Radial expansion for spinning conformal blocks

This paper develops a method to compute any bosonic conformal block as a series expansion in the optimal radial coordinate introduced by Hogervorst and Rychkov. The method reduces to the known result when the external operators are all the same scalar operator, but it allows to compute conformal blocks for external operators with spin. Moreover, we explain how to write closed form recursion relations for the coefficients of the expansions. We study three examples of four point functions in detail: one vector and three scalars; two vectors and two scalars; two spin 2 tensors and two scalars. Finally, for the case of two external vectors, we also provide a more efficient way to generate the series expansion using the analytic structure of the blocks as a function of the scaling dimension of the exchanged operator.

==> anc/Differential_Operators_Method_(Appendix_C)/Appendix_C__1_Vector_Spinning_CB_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     85893,       2076]
NotebookOptionsPosition[     82241,       1951]
NotebookOutlinePosition[     82606,       1967]
CellTagsIndexPosition[     82563,       1964]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["1 External Vector CB ", "Title",
 CellChangeTimes->{{3.6658381223857727`*^9, 3.665838137076793*^9}}],

Cell["\<\
In this file we we load the differential operators defined in formula (148).
We act on the radial expansion for the scalar CB in order to generate the CBs \
for one external vector operator.
We finally check that this result is equal to the radial expansion for CBs \
with one external vector operator.\
\>", "Text",
 CellChangeTimes->{{3.6658379371595116`*^9, 3.665838110663756*^9}, {
   3.6658381562898197`*^9, 3.665838182662857*^9}, 3.6658390329641857`*^9, {
   3.6672160790776167`*^9, 3.667216079705652*^9}}],

Cell[TextData[{
 "\nIn \[OpenCurlyDoubleQuote]1_Vector _Spinning _CB.txt\
\[CloseCurlyDoubleQuote] we define the matrix \[ScriptCapitalM] and the \
differential operators \[ScriptCapitalD]h[q][s] as in formula (148).\n\
\[ScriptCapitalD]h[q][s] are defined by derivatives ",
 Cell[BoxData[
  SubscriptBox["\[PartialD]", "r"]]],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[PartialD]", "\[Eta]"]]],
 " and shifts on \[CapitalDelta]12 and \[CapitalDelta]34 of the functions hr[\
\[CapitalDelta]12][r,\[Eta]].\n\n\[ScriptCapitalD]h[q][s]:\n- q=1,2 labels \
the OPE structures,\n- s=1,2 labels the four point function structures.\n\nTo \
use \[ScriptCapitalD]h[q][s] we need to substitue hr[\[CapitalDelta]12][r,\
\[Eta]] with a computed scalar CB. \n\nWe substitute it with ScalarCB`h\
\[CapitalDelta]l[deg,l][r,\[Eta]] which computes the scalar CB from the \
expansion in r.\n\nWe match the result with TwoVectorsCB`hps[pq,s][deg,l][r,\
\[Eta]] which computes the 2 vectors CBs from the expansion in r."
}], "Text",
 CellChangeTimes->{{3.665839312303579*^9, 3.6658393564576406`*^9}, {
  3.6672160815847597`*^9, 3.6672160817737703`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Title",
 CellChangeTimes->{{3.6645845298536787`*^9, 3.664584531439769*^9}, {
  3.6645851104188848`*^9, 3.6645851149611444`*^9}, {3.6646214926400037`*^9, 
  3.664621512002111*^9}, {3.6649839744755173`*^9, 3.66498397837374*^9}, {
  3.665095440035021*^9, 3.665095441719117*^9}, {3.6650973699534063`*^9, 
  3.66509738191509*^9}}],

Cell[CellGroupData[{

Cell["Set parameters (optional)", "Section",
 CellChangeTimes->{{3.664548567288899*^9, 3.664548571585145*^9}, {
   3.664562867446821*^9, 3.6645628769613657`*^9}, {3.6645652252926826`*^9, 
   3.664565229013895*^9}, 3.6645834304447956`*^9, 3.664585131002062*^9}],

Cell["\<\
It is convenient to fix the parameters before running the definition (you \
cannot fix \[CapitalDelta]12, \[CapitalDelta]34 in this code)\
\>", "Text",
 CellChangeTimes->{{3.6645628796645203`*^9, 3.6645629141044903`*^9}, {
  3.665235880763301*^9, 3.6652358983593073`*^9}, {3.66548483895501*^9, 
  3.665484840832199*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]", ",", "l", ",", "h"}], "]"}]], "Input",
 CellChangeTimes->{3.665235879242214*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "=", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "even", " ", "spacetime", " ", "dimensions", " ", "should", " ", "be", " ",
     "treated", " ", "more", " ", "carefully"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", ">", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.664548580606661*^9, 3.6645485993657336`*^9}, {
   3.6645495921495175`*^9, 3.664549592996566*^9}, 3.6645500834146166`*^9, {
   3.6645501306393175`*^9, 3.664550131313356*^9}, {3.6645505020755625`*^9, 
   3.6645505024665847`*^9}, 3.6645513773136234`*^9, {3.664553211126511*^9, 
   3.66455321197856*^9}, {3.6645567832738266`*^9, 3.6645567835198402`*^9}, {
   3.664557373031559*^9, 3.6645573749676695`*^9}, {3.664563217714855*^9, 
   3.664563218071876*^9}, {3.664563661953264*^9, 3.6645636665145254`*^9}, 
   3.664563736245514*^9, 3.66456589329489*^9, {3.6645659336832*^9, 
   3.664566048794784*^9}, {3.664566146094349*^9, 3.6645661585100594`*^9}, {
   3.664566297398003*^9, 3.6645663149330063`*^9}, {3.664566347225853*^9, 
   3.6645663892972593`*^9}, {3.664583914152462*^9, 3.664583914686493*^9}, {
   3.6645851488480825`*^9, 3.6645851496101265`*^9}, {3.6646192648225794`*^9, 
   3.664619265158599*^9}, {3.6646193006826305`*^9, 3.6646193148424406`*^9}, {
   3.6646199145277405`*^9, 3.664619947506627*^9}, {3.664620053833709*^9, 
   3.66462005579082*^9}, {3.6646203894999075`*^9, 3.664620413974307*^9}, {
   3.664621591127637*^9, 3.6646215914236536`*^9}, {3.664622006886417*^9, 
   3.66462201166369*^9}, {3.6649857849580708`*^9, 3.6649857891953135`*^9}, {
   3.6650886329616785`*^9, 3.6650886339867373`*^9}, {3.6651411004051805`*^9, 
   3.6651411180061874`*^9}, {3.66523575783327*^9, 3.6652357952774115`*^9}, {
   3.665235874179925*^9, 3.6652359035206027`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.664549581647917*^9, 3.6645495933785877`*^9}, 
   3.6645501621251183`*^9, 3.664550506430812*^9, 3.664550575099739*^9, 
   3.664551319897339*^9, 3.6645516147532043`*^9, 3.6645526756478834`*^9, 
   3.6645529091012363`*^9, 3.6645532249273005`*^9, {3.664555487021685*^9, 
   3.664555496118205*^9}, {3.6645567839458647`*^9, 3.664556793809429*^9}, 
   3.6645573754987*^9, 3.6645598764597464`*^9, 3.664560522388692*^9, 
   3.664561476542266*^9, 3.6645632201479945`*^9, 3.6645637460170727`*^9, 
   3.664563807112567*^9, {3.6645650221660643`*^9, 3.6645650327676706`*^9}, 
   3.664565201421317*^9, {3.664565894661968*^9, 3.6645659035664773`*^9}, {
   3.6645659364703593`*^9, 3.664565970697317*^9}, {3.6645660061183434`*^9, 
   3.664566049352816*^9}, {3.6645661475534325`*^9, 3.664566158929083*^9}, 
   3.6645663151880207`*^9, {3.6645663789456673`*^9, 3.6645663910113573`*^9}, 
   3.6645793610620403`*^9, 3.6645823223344154`*^9, 3.664582467849738*^9, 
   3.664582643880807*^9, 3.6645827547451477`*^9, 3.6645828702537546`*^9, 
   3.664583212043304*^9, 3.664583342973793*^9, 3.664583463779702*^9, 
   3.664583545339367*^9, 3.6645836447530537`*^9, 3.664583814175744*^9, 
   3.6645839267421827`*^9, 3.664585027870163*^9, 3.6645851512882223`*^9, 
   3.6646189152125835`*^9, 3.664619267086709*^9, 3.664619315225463*^9, {
   3.66461991836596*^9, 3.6646199479326515`*^9}, 3.664620312067479*^9, {
   3.6646203905709686`*^9, 3.6646204152543807`*^9}, 3.664620651378886*^9, 
   3.6646207272802277`*^9, 3.664621355573164*^9, 3.6646214487654943`*^9, 
   3.664621600334163*^9, 3.6646220148808737`*^9, 3.6646485174137497`*^9, 
   3.664648830735671*^9, 3.6646547565916104`*^9, 3.6646548765624723`*^9, 
   3.6646549194219236`*^9, 3.664655030457275*^9, 3.664655173878478*^9, 
   3.6646552210641766`*^9, 3.6646552948543973`*^9, 3.6646553534727497`*^9, 
   3.6646554332373123`*^9, 3.664655530471874*^9, 3.664985469377021*^9, 
   3.664985966284442*^9, 3.6649860434058533`*^9, {3.665095081725527*^9, 
   3.6650951342065287`*^9}, 3.6650954530277643`*^9, 3.6650955129651923`*^9, 
   3.665095570937508*^9, 3.6650958292602835`*^9, 3.6650963708022575`*^9, 
   3.665096494208316*^9, {3.6650966140621715`*^9, 3.66509664323884*^9}, 
   3.6650969599839573`*^9, 3.6650971634825964`*^9, 3.6650972048489623`*^9, 
   3.6651411207413435`*^9, 3.6652347434462504`*^9, {3.665234777504198*^9, 
   3.665234806187839*^9}, 3.6652354153006783`*^9, {3.6652357662367506`*^9, 
   3.6652357685248814`*^9}, 3.6652357991516333`*^9, {3.6652359186134663`*^9, 
   3.6652359324342566`*^9}, 3.6652359648321095`*^9, {3.665241253101453*^9, 
   3.6652412663146763`*^9}, 3.6652427397809143`*^9, {3.6658375224900355`*^9, 
   3.665837552014077*^9}, 3.6658382824559975`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: Scalar CBs", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, {
  3.6646487299019036`*^9, 3.6646487317950115`*^9}, {3.665095175249876*^9, 
  3.6650951770079765`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Begin", "[", "\"\<ScalarCB`\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", "Global`h"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "Global`\[CapitalDelta]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "Global`l"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "Global`\[CapitalDelta]12"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]34", "=", "Global`\[CapitalDelta]34"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", "Global`r"}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Eta]", "=", "Global`\[Eta]"}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.66509497373835*^9, 3.6650949877711525`*^9}, {
  3.6650951869185433`*^9, 3.6650951871955595`*^9}, {3.6652348764128556`*^9, 
  3.6652348771919003`*^9}, {3.665234968050097*^9, 3.6652350625185003`*^9}, {
  3.6652352621829205`*^9, 3.6652352836311474`*^9}, {3.6652356989129*^9, 
  3.6652357078924136`*^9}, {3.6652358545158*^9, 3.665235860262129*^9}}],

Cell[BoxData["\<\"ScalarCB`\"\>"], "Output",
 CellChangeTimes->{
  3.66523520535467*^9, {3.6652352527613816`*^9, 3.6652352732365527`*^9}, 
   3.665235337678239*^9, 3.6652353813977394`*^9, 3.665235415316679*^9, 
   3.665235768540882*^9, 3.665235799167634*^9, {3.665235918634467*^9, 
   3.665235932456258*^9}, 3.665235964850111*^9, {3.6652412055318604`*^9, 
   3.665241266330276*^9}, 3.665242739796514*^9, {3.6658375225000353`*^9, 
   3.665837552044077*^9}, 3.6658382824659977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox["w", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}, {3.6649839885923243`*^9, 3.664983988928344*^9}}],

Cell["\<\
We load the linear combinations Comb[m,j] from \
\[OpenCurlyDoubleQuote]Scalar_Combinations.txt\[CloseCurlyDoubleQuote] and we \
use them to write a replacement rule in order to rewrite the coefficients \
w[m,j] in terms of coefficients with lower m. 
Repw[m_,j_] is used for generic l, while Repwl[m_,j_][l] at fixed l.\
\>", "Text",
 CellChangeTimes->{{3.6646489670264664`*^9, 3.6646491432455454`*^9}, {
  3.6649839934456024`*^9, 3.6649840283325977`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<Scalar_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Repw", "[", 
      RowBox[{"m_", ",", "j_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Comb", "[", 
           RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"w", "[", 
          RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"w", "[", 
           RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "Last"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Repwl", "[", 
       RowBox[{"m_", ",", "j_"}], "]"}], "[", "l", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Comb", "[", 
           RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"w", "[", 
          RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"w", "[", 
           RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "Last"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.66462106387348*^9, 3.6646210669306545`*^9}, {
   3.664621285523157*^9, 3.66462130497927*^9}, {3.6646549752321157`*^9, 
   3.664654975935156*^9}, {3.6649840092505064`*^9, 3.6649840665947857`*^9}, {
   3.6649841261911945`*^9, 3.664984157961012*^9}, 3.665837453690939*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox["W", TraditionalForm]]],
 " (in the paper is called ",
 "\[ScriptCapitalG]",
 ")"
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}, {3.6649841694916716`*^9, 
  3.664984203265603*^9}, {3.664984368740068*^9, 3.6649843691840935`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwm", "::", "usage"}], "=", 
   "\"\<Repwm[m_] computes the replacement rules for w(n,j) for all j and n \
that contribute up to the level m (for generic l).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwm", "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Repwm", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Repwm", "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{"Repwm", "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Repw", "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9, {
   3.6645818786250367`*^9, 3.6645819060446053`*^9}, {3.664582722250289*^9, 
   3.664582722414299*^9}, {3.66498438557003*^9, 3.6649844664306555`*^9}, {
   3.664984710393609*^9, 3.6649847238183775`*^9}, {3.664985285018476*^9, 
   3.6649852868615813`*^9}, {3.664985324725747*^9, 3.6649853452269197`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "W", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "::", "usage"}], "=", 
   "\"\<W[m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(W(r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block \!\(\*SubscriptBox[\(h\), \((\[CapitalDelta], l)\)]\) (for \
generic l)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{"Repwm", "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}, {3.6645819374534016`*^9, 3.664581959961689*^9}, {
   3.664984475351166*^9, 3.664984525321024*^9}, {3.664984689994443*^9, 
   3.664984703916239*^9}, {3.664985364146002*^9, 3.6649853770627403`*^9}, 
   3.6649854191271467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwml", "::", "usage"}], "=", 
   "\"\<Repwml[m_][l_] computes the replacement rule for w(n,j) for any j and \
n that contribute up to the level m (at fixed l)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwml", "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwml", "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwml", "[", "m", "]"}], "[", "l", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"jmin", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwml", "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repwl", "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{"jmin", ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}, {
   3.6645819649509745`*^9, 3.6645819796738167`*^9}, {3.664582155897896*^9, 
   3.66458218377349*^9}, {3.6645827066743984`*^9, 3.6645827068504086`*^9}, {
   3.6645831577451982`*^9, 3.6645831726830525`*^9}, {3.6645836143153124`*^9, 
   3.664583614431319*^9}, {3.664620502823389*^9, 3.664620505038516*^9}, {
   3.6646206844587784`*^9, 3.6646206958824315`*^9}, {3.6649847369241266`*^9, 
   3.664984840412046*^9}, 3.6649849078549037`*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wl", "::", "usage"}], "=", 
   "\"\<Wl[m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(W(r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) (at \
fixed l)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wl", "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jmin", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m1", "=", "0"}], "m"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}]}], 
           RowBox[{"l", "+", "m1"}]], 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"m1", ",", "j"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "//.", 
        RowBox[{
         RowBox[{"Repwml", "[", "m", "]"}], "[", "l", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}, {3.664581992731563*^9, 3.66458199914693*^9}, {
   3.664582941816848*^9, 3.6645829445790057`*^9}, {3.6645831388971205`*^9, 
   3.664583154173994*^9}, {3.664620022539919*^9, 3.6646200416790133`*^9}, {
   3.664984850401617*^9, 3.664984905154749*^9}, {3.6649851643725753`*^9, 
   3.6649851649476085`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Pref", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pref", "[", 
    RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Pref", "[", 
     RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
           ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
         FractionBox[
          RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], "2"]]}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
    "Normal"}]}]}]}], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}, {3.66458203201081*^9, 3.664582116370635*^9}, {
  3.664984573424775*^9, 3.6649846381784787`*^9}, {3.664984991316677*^9, 
  3.664985035052179*^9}, {3.66498510115996*^9, 3.664985101947005*^9}, {
  3.664985559371168*^9, 3.6649855647894783`*^9}, {3.6650971230332828`*^9, 
  3.665097136773069*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "h\[CapitalDelta]l", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[CapitalDelta]l", "::", "usage"}], "=", 
   "\"\<h\[CapitalDelta]l[m_,l_][r_,\[Eta]_] computes the conformal blocks \!\
\(TraditionalForm\`\*SubscriptBox[\(h\), \((\[CapitalDelta], l)\)](r, \[Eta]) \
= \*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \(\*SubscriptBox[\(g\), \((\
\[CapitalDelta], l)\)](r, \[Eta])\)\) at order \
\!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[CapitalDelta]l", "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Pref", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", "m", "]"}], 
     RowBox[{
      RowBox[{"Wl", "[", 
       RowBox[{"m", ",", "l"}], "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Pref", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", "m", "]"}], 
     RowBox[{
      RowBox[{"W", "[", "m", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.664655545302722*^9, 3.664655555625313*^9}, 
   3.6649846775127287`*^9, {3.6649849248018727`*^9, 3.664984966045232*^9}, {
   3.6649850697661643`*^9, 3.6649851586932507`*^9}, {3.6649855969713187`*^9, 
   3.664985601571582*^9}, {3.6649860156462655`*^9, 3.664986032997258*^9}, {
   3.6650971444495077`*^9, 3.6650971501598344`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Input",
 CellChangeTimes->{{3.665094997075685*^9, 3.6650949993958178`*^9}}],

Cell[BoxData["\<\"ScalarCB`\"\>"], "Output",
 CellChangeTimes->{{3.665095007779297*^9, 3.665095018809928*^9}, {
   3.6650950818555346`*^9, 3.6650951343435364`*^9}, 3.6650954531967735`*^9, 
   3.665095513122201*^9, 3.6650955710705156`*^9, 3.6650958293952913`*^9, 
   3.665095926164826*^9, {3.6650960008730993`*^9, 3.665096001741149*^9}, 
   3.6650963709702673`*^9, 3.6650964943573246`*^9, 3.6650966171813498`*^9, 
   3.665096960137966*^9, 3.6650971636676073`*^9, 3.665097205016972*^9, 
   3.6651411209643564`*^9, 3.6652347436232605`*^9, {3.6652347776862087`*^9, 
   3.665234806340848*^9}, 3.665234838910711*^9, 3.6652352056376867`*^9, {
   3.6652352530403976`*^9, 3.6652352735085683`*^9}, 3.665235337912252*^9, 
   3.665235381603751*^9, 3.6652354154756885`*^9, 3.6652357686628895`*^9, 
   3.66523579927464*^9, {3.6652359187724752`*^9, 3.6652359326072664`*^9}, 
   3.665235964983118*^9, {3.665241205675869*^9, 3.665241266595476*^9}, 
   3.6652427399525146`*^9, {3.665837522620036*^9, 3.6658375522040777`*^9}, 
   3.665838282605998*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: Vector CBs", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, {
  3.6646487299019036`*^9, 3.6646487317950115`*^9}, {3.665095178752076*^9, 
  3.6650951799661455`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Begin", "[", "\"\<VectorCB`\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", "Global`h"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "=", "Global`\[CapitalDelta]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", "Global`l"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]12", "=", "Global`\[CapitalDelta]12"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]34", "=", "Global`\[CapitalDelta]34"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"r", "=", "Global`r"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Eta]", "=", "Global`\[Eta]"}], ";"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.66509497373835*^9, 3.6650949877711525`*^9}, {
   3.6650951869185433`*^9, 3.6650952099948635`*^9}, {3.6650954804853344`*^9, 
   3.6650954966712604`*^9}, {3.665235303678294*^9, 3.6652353039713106`*^9}, 
   3.6652357287416058`*^9}],

Cell[BoxData["\<\"VectorCB`\"\>"], "Output",
 CellChangeTimes->{{3.6650950075562844`*^9, 3.6650950185309124`*^9}, {
   3.665095081735527*^9, 3.6650951342205296`*^9}, 3.6650954532947793`*^9, {
   3.6650954979743347`*^9, 3.665095513136202*^9}, 3.6650955710825167`*^9, 
   3.6650958294232926`*^9, {3.665096267244334*^9, 3.6650962764068584`*^9}, 
   3.665096307251623*^9, 3.665096370983268*^9, 3.665096494369325*^9, 
   3.6650966171933503`*^9, 3.6650969601499662`*^9, 3.665097163688608*^9, 
   3.6650972050289726`*^9, 3.665141120981357*^9, 3.6652347436422615`*^9, {
   3.6652347777042103`*^9, 3.6652348063568487`*^9}, 3.665234838928712*^9, 
   3.665235211124*^9, 3.66523532878273*^9, 3.6652353816157513`*^9, 
   3.665235415489689*^9, 3.6652357686798906`*^9, 3.6652357992906413`*^9, {
   3.6652359188064775`*^9, 3.6652359326222677`*^9}, 3.6652359650121202`*^9, {
   3.66524120569687*^9, 3.6652412666110764`*^9}, 3.665242739983714*^9, {
   3.665837522640036*^9, 3.6658375522240777`*^9}, 3.665838282635998*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}}],

Cell["\<\
We load the linear combinations Comb[s][m,j] from \
\[OpenCurlyDoubleQuote]1_Vector_Linear_Combinations.txt\
\[CloseCurlyDoubleQuote] and we use them to write a replacement rule in order \
to rewrite the coefficients w[s][m,j] in terms of coefficients with lower m. 
Repw[s][m_,j_] is used for generic l, while Repwl[s][m_,j_][l] at fixed l.\
\>", "Text",
 CellChangeTimes->{{3.6646489670264664`*^9, 3.6646491432455454`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<1_Vector_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Repw", "[", "s", "]"}], "[", 
        RowBox[{"m_", ",", "j_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Repwl", "[", "s", "]"}], "[", 
         RowBox[{"m_", ",", "j_"}], "]"}], "[", "l", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.66462106387348*^9, 3.6646210669306545`*^9}, {
   3.664621285523157*^9, 3.66462130497927*^9}, {3.6646549752321157`*^9, 
   3.664654975935156*^9}, 3.6658374798049755`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "::", "usage"}], "=", 
   "\"\<Repwpm[p_][m_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2 and \
for any j and n that contribute up to the level m (for generic l). The label \
p selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((2)\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p_", "]"}], "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "[", "p_", "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwpm", "[", "p", "]"}], "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repw", "[", "i", "]"}], "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9, {
   3.6645818786250367`*^9, 3.6645819060446053`*^9}, {3.664582722250289*^9, 
   3.664582722414299*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wps", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wps", "::", "usage"}], "=", 
   "\"\<Wps[p_,s_][m_][r_,\[Eta]_] computes the functions \!\(TraditionalForm\
\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block labeled by p (for generic l):\n\!\(TraditionalForm\`p = 1 \
\[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), \
s\)], \((1)\)]\\\ , p = 2 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2)\)]\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}, {3.6645819374534016`*^9, 3.664581959961689*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpml", "::", "usage"}], "=", 
   "\"\<Repwpml[p_][m_][l_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2 and \
for any j and n that contribute up to the level m (at fixed l). The label p \
selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((2)\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p_", "]"}], "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "1"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpml", "[", "p_", "]"}], "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", "]"}], 
   "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"jmin", "[", "1", "]"}], "=", "0"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "2", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Repwpml", "[", "p", "]"}], "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Repwl", "[", "s", "]"}], "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"jmin", "[", "s", "]"}], ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}, {
  3.6645819649509745`*^9, 3.6645819796738167`*^9}, {3.664582155897896*^9, 
  3.66458218377349*^9}, {3.6645827066743984`*^9, 3.6645827068504086`*^9}, {
  3.6645831577451982`*^9, 3.6645831726830525`*^9}, {3.6645836143153124`*^9, 
  3.664583614431319*^9}, {3.664620502823389*^9, 3.664620505038516*^9}, {
  3.6646206844587784`*^9, 3.6646206958824315`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wpsl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wpsl", "::", "usage"}], "=", 
   "\"\<Wpsl[p_,s_][m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \
\)\)\)at the order \!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \
\(m\)]\)\)) for the conformlal block labeled by p (at fixed l):\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1)\)]\\\ , p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((2)\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wpsl", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[Equal]", "1"}], ",", 
       RowBox[{"jmin", "=", "0"}], ",", 
       RowBox[{"jmin", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m1", "=", "0"}], "m"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}]}], 
           RowBox[{"l", "+", "m1"}]], 
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "j"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", 
         "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}, {3.664581992731563*^9, 3.66458199914693*^9}, {
   3.664582941816848*^9, 3.6645829445790057`*^9}, {3.6645831388971205`*^9, 
   3.664583154173994*^9}, {3.664620022539919*^9, 3.6646200416790133`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.664620016564577*^9, 3.664620019557748*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"F", ",", "A", ",", "W", ",", "r", ",", "\[Eta]"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
          ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[CapitalDelta]12", "+", 
           "\[CapitalDelta]34"}], ")"}]}]], " "}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"]}]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"W", "[", "2", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"W", "[", "2", "]"}], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gtoW", "[", "1", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"F", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
         RowBox[{
          RowBox[{"F", "[", "2", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gtoW", "[", "2", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          RowBox[{"F", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"F", "[", "2", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ")"}]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}, {3.66458203201081*^9, 3.664582116370635*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hps", "::", "usage"}], "=", 
   "\"\<hps[p_,s_][m_,l_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((p)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((p)\)](r, \[Eta])\)\) at order \
\!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\). In particular \
\!\(TraditionalForm\`\(\(hps[1, s]\)[m, l]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"W", ",", "r1", ",", "\[Eta]1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", "s1", "]"}], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wpsl", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", 
            RowBox[{"m", ",", "l"}], "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wps", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", "m", "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gtoW", "[", "s", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664655545302722*^9, 3.664655555625313*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Input",
 CellChangeTimes->{{3.665095216767251*^9, 3.665095220149444*^9}}],

Cell[BoxData["\<\"VectorCB`\"\>"], "Output",
 CellChangeTimes->{
  3.6650954537908077`*^9, 3.6650955135272245`*^9, 3.66509557149754*^9, 
   3.665095829817315*^9, {3.6650962679933777`*^9, 3.6650962771719027`*^9}, 
   3.6650963079426622`*^9, 3.665096371425293*^9, 3.6650964948053503`*^9, 
   3.665096617748382*^9, 3.6650969605379887`*^9, 3.6650971640816307`*^9, 
   3.6650972054289956`*^9, 3.6651411214753857`*^9, 3.6652347440892873`*^9, {
   3.665234778127234*^9, 3.6652348067908735`*^9}, 3.665234839702756*^9, 
   3.6652352118260403`*^9, 3.6652353294587684`*^9, 3.6652353821577826`*^9, 
   3.6652354159467154`*^9, 3.6652357690679126`*^9, 3.665235799559657*^9, {
   3.6652359192004995`*^9, 3.6652359330212903`*^9}, 3.6652359654261436`*^9, {
   3.6652412060218887`*^9, 3.665241267001077*^9}, 3.665242740389315*^9, {
   3.6658375229800367`*^9, 3.665837552614078*^9}, 3.6658382830159984`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition: Spinning CB", "Section",
 CellChangeTimes->{{3.6650952631979065`*^9, 3.6650952703513155`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
     "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<1_Vector_Spinning_CB.txt\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.665095295761769*^9, 3.665095299714995*^9}, 
   3.6658375035570087`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check: Spinning Scalar CB = Vector CB", "Title",
 CellChangeTimes->{{3.664648773318387*^9, 3.664648807085318*^9}, {
  3.6650969138843203`*^9, 3.6650969293072023`*^9}, {3.665097383784197*^9, 
  3.6650973943147993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<degree of the expansion in r:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "10"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Build the scalar CB \
from the radial expansion:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"hr", "[", "\[CapitalDelta]12aux_", "]"}], "[", 
       RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "\[CapitalDelta]12", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ScalarCB`h\[CapitalDelta]l", "[", 
             RowBox[{"deg", ",", "l"}], "]"}], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], ")"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "r", "]"}], 
           RowBox[{"deg", "+", "1"}]]}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]12", "->", "\[CapitalDelta]12aux"}], 
          "}"}]}]}], "]"}]}], ";"}], "//", "Timing"}], "//", "First"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Act on the scalar CB \
with the differential operators of equation (146) of the paper in order to \
build the CBs for one external vector:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"aux1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"q", "=", "1"}], "2"], 
             RowBox[{
              RowBox[{"\[ScriptCapitalM]", "\[LeftDoubleBracket]", 
               RowBox[{"p", ",", "q"}], "\[RightDoubleBracket]"}], 
              RowBox[{"\[ScriptCapitalD]h", "[", 
               RowBox[{"q", ",", "s"}], "]"}]}]}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], ")"}], "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "r", "]"}], 
         RowBox[{"deg", "+", "1"}]]}], "//", "Normal"}]}], ";"}], "//", 
    "Timing"}], "//", "First"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Build the CBs for one \
external vector from the radial expansion:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"aux2", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"VectorCB`hps", "[", 
             RowBox[{"p", ",", "s"}], "]"}], "[", 
            RowBox[{"deg", ",", "l"}], "]"}], "[", 
           RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
          SuperscriptBox[
           RowBox[{"O", "[", "r", "]"}], 
           RowBox[{"deg", "+", "1"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
       "Normal"}]}], ";"}], "//", "Timing"}], "//", "First"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Check that the results \
are equal:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux1", "-", " ", "aux2"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "FullSimplify"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"deg", ",", "hr"}], "]"}]}], "Input",
 CellChangeTimes->{{3.665087100647035*^9, 3.6650871741562395`*^9}, {
   3.665088370838686*^9, 3.665088371313713*^9}, {3.6650953652137413`*^9, 
   3.665095372390152*^9}, {3.665095578580945*^9, 3.665095579296986*^9}, {
   3.6650961011708355`*^9, 3.6650961476734953`*^9}, {3.665096187837793*^9, 
   3.665096257413772*^9}, {3.665096383143964*^9, 3.665096383395978*^9}, {
   3.6650965194257584`*^9, 3.665096519662772*^9}, {3.6650965498284974`*^9, 
   3.665096562883244*^9}, {3.6650966241627493`*^9, 3.665096633640291*^9}, {
   3.6650967408514233`*^9, 3.6650967860540085`*^9}, {3.665096827181361*^9, 
   3.66509682733037*^9}, {3.665096951585477*^9, 3.665096951808489*^9}, {
   3.665097173474168*^9, 3.665097174417222*^9}, {3.665097206639065*^9, 
   3.665097207743128*^9}, {3.6651411240823107`*^9, 3.6651411657346926`*^9}, {
   3.6652347597201815`*^9, 3.6652347598781905`*^9}, {3.665234800696525*^9, 
   3.6652348093600206`*^9}, {3.6652348404097967`*^9, 3.665234846463143*^9}, {
   3.665235388246131*^9, 3.665235435661843*^9}, {3.6652359369765167`*^9, 
   3.665235956704645*^9}, 3.665241215220415*^9, 3.665241281275102*^9, {
   3.6652427441177216`*^9, 3.66524274895373*^9}, {3.665837526321041*^9, 
   3.6658375960453715`*^9}, {3.665837650849606*^9, 3.665837812845337*^9}, {
   3.66583785018139*^9, 3.6658378660324116`*^9}, {3.665838232518927*^9, 
   3.665838254870959*^9}}],

Cell[BoxData["\<\"degree of the expansion in r:\"\>"], "Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.6658382851960015`*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.6658382851960015`*^9}],

Cell[BoxData["\<\"Build the scalar CB from the radial expansion:\"\>"], \
"Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.6658382851960015`*^9}],

Cell[BoxData["0.4056025999999999798184546762058744207`5.628700643534968"], \
"Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.665838285606002*^9}],

Cell[BoxData["\<\"Act on the scalar CB with the differential operators of \
equation (146) of the paper in order to build the CBs for one external \
vector:\"\>"], "Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.665838285606002*^9}],

Cell[BoxData["2.18401399999999989987031767668668180704`6.359855331242387"], \
"Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.6658382877870054`*^9}],

Cell[BoxData["\<\"Build the CBs for one external vector from the radial \
expansion:\"\>"], "Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.6658382877870054`*^9}],

Cell[BoxData["1.90321220000000002059437065327074378729`6.300087126238898"], \
"Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.665838289727008*^9}],

Cell[BoxData["\<\"Check that the results are equal:\"\>"], "Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.665838289727008*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6650871628945956`*^9, 3.6650871752213*^9}, 
   3.6650883716337314`*^9, 3.6650884783368344`*^9, 3.6650955366355457`*^9, 
   3.665095580152035*^9, 3.6650958341585636`*^9, {3.665096127561345*^9, 
   3.665096144071289*^9}, 3.665096190249931*^9, 3.665096279188018*^9, 
   3.665096337515354*^9, {3.66509637940575*^9, 3.665096383885006*^9}, {
   3.665096515756549*^9, 3.665096520867841*^9}, {3.66509655301668*^9, 
   3.6650965659984226`*^9}, {3.6650966245857735`*^9, 
   3.6650966457829857`*^9}, {3.6650967714361725`*^9, 3.6650967863670263`*^9}, 
   3.665096828232421*^9, 3.6650969659582987`*^9, 3.6650971748522468`*^9, 
   3.6650972086521797`*^9, {3.665141124743348*^9, 3.6651411665587397`*^9}, {
   3.6652347470594573`*^9, 3.665234809759043*^9}, {3.665234841731872*^9, 
   3.665234847953228*^9}, 3.6652352135991416`*^9, {3.6652353847099285`*^9, 
   3.6652354365838957`*^9}, 3.665235770261981*^9, 3.6652358009347353`*^9, {
   3.6652359208405933`*^9, 3.665235966792222*^9}, 3.665837528791044*^9, 
   3.6658377856067953`*^9, 3.665837824387353*^9, 3.6658378678224144`*^9, 
   3.665838322279108*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1584, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 106, 1, 90, "Title"],
Cell[688, 25, 522, 9, 68, "Text"],
Cell[1213, 36, 1132, 20, 259, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2382, 61, 346, 5, 90, "Title"],
Cell[CellGroupData[{
Cell[2753, 70, 260, 3, 79, "Section"],
Cell[3016, 75, 330, 6, 33, "Text"],
Cell[3349, 83, 147, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[3521, 90, 2152, 40, 121, "Input"],
Cell[5676, 132, 2753, 37, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[8478, 175, 216, 3, 49, "Section"],
Cell[CellGroupData[{
Cell[8719, 182, 1133, 24, 192, "Input"],
Cell[9855, 208, 480, 7, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10372, 220, 347, 7, 44, "Subsection"],
Cell[10722, 229, 467, 8, 49, "Text"],
Cell[11192, 239, 2052, 54, 132, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[13281, 298, 387, 10, 36, "Subsection"],
Cell[CellGroupData[{
Cell[13693, 312, 102, 1, 34, "Subsubsection"],
Cell[13798, 315, 2843, 71, 232, "Input"],
Cell[16644, 388, 3657, 81, 167, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20338, 474, 100, 1, 34, "Subsubsection"],
Cell[20441, 477, 3239, 84, 352, "Input"],
Cell[23683, 563, 3562, 82, 222, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27294, 651, 570, 19, 35, "Subsection"],
Cell[27867, 672, 2111, 49, 82, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[30015, 726, 465, 15, 35, "Subsection"],
Cell[30483, 743, 1760, 41, 155, "Input"],
Cell[CellGroupData[{
Cell[32268, 788, 119, 2, 31, "Input"],
Cell[32390, 792, 1033, 14, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[33484, 813, 216, 3, 49, "Section"],
Cell[CellGroupData[{
Cell[33725, 820, 1057, 24, 192, "Input"],
Cell[34785, 846, 1003, 13, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35825, 864, 322, 8, 43, "Subsection"],
Cell[36150, 874, 435, 7, 49, "Text"],
Cell[36588, 883, 2588, 70, 132, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[39213, 958, 253, 7, 35, "Subsection"],
Cell[CellGroupData[{
Cell[39491, 969, 102, 1, 34, "Subsubsection"],
Cell[39596, 972, 3376, 84, 292, "Input"],
Cell[42975, 1058, 3841, 85, 188, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[46853, 1148, 100, 1, 28, "Subsubsection"],
Cell[46956, 1151, 4310, 111, 432, "Input"],
Cell[51269, 1264, 4040, 92, 243, "Input"],
Cell[55312, 1358, 92, 1, 31, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[55453, 1365, 570, 19, 35, "Subsection"],
Cell[56026, 1386, 4326, 120, 204, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[60389, 1511, 465, 15, 35, "Subsection"],
Cell[60857, 1528, 2369, 59, 157, "Input"],
Cell[CellGroupData[{
Cell[63251, 1591, 117, 2, 31, "Input"],
Cell[63371, 1595, 888, 12, 70, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64320, 1614, 112, 1, 49, "Section"],
Cell[64435, 1617, 428, 10, 52, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[64912, 1633, 224, 3, 64, "Title"],
Cell[CellGroupData[{
Cell[65161, 1640, 4943, 114, 353, "Input"],
Cell[70107, 1756, 1178, 16, 31, "Output"],
Cell[71288, 1774, 1143, 16, 31, "Output"],
Cell[72434, 1792, 1197, 17, 31, "Output"],
Cell[73634, 1811, 1198, 17, 31, "Output"],
Cell[74835, 1830, 1285, 18, 31, "Output"],
Cell[76123, 1850, 1201, 17, 31, "Output"],
Cell[77327, 1869, 1215, 17, 31, "Output"],
Cell[78545, 1888, 1199, 17, 31, "Output"],
Cell[79747, 1907, 1180, 16, 31, "Output"],
Cell[80930, 1925, 1283, 22, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Differential_Operators_Method_(Appendix_C)/Appendix_C__2_Vectors_Spinning_CB_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    100808,       2492]
NotebookOptionsPosition[     97212,       2369]
NotebookOutlinePosition[     97577,       2385]
CellTagsIndexPosition[     97534,       2382]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["2 Vectors Spinning CB", "Title",
 CellChangeTimes->{{3.6566927757818737`*^9, 3.6566927844183674`*^9}, {
  3.6625718403558445`*^9, 3.662571843110002*^9}, {3.665144221407467*^9, 
  3.665144232673112*^9}}],

Cell["\<\
In this file we we load the differential operators mentioned in appendix C \
which build the two external vector CBs as derivatives of the scalar block.
We act on the radial expansion for the scalar CB in order to generate the CBs \
for two external vector operators.
We finally check that this result is equal to the radial expansion for CBs \
with two external vector operators.\
\>", "Text",
 CellChangeTimes->{{3.6658384490433636`*^9, 3.6658385754805417`*^9}, 
   3.6658389961981335`*^9}],

Cell[TextData[{
 "\n\n\n\n\nIn \[OpenCurlyDoubleQuote]2_Vectors_Spinning_CB.txt\
\[CloseCurlyDoubleQuote] the operators \[ScriptCapitalD]h[p,q][s] are defined \
by derivatives ",
 Cell[BoxData[
  SubscriptBox["\[PartialD]", "r"]]],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[PartialD]", "\[Eta]"]]],
 " and shifts on \[CapitalDelta]12 and \[CapitalDelta]34 of the functions hr[\
\[CapitalDelta]12,\[CapitalDelta]34][r,\[Eta]].\n\n\
\[ScriptCapitalD]h[p,q][s]:\n- p,q=1,2 label the OPE structures,\n- \
s=1,2,3,4,5 labels the four point function structures.\n\nTo use \
\[ScriptCapitalD]h[p,q][s] we need to substitue hr[\[CapitalDelta]12,\
\[CapitalDelta]34][r,\[Eta]] with a computed scalar CB. \n\nWe substitute it \
with ScalarCB`h\[CapitalDelta]l[deg,l][r,\[Eta]] which computes the CB from \
the expansion in r.\n\nWe match the result with \
TwoVectorsCB`hps[pq,s][deg,l][r,\[Eta]] which computes the 2 vectors CBs from \
the expansion in r."
}], "Text",
 CellChangeTimes->{{3.6651446462657676`*^9, 3.6651446479418635`*^9}, {
   3.6651446849879827`*^9, 3.665144960417736*^9}, 3.6651450105776052`*^9, {
   3.66514505961141*^9, 3.665145137209848*^9}, {3.6651451908209143`*^9, 
   3.6651452159053493`*^9}, {3.665145267600306*^9, 3.6651453068165493`*^9}, {
   3.6651453419735603`*^9, 3.665145427795469*^9}, {3.665145478312358*^9, 
   3.665145541797989*^9}, {3.665145677184733*^9, 3.665145710679649*^9}, {
   3.6651457623996067`*^9, 3.6651458065681334`*^9}, {3.6658394180267277`*^9, 
   3.6658394780339437`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Title",
 CellChangeTimes->{{3.665839484044952*^9, 3.6658394857549543`*^9}}],

Cell[CellGroupData[{

Cell["Set parameters (optional)", "Section",
 CellChangeTimes->{{3.664548567288899*^9, 3.664548571585145*^9}, {
  3.664562867446821*^9, 3.6645628769613657`*^9}, {3.6645652252926826`*^9, 
  3.664565229013895*^9}}],

Cell["\<\
It is convenient to fix the parameters before running the definition\
\>", "Text",
 CellChangeTimes->{{3.6645628796645203`*^9, 3.6645629141044903`*^9}, {
  3.665484897662106*^9, 3.6654848998222218`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]", ",", "l", ",", "h"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "=", 
    RowBox[{"3", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "even", " ", "spacetime", " ", "dimensions", " ", "should", " ", "be", " ",
     "treated", " ", "more", " ", "carefully"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", ">", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.664548580606661*^9, 3.6645485993657336`*^9}, {
   3.6645495921495175`*^9, 3.664549592996566*^9}, 3.6645500834146166`*^9, {
   3.6645501306393175`*^9, 3.664550131313356*^9}, {3.6645505020755625`*^9, 
   3.6645505024665847`*^9}, 3.6645513773136234`*^9, {3.664553211126511*^9, 
   3.66455321197856*^9}, {3.6645567832738266`*^9, 3.6645567835198402`*^9}, {
   3.664557373031559*^9, 3.6645573749676695`*^9}, {3.664563217714855*^9, 
   3.664563218071876*^9}, {3.664563661953264*^9, 3.6645636665145254`*^9}, 
   3.664563736245514*^9, 3.66456589329489*^9, {3.6645659336832*^9, 
   3.664566048794784*^9}, {3.664566146094349*^9, 3.6645661585100594`*^9}, {
   3.664566297398003*^9, 3.6645663149330063`*^9}, {3.664566347225853*^9, 
   3.6645663892972593`*^9}, {3.664626914195116*^9, 3.664626914518135*^9}, {
   3.664627404612167*^9, 3.664627427241461*^9}, {3.6646279627360897`*^9, 
   3.6646279685024195`*^9}, {3.664628815379858*^9, 3.6646288196231008`*^9}, {
   3.6646290104660163`*^9, 3.664629010793035*^9}, {3.66462916490685*^9, 
   3.664629165692895*^9}, {3.6646294182173386`*^9, 3.6646294187873707`*^9}, 
   3.664651856294723*^9, {3.664656856960745*^9, 3.664656886194417*^9}, {
   3.6646574216240416`*^9, 3.664657421966061*^9}, {3.6646574757711387`*^9, 
   3.6646574801523895`*^9}, {3.6646578673155336`*^9, 
   3.6646578936410394`*^9}, {3.664658166272633*^9, 3.6646581673236933`*^9}, {
   3.66465823056031*^9, 3.664658230951332*^9}, {3.6646584795775533`*^9, 
   3.6646584806126127`*^9}, 3.66465858721871*^9, {3.6646586625390177`*^9, 
   3.6646586628610363`*^9}, {3.6646592725969114`*^9, 
   3.6646592730009346`*^9}, {3.664659323946848*^9, 3.6646593243988743`*^9}, {
   3.6646594092027245`*^9, 3.664659415792102*^9}, {3.664659615935549*^9, 
   3.6646596163215714`*^9}, 3.6647933480740843`*^9, {3.664794381438499*^9, 
   3.664794382781101*^9}, {3.664794471373457*^9, 3.664794475866265*^9}, {
   3.664794574896239*^9, 3.664794581822651*^9}, {3.664794658621586*^9, 
   3.664794667217201*^9}, {3.664795751409506*^9, 3.6647957582423177`*^9}, {
   3.664795990905334*^9, 3.664795991669735*^9}, {3.6647961332805834`*^9, 
   3.6647961335769835`*^9}, {3.6647987430363626`*^9, 3.664798745001966*^9}, {
   3.664800425775913*^9, 3.6648004261035132`*^9}, {3.6648007056092043`*^9, 
   3.6648007062020054`*^9}, {3.664800992369269*^9, 3.6648009926762867`*^9}, 
   3.664821724141197*^9, {3.6648221295843873`*^9, 3.664822134264655*^9}, {
   3.6648226860712166`*^9, 3.6648226875052986`*^9}, {3.6648239095491953`*^9, 
   3.6648239298823586`*^9}, {3.664824310194111*^9, 3.6648243176975403`*^9}, {
   3.664824383689315*^9, 3.6648243844033556`*^9}, {3.664824772928578*^9, 
   3.6648247731115885`*^9}, {3.6648248120248137`*^9, 3.664824837249257*^9}, {
   3.6648248692640877`*^9, 3.6648248792376585`*^9}, {3.6648249106234536`*^9, 
   3.664824911204487*^9}, {3.664825034500539*^9, 3.664825064026228*^9}, {
   3.664825097695153*^9, 3.664825099162237*^9}, 3.664825134430255*^9, {
   3.664825169767276*^9, 3.664825177300707*^9}, {3.664825212944745*^9, 
   3.6648252159189157`*^9}, 3.664825305324029*^9, {3.6648253363108015`*^9, 
   3.664825339816002*^9}, {3.6648253701767387`*^9, 3.664825370864778*^9}, 
   3.6649001370661645`*^9, {3.664900382390196*^9, 3.6649003975080605`*^9}, {
   3.6649030829356585`*^9, 3.6649030833176804`*^9}, {3.6650983388028207`*^9, 
   3.6650983392448463`*^9}, {3.6651458583300943`*^9, 3.66514586035821*^9}, {
   3.6651459075429087`*^9, 3.6651459159173875`*^9}, 3.665242537868759*^9, 
   3.66524257835083*^9, 3.6652426388009367`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.664549581647917*^9, 3.6645495933785877`*^9}, 
   3.6645501621251183`*^9, 3.664550506430812*^9, 3.664550575099739*^9, 
   3.664551319897339*^9, 3.6645516147532043`*^9, 3.6645526756478834`*^9, 
   3.6645529091012363`*^9, 3.6645532249273005`*^9, {3.664555487021685*^9, 
   3.664555496118205*^9}, {3.6645567839458647`*^9, 3.664556793809429*^9}, 
   3.6645573754987*^9, 3.6645598764597464`*^9, 3.664560522388692*^9, 
   3.664561476542266*^9, 3.6645632201479945`*^9, 3.6645637460170727`*^9, 
   3.664563807112567*^9, {3.6645650221660643`*^9, 3.6645650327676706`*^9}, 
   3.664565201421317*^9, {3.664565894661968*^9, 3.6645659035664773`*^9}, {
   3.6645659364703593`*^9, 3.664565970697317*^9}, {3.6645660061183434`*^9, 
   3.664566049352816*^9}, {3.6645661475534325`*^9, 3.664566158929083*^9}, 
   3.6645663151880207`*^9, {3.6645663789456673`*^9, 3.6645663910113573`*^9}, 
   3.6645793610620403`*^9, {3.66462637138507*^9, 3.6646263765813665`*^9}, 
   3.664626430769466*^9, {3.664626893603939*^9, 3.6646269152451763`*^9}, 
   3.6646271135375185`*^9, {3.664627408533391*^9, 3.6646274324287577`*^9}, 
   3.6646278646514797`*^9, 3.664627980956132*^9, 3.6646280493000407`*^9, {
   3.664628820079127*^9, 3.664628831298768*^9}, 3.6646290115330772`*^9, 
   3.6646291665479436`*^9, 3.6646294196104183`*^9, 3.6646501597536864`*^9, 
   3.6646518277990932`*^9, 3.664651859289894*^9, 3.6646564828073444`*^9, 
   3.6646567614302807`*^9, {3.6646568644841747`*^9, 3.6646568864714327`*^9}, 
   3.664657176237006*^9, 3.6646573782655616`*^9, {3.664657424187188*^9, 
   3.6646574339687476`*^9}, 3.664657483019553*^9, 3.6646577302076917`*^9, 
   3.6646577882740126`*^9, {3.6646578681715827`*^9, 3.664657896253189*^9}, 
   3.66465807215625*^9, 3.6646581676477118`*^9, {3.664658231421359*^9, 
   3.664658254308668*^9}, 3.66465838704226*^9, 3.664658483077753*^9, 
   3.664658588007755*^9, {3.6646586492262564`*^9, 3.664658664937155*^9}, 
   3.664658704940443*^9, 3.6646592732329473`*^9, 3.6646593250209093`*^9, 
   3.6646594192362986`*^9, 3.6646594611756973`*^9, 3.6646595816205864`*^9, 
   3.6646596170856147`*^9, 3.664793351100489*^9, 3.6647943849183054`*^9, 
   3.6647944766774664`*^9, 3.6647945824622517`*^9, 3.664794670649207*^9, 
   3.6647957611907225`*^9, {3.6647959460024567`*^9, 3.664795993728939*^9}, 
   3.6647961764770594`*^9, 3.6647984992879353`*^9, 3.6647985663076534`*^9, 
   3.6647986252497563`*^9, 3.664798749588374*^9, 3.664800426368714*^9, {
   3.6648007068884068`*^9, 3.664800717590025*^9}, 3.664800993798351*^9, 
   3.664801198417054*^9, 3.664809918596959*^9, 3.6648100578829255`*^9, 
   3.664810143725835*^9, 3.664815382978503*^9, 3.664817143821218*^9, 
   3.6648171955921793`*^9, 3.664817258241762*^9, 3.6648212184602737`*^9, {
   3.6648217083862963`*^9, 3.664821727737403*^9}, 3.6648221351137037`*^9, 
   3.664822638218479*^9, 3.664822689130391*^9, 3.6648235889388576`*^9, {
   3.664823920833841*^9, 3.6648239418100405`*^9}, 3.6648243937558904`*^9, 
   3.664824774468666*^9, {3.664824832281973*^9, 3.664824837797288*^9}, {
   3.6648248745393896`*^9, 3.6648248797406874`*^9}, 3.664824949129656*^9, {
   3.664825036241638*^9, 3.664825064214238*^9}, 3.6648250996542654`*^9, 
   3.664825134660268*^9, {3.6648251775137186`*^9, 3.664825183606067*^9}, 
   3.6648252163809423`*^9, 3.6648252767043924`*^9, {3.6648253251971655`*^9, 
   3.664825340275028*^9}, 3.664825375460041*^9, 3.664900094872751*^9, 
   3.6649001394503007`*^9, {3.664900391132696*^9, 3.6649003981610985`*^9}, 
   3.664903044836479*^9, 3.6649030843487396`*^9, 3.6649042938459187`*^9, 
   3.665098510251627*^9, 3.665098937277052*^9, 3.665141467663962*^9, 
   3.6651415678996954`*^9, 3.665144445206268*^9, {3.6651458627983494`*^9, 
   3.665145947985222*^9}, 3.665146438203261*^9, 3.6652425038918996`*^9, 
   3.665242546854375*^9, {3.6652425810184355`*^9, 3.6652425908932524`*^9}, 
   3.6658388299848995`*^9, 3.6658389311480417`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: 2 vectors CBs", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, 
   3.6646262318460884`*^9, {3.664904169272794*^9, 3.6649041725609818`*^9}, {
   3.6650984265908422`*^9, 3.6650984332402225`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Begin", "[", "\"\<TwoVectorsCB`\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "=", "Global`h"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "Global`\[CapitalDelta]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "Global`l"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "Global`\[CapitalDelta]12"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]34", "=", "Global`\[CapitalDelta]34"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", "Global`r"}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Eta]", "=", "Global`\[Eta]"}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.665098451018239*^9, 3.6650984539184055`*^9}, {
  3.6650986541498575`*^9, 3.665098655394929*^9}, {3.6652424735654464`*^9, 
  3.6652424810066595`*^9}}],

Cell[BoxData["\<\"TwoVectorsCB`\"\>"], "Output",
 CellChangeTimes->{
  3.665098510384635*^9, 3.6650985797716036`*^9, {3.665098645670373*^9, 
   3.6650986583590984`*^9}, {3.6650989373000526`*^9, 3.6650989559951224`*^9}, 
   3.6650990474903555`*^9, 3.665099108104822*^9, 3.665141474704365*^9, 
   3.6651415679236965`*^9, 3.6651424202134447`*^9, 3.6651444452392693`*^9, {
   3.6651458672546043`*^9, 3.6651459480062227`*^9}, 3.665146438238263*^9, 
   3.6652425039075*^9, 3.6652425468855753`*^9, 3.6652425909088526`*^9, 
   3.6658388300148993`*^9, 3.665838931168042*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[CapitalDelta]l", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "l__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]", "-", 
      RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"{", "l", "}"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", "l", "}"}], "+", 
      RowBox[{"2", " ", "h"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "l", "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"Repw", ",", "Repwl"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<2_Vectors_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Repw", "[", "s", "]"}], "[", 
        RowBox[{"m_", ",", "j_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Repwl", "[", "s", "]"}], "[", 
         RowBox[{"m_", ",", "j_"}], "]"}], "[", "l_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.663701466141884*^9, 3.663701589786956*^9}, {
   3.663701707430685*^9, 3.663701718138297*^9}, {3.6641472319140205`*^9, 
   3.6641472429416513`*^9}, {3.6645568151816516`*^9, 
   3.6645568217710285`*^9}, {3.66455948471434*^9, 3.6645594920667605`*^9}, {
   3.664564837078478*^9, 3.66456484480392*^9}, {3.664564945970706*^9, 
   3.664564987585086*^9}, 3.665838787127839*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "::", "usage"}], "=", 
   "\"\<Repwpm[p_][m_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2,3,4,5 \
and for any j and n that contribute up to the level m (for generic l). The \
label p selects the initial conditions to generate different conformal \
blocks:\n\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\
\), \(\((\[CapitalDelta], l)\), s\)], \((1, 1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p_", "]"}], "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "5"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "[", "p_", "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwpm", "[", "p", "]"}], "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repw", "[", "i", "]"}], "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wps", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wps", "::", "usage"}], "=", 
   "\"\<Wps[p_,s_][m_][r_,\[Eta]_] computes the functions \!\(TraditionalForm\
\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block labeled by p (for generic l)::\n\!\(TraditionalForm\`p = 1 \
\[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), \
s\)], \((1, 1)\)]\\\ , p = 2 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((1, 2)\)], \\\ p = 3 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
1)\)], \\\ p = 4 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)], p = 5 \[Rule] \\\ \
\*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), s\)]\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpml", "::", "usage"}], "=", 
   "\"\<Repwpml[p_][m_][l_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2,3,4,5 \
and for any j and n that contribute up to the level m (at fixed l). The label \
p selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p_", "]"}], "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"l1", "<", "1"}], "&&", 
        RowBox[{"s1", ">", "1"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "5"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpml", "[", "p_", "]"}], "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", "]"}], 
   "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"jmin", "[", "1", "]"}], "=", "0"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "2", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "3", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "4", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "5", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Repwpml", "[", "p", "]"}], "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Repwl", "[", "s", "]"}], "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"jmin", "[", "s", "]"}], ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wpsl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wpsl", "::", "usage"}], "=", 
   "\"\<Wpsl[p_,s_][m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \
\)\)\)at the order \!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \
\(m\)]\)\)) for the conformlal block labeled by p (at fixed l):\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 1)\)]\\\ , p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], \\\ p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wpsl", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[Equal]", "1"}], ",", 
       RowBox[{"jmin", "=", "0"}], ",", 
       RowBox[{"jmin", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "j"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", 
         "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "FtoW", ",", "gtoF", ",", "F", ",", "A", ",", "f", ",", "W", ",", "r", 
     ",", "\[Eta]"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FtoW", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     TagBox[
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", "1", "]"}], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"W", "[", "2", "]"}], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "3", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "4", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"W", "[", "4", "]"}], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "5", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ")"}]}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "2", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "4", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "3", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "4", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]},
         {
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       Column],
      Function[BoxForm`e$, 
       TableForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gtoF", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      TagBox[
       TagBox[GridBox[{
          {
           RowBox[{"A", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["f", "4"], " ", 
            SubscriptBox["F", "5"]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               SubscriptBox["F", "1"]}], "+", 
              RowBox[{
               SubscriptBox["f", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SubscriptBox["F", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "r", " ", "\[Eta]", " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "4"], " ", 
                  SubscriptBox["F", "5"]}]}], ")"}]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               SubscriptBox["F", "1"]}], "+", 
              RowBox[{"2", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["F", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SubscriptBox["F", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               SubscriptBox["f", "4"], " ", 
               SubscriptBox["F", "5"]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"], " ", 
               SubscriptBox["F", "1"]}], "-", 
              RowBox[{
               SubscriptBox["f", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "r", " ", 
                  SubscriptBox["F", "2"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "3"], " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["f", "3"], " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "4"], " ", 
                  SubscriptBox["F", "5"]}]}], ")"}]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               SubscriptBox["F", "1"]}], "-", 
              RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
               SubscriptBox["F", "2"]}], "-", 
              RowBox[{
               SubscriptBox["f", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{"2", " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SubscriptBox["f", "4"], " ", 
               SubscriptBox["F", "5"]}]}], ")"}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column],
       Function[BoxForm`e$, 
        TableForm[BoxForm`e$]]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], ")"}], 
           FractionBox[
            RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
            "2"]]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "1"], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ",", 
        RowBox[{
         SubscriptBox["f", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "3"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "-", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "4"], "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ",", 
        RowBox[{
         SubscriptBox["F", "s_"], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{"FtoW", "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gtoW", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{"gtoF", "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hps", "::", "usage"}], "=", 
   "\"\<hps[p_,s_][m_,l_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((a, b)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((a, b)\)](r, \[Eta])\)\) and \!\(TraditionalForm\`\*SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l, 1)\), s\)](r, \[Eta]) = \*SuperscriptBox[\(r\), \(-\
\[CapitalDelta]\)] \(\*SubscriptBox[\(g\), \(\((\[CapitalDelta], l, 1)\), \
s\)](r, \[Eta])\)\) at \!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\
\). In particular\n\!\(TraditionalForm\`\(\(hps[1, s]\)[m, l]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((1, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \\\ \(\(hps[3, s]\
\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[4, \
s]\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[5, \
s]\)[m, l]\)[r, \[Eta]] = \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, \
1)\), s\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \>\
\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"W", ",", "r1", ",", "\[Eta]1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", "s1", "]"}], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wpsl", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", 
            RowBox[{"m", ",", "l"}], "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wps", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", "m", "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gtoW", "[", "s", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664559154937478*^9, 3.66455938907787*^9}, {
   3.6645611521627126`*^9, 3.664561156055935*^9}, {3.6645614605873537`*^9, 
   3.664561462482462*^9}, {3.664561500959663*^9, 3.664561527262167*^9}, 
   3.6645617175800524`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Input",
 CellChangeTimes->{{3.66509845819265*^9, 3.665098459227709*^9}}],

Cell[BoxData["\<\"TwoVectorsCB`\"\>"], "Output",
 CellChangeTimes->{
  3.6650985123297462`*^9, 3.6650985833908105`*^9, {3.665098649281579*^9, 
   3.6650986619583044`*^9}, {3.6650989392391644`*^9, 3.6650989595273247`*^9}, 
   3.665099051172566*^9, 3.6650991126180806`*^9, 3.6651414767114797`*^9, 
   3.665141569774802*^9, 3.665142424193672*^9, 3.6651444472673855`*^9, {
   3.665145869082709*^9, 3.665145949982336*^9}, 3.665146440362384*^9, 
   3.665242505748303*^9, 3.6652425486639786`*^9, 3.665242593077256*^9, 
   3.6658388318249025`*^9, 3.665838933559046*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: Scalar CBs", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, {
  3.6646487299019036`*^9, 3.6646487317950115`*^9}, {3.665095175249876*^9, 
  3.6650951770079765`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Begin", "[", "\"\<ScalarCB`\>\"", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", "Global`h"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "=", "Global`\[CapitalDelta]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"l", "=", "Global`l"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]12", "=", "Global`\[CapitalDelta]12"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]34", "=", "Global`\[CapitalDelta]34"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r", "=", "Global`r"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Eta]", "=", "Global`\[Eta]"}], ";"}], "\[IndentingNewLine]", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.66509497373835*^9, 3.6650949877711525`*^9}, {
  3.6650951869185433`*^9, 3.6650951871955595`*^9}, {3.6652424905070763`*^9, 
  3.6652424912246776`*^9}}],

Cell[BoxData["\<\"ScalarCB`\"\>"], "Output",
 CellChangeTimes->{{3.6650950075562844`*^9, 3.6650950185309124`*^9}, {
   3.665095081735527*^9, 3.6650951342205296`*^9}, 3.6650954530477653`*^9, 
   3.665095512977193*^9, 3.665095570950509*^9, 3.6650958292702837`*^9, 
   3.6650959259008107`*^9, {3.665096000675088*^9, 3.6650960015451374`*^9}, 
   3.6650963708172584`*^9, 3.665096494220317*^9, 3.6650966170193405`*^9, 
   3.6650969599979577`*^9, 3.6650971635055976`*^9, 3.6650972048649635`*^9, 
   3.6650985123427467`*^9, {3.6650985834038115`*^9, 3.6650986040429916`*^9}, 
   3.6650989392461643`*^9, 3.6650991126330814`*^9, 3.665141479411634*^9, 
   3.6651415697868032`*^9, 3.665142424238675*^9, 3.6651444472843866`*^9, {
   3.665145869091709*^9, 3.665145949994337*^9}, 3.6651464403823853`*^9, 
   3.665242505748303*^9, 3.6652425486795783`*^9, 3.6652425930928564`*^9, 
   3.6658388318349023`*^9, 3.6658389335690455`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox["w", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}, {3.6649839885923243`*^9, 3.664983988928344*^9}}],

Cell["\<\
We load the linear combinations Comb[m,j] from \
\[OpenCurlyDoubleQuote]Scalar_Combinations.txt\[CloseCurlyDoubleQuote] and we \
use them to write a replacement rule in order to rewrite the coefficients \
w[m,j] in terms of coefficients with lower m. 
Repw[m_,j_] is used for generic l, while Repwl[m_,j_][l] at fixed l.\
\>", "Text",
 CellChangeTimes->{{3.6646489670264664`*^9, 3.6646491432455454`*^9}, {
  3.6649839934456024`*^9, 3.6649840283325977`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<Scalar_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Repw", "[", 
      RowBox[{"m_", ",", "j_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Comb", "[", 
           RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"w", "[", 
          RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"w", "[", 
           RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "Last"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Repwl", "[", 
       RowBox[{"m_", ",", "j_"}], "]"}], "[", "l", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Comb", "[", 
           RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"w", "[", 
          RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"w", "[", 
           RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "Last"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.66462106387348*^9, 3.6646210669306545`*^9}, {
   3.664621285523157*^9, 3.66462130497927*^9}, {3.6646549752321157`*^9, 
   3.664654975935156*^9}, {3.6649840092505064`*^9, 3.6649840665947857`*^9}, {
   3.6649841261911945`*^9, 3.664984157961012*^9}, 3.66583880186086*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox["W", TraditionalForm]]],
 " (in the paper is called ",
 "\[ScriptCapitalG]",
 ")"
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}, {3.6649841694916716`*^9, 
  3.664984203265603*^9}, {3.664984368740068*^9, 3.6649843691840935`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwm", "::", "usage"}], "=", 
   "\"\<Repwm[m_] computes the replacement rules for w(n,j) for all j and n \
that contribute up to the level m (for generic l).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwm", "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Repwm", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Repwm", "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{"Repwm", "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Repw", "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9, {
   3.6645818786250367`*^9, 3.6645819060446053`*^9}, {3.664582722250289*^9, 
   3.664582722414299*^9}, {3.66498438557003*^9, 3.6649844664306555`*^9}, {
   3.664984710393609*^9, 3.6649847238183775`*^9}, {3.664985285018476*^9, 
   3.6649852868615813`*^9}, {3.664985324725747*^9, 3.6649853452269197`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "W", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "::", "usage"}], "=", 
   "\"\<W[m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(W(r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block \!\(\*SubscriptBox[\(h\), \((\[CapitalDelta], l)\)]\) (for \
generic l)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{"Repwm", "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}, {3.6645819374534016`*^9, 3.664581959961689*^9}, {
   3.664984475351166*^9, 3.664984525321024*^9}, {3.664984689994443*^9, 
   3.664984703916239*^9}, {3.664985364146002*^9, 3.6649853770627403`*^9}, 
   3.6649854191271467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwml", "::", "usage"}], "=", 
   "\"\<Repwml[m_][l_] computes the replacement rule for w(n,j) for any j and \
n that contribute up to the level m (at fixed l)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwml", "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwml", "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwml", "[", "m", "]"}], "[", "l", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"jmin", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwml", "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repwl", "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{"jmin", ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}, {
   3.6645819649509745`*^9, 3.6645819796738167`*^9}, {3.664582155897896*^9, 
   3.66458218377349*^9}, {3.6645827066743984`*^9, 3.6645827068504086`*^9}, {
   3.6645831577451982`*^9, 3.6645831726830525`*^9}, {3.6645836143153124`*^9, 
   3.664583614431319*^9}, {3.664620502823389*^9, 3.664620505038516*^9}, {
   3.6646206844587784`*^9, 3.6646206958824315`*^9}, {3.6649847369241266`*^9, 
   3.664984840412046*^9}, 3.6649849078549037`*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wl", "::", "usage"}], "=", 
   "\"\<Wl[m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(W(r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) (at \
fixed l)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wl", "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jmin", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m1", "=", "0"}], "m"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}]}], 
           RowBox[{"l", "+", "m1"}]], 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"m1", ",", "j"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "//.", 
        RowBox[{
         RowBox[{"Repwml", "[", "m", "]"}], "[", "l", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}, {3.664581992731563*^9, 3.66458199914693*^9}, {
   3.664582941816848*^9, 3.6645829445790057`*^9}, {3.6645831388971205`*^9, 
   3.664583154173994*^9}, {3.664620022539919*^9, 3.6646200416790133`*^9}, {
   3.664984850401617*^9, 3.664984905154749*^9}, {3.6649851643725753`*^9, 
   3.6649851649476085`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Pref", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pref", "[", 
    RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Pref", "[", 
     RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
           ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
         FractionBox[
          RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], "2"]]}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
    "Normal"}]}]}]}], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}, {3.66458203201081*^9, 3.664582116370635*^9}, {
  3.664984573424775*^9, 3.6649846381784787`*^9}, {3.664984991316677*^9, 
  3.664985035052179*^9}, {3.66498510115996*^9, 3.664985101947005*^9}, {
  3.664985559371168*^9, 3.6649855647894783`*^9}, {3.6650971230332828`*^9, 
  3.665097136773069*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "h\[CapitalDelta]l", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[CapitalDelta]l", "::", "usage"}], "=", 
   "\"\<h\[CapitalDelta]l[m_,l_][r_,\[Eta]_] computes the conformal blocks \!\
\(TraditionalForm\`\*SubscriptBox[\(h\), \((\[CapitalDelta], l)\)](r, \[Eta]) \
= \*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \(\*SubscriptBox[\(g\), \((\
\[CapitalDelta], l)\)](r, \[Eta])\)\) at order \
\!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[CapitalDelta]l", "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Pref", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", "m", "]"}], 
     RowBox[{
      RowBox[{"Wl", "[", 
       RowBox[{"m", ",", "l"}], "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Pref", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", "m", "]"}], 
     RowBox[{
      RowBox[{"W", "[", "m", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.664655545302722*^9, 3.664655555625313*^9}, 
   3.6649846775127287`*^9, {3.6649849248018727`*^9, 3.664984966045232*^9}, {
   3.6649850697661643`*^9, 3.6649851586932507`*^9}, {3.6649855969713187`*^9, 
   3.664985601571582*^9}, {3.6649860156462655`*^9, 3.664986032997258*^9}, {
   3.6650971444495077`*^9, 3.6650971501598344`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Input",
 CellChangeTimes->{{3.665094997075685*^9, 3.6650949993958178`*^9}}],

Cell[BoxData["\<\"ScalarCB`\"\>"], "Output",
 CellChangeTimes->{{3.665095007779297*^9, 3.665095018809928*^9}, {
   3.6650950818555346`*^9, 3.6650951343435364`*^9}, 3.6650954531967735`*^9, 
   3.665095513122201*^9, 3.6650955710705156`*^9, 3.6650958293952913`*^9, 
   3.665095926164826*^9, {3.6650960008730993`*^9, 3.665096001741149*^9}, 
   3.6650963709702673`*^9, 3.6650964943573246`*^9, 3.6650966171813498`*^9, 
   3.665096960137966*^9, 3.6650971636676073`*^9, 3.665097205016972*^9, 
   3.665098512464754*^9, {3.665098583627824*^9, 3.6650986042480035`*^9}, 
   3.6650989393531704`*^9, 3.6650991128890963`*^9, 3.665141479581644*^9, 
   3.6651415700318174`*^9, 3.6651424247477045`*^9, 3.665144447414394*^9, {
   3.665145869202716*^9, 3.665145950105343*^9}, 3.665146440529394*^9, 
   3.6652425058887033`*^9, 3.6652425487887783`*^9, 3.6652425932176566`*^9, 
   3.665838831974902*^9, 3.665838933729046*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition: Spinning CB", "Section",
 CellChangeTimes->{{3.6650952631979065`*^9, 3.6650952703513155`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
     "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<2_Vectors_Spinning_CB.txt\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.665095295761769*^9, 3.665095299714995*^9}, {
   3.665144393469309*^9, 3.6651443963744745`*^9}, 3.665838816692881*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check: Spinning CB = 2 Vectors",
 StyleBox[" ",
  FontWeight->"Bold"],
 "CB"
}], "Title",
 CellChangeTimes->{{3.655743213587596*^9, 3.6557432165672016`*^9}, {
   3.6557437595993547`*^9, 3.65574376253216*^9}, 3.6561513176359844`*^9, {
   3.6566931778518705`*^9, 3.656693184340242*^9}, {3.65669342907824*^9, 
   3.656693432032409*^9}, {3.656843123696375*^9, 3.6568431276846027`*^9}, 
   3.6625716673039465`*^9, {3.66267206554961*^9, 3.6626720672937098`*^9}, {
   3.665141552683825*^9, 3.6651415534608693`*^9}, {3.6651442411815987`*^9, 
   3.665144256489474*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{"\"\<Degree of the expansion in r:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", "=", "3"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Build the scalar CB \
from the radial expansion. Timing:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"hr", "[", 
        RowBox[{"\[CapitalDelta]12aux_", ",", "\[CapitalDelta]34aux_"}], 
        "]"}], "[", 
       RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]12", ",", "\[CapitalDelta]34"}], "}"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ScalarCB`h\[CapitalDelta]l", "[", 
               RowBox[{"deg", ",", "l"}], "]"}], "[", 
              RowBox[{"r", ",", "\[Eta]"}], "]"}], ")"}], "+", 
            SuperscriptBox[
             RowBox[{"O", "[", "r", "]"}], 
             RowBox[{"deg", "+", "1"}]]}], "//", "Normal"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]12", "\[Rule]", "\[CapitalDelta]12aux"}], 
           ",", 
           RowBox[{"\[CapitalDelta]34", "\[Rule]", "\[CapitalDelta]34aux"}]}],
           "}"}]}]}], "]"}]}], ";"}], "//", "Timing"}], "//", "First"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Act on the scalar CB \
with the differential operators of Appendix C in order to build the CBs for \
two external vectors. Timing:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"aux1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalD]h", "[", 
             RowBox[{"p", ",", "q"}], "]"}], "[", "s", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "1", ",", "2"}], "}"}]}], "]"}], ")"}], "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "r", "]"}], 
         RowBox[{"deg", "+", "1"}]]}], "//", "Normal"}]}], ";"}], "//", 
    "Timing"}], "//", "First"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Build the CBs for two \
external vectors from the radial expansion. Timing:\>\"", \
"\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"aux2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          TagBox[
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {
               RowBox[{
                RowBox[{
                 RowBox[{"TwoVectorsCB`hps", "[", 
                  RowBox[{"1", ",", "s"}], "]"}], "[", 
                 RowBox[{"deg", ",", "l"}], "]"}], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"TwoVectorsCB`hps", "[", 
                  RowBox[{"2", ",", "s"}], "]"}], "[", 
                 RowBox[{"deg", ",", "l"}], "]"}], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]},
              {
               RowBox[{
                RowBox[{
                 RowBox[{"TwoVectorsCB`hps", "[", 
                  RowBox[{"3", ",", "s"}], "]"}], "[", 
                 RowBox[{"deg", ",", "l"}], "]"}], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"TwoVectorsCB`hps", "[", 
                  RowBox[{"4", ",", "s"}], "]"}], "[", 
                 RowBox[{"deg", ",", "l"}], "]"}], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
               "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
               "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
           Function[BoxForm`e$, 
            MatrixForm[BoxForm`e$]]], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "r", "]"}], 
         RowBox[{"deg", "+", "1"}]]}], "//", "Normal"}]}], ";"}], "//", 
    "Timing"}], "//", "First"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<Check that the results \
are equal:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux1", "==", " ", "aux2"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "Factor"}], "]"}], "&"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"deg", ",", "hr"}], "]"}]}], "Input",
 CellChangeTimes->{{3.662672678711681*^9, 3.6626727189669833`*^9}, {
  3.662672879263152*^9, 3.6626729232596684`*^9}, {3.662672979816903*^9, 
  3.662673013942855*^9}, {3.66267315652501*^9, 3.662673166888603*^9}, {
  3.6626732193016005`*^9, 3.6626732213197165`*^9}, {3.6651429510618076`*^9, 
  3.665142993017207*^9}, {3.665143062628189*^9, 3.6651431035355287`*^9}, {
  3.6651434495313187`*^9, 3.6651434566657267`*^9}, {3.6651435508661146`*^9, 
  3.665143558608557*^9}, {3.665144449722526*^9, 3.665144534363367*^9}, {
  3.665145871843867*^9, 3.665145877983218*^9}, {3.6651459519674497`*^9, 
  3.665145952273467*^9}, {3.665146203862857*^9, 3.6651462256901054`*^9}, {
  3.665242514359518*^9, 3.665242521597931*^9}, {3.665242559303197*^9, 
  3.6652425595059977`*^9}, {3.6652425948244596`*^9, 3.6652426056820784`*^9}, {
  3.6658386010625772`*^9, 3.6658387094657297`*^9}, {3.6658388796619697`*^9, 
  3.665838965853091*^9}}],

Cell[BoxData["\<\"Degree of the expansion in r:\"\>"], "Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.665838969453096*^9}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.665838969453096*^9}],

Cell[BoxData["\<\"Build the scalar CB from the radial expansion. \
Timing:\"\>"], "Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.6658389694630957`*^9}],

Cell[BoxData["0.03120020000000000084949824952218477847`4.514757291228131"], \
"Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.665838969473096*^9}],

Cell[BoxData["\<\"Act on the scalar CB with the differential operators of \
Appendix C in order to build the CBs for two external vectors. Timing:\"\>"], \
"Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.665838969473096*^9}],

Cell[BoxData["4.57082929999999976189428707584738731384`6.680594915918259"], \
"Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.6658389740541024`*^9}],

Cell[BoxData["\<\"Build the CBs for two external vectors from the radial \
expansion. Timing:\"\>"], "Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.6658389740541024`*^9}],

Cell[BoxData["0.93600600000000000466826577394385822117`5.991878545947793"], \
"Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.6658389750041037`*^9}],

Cell[BoxData["\<\"Check that the results are equal:\"\>"], "Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.6658389750041037`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.662672697264742*^9, 3.6626727221701665`*^9}, {
   3.662672880685233*^9, 3.662672923928706*^9}, 3.6626730159789715`*^9, 
   3.6626731967703123`*^9, 3.662673233671423*^9, {3.6651429792624207`*^9, 
   3.665142996680417*^9}, 3.6651430879716387`*^9, 3.665143457217758*^9, {
   3.665143552239193*^9, 3.665143561925747*^9}, {3.6651444753599925`*^9, 
   3.6651445295930943`*^9}, {3.665145872445901*^9, 3.6651459525454826`*^9}, {
   3.665146207144045*^9, 3.66514622647515*^9}, 3.6651464442196045`*^9, 
   3.6658387120567336`*^9, 3.6658388321049023`*^9, 3.66583893652905*^9, 
   3.6658389754641047`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1584, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 208, 3, 90, "Title"],
Cell[790, 27, 502, 9, 68, "Text"],
Cell[1295, 38, 1512, 27, 316, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2844, 70, 96, 1, 90, "Title"],
Cell[CellGroupData[{
Cell[2965, 75, 212, 3, 79, "Section"],
Cell[3180, 80, 213, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[3418, 88, 4227, 68, 162, "Input"],
Cell[7648, 158, 3936, 53, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11633, 217, 245, 3, 49, "Section"],
Cell[CellGroupData[{
Cell[11903, 224, 1008, 25, 232, "Input"],
Cell[12914, 251, 565, 8, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13516, 264, 322, 8, 43, "Subsection"],
Cell[13841, 274, 697, 22, 31, "Input"],
Cell[14541, 298, 2884, 75, 152, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17462, 378, 253, 7, 35, "Subsection"],
Cell[CellGroupData[{
Cell[17740, 389, 102, 1, 384, "Subsubsection"],
Cell[17845, 392, 3932, 94, 1288, "Input"],
Cell[21780, 488, 4089, 89, 823, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25906, 582, 100, 1, 303, "Subsubsection"],
Cell[26009, 585, 4922, 126, 2472, "Input"],
Cell[30934, 713, 4153, 94, 1107, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[35136, 813, 570, 19, 35, "Subsection"],
Cell[35709, 834, 17280, 471, 5805, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[53026, 1310, 465, 15, 35, "Subsection"],
Cell[53494, 1327, 3314, 72, 3565, "Input"],
Cell[CellGroupData[{
Cell[56833, 1403, 116, 2, 337, "Input"],
Cell[56952, 1407, 561, 8, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[57574, 1422, 216, 3, 49, "Section"],
Cell[CellGroupData[{
Cell[57815, 1429, 1057, 25, 252, "Input"],
Cell[58875, 1456, 914, 12, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59826, 1473, 347, 7, 44, "Subsection"],
Cell[60176, 1482, 467, 8, 49, "Text"],
Cell[60646, 1492, 2051, 54, 132, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[62734, 1551, 387, 10, 36, "Subsection"],
Cell[CellGroupData[{
Cell[63146, 1565, 102, 1, 384, "Subsubsection"],
Cell[63251, 1568, 2843, 71, 3430, "Input"],
Cell[66097, 1641, 3657, 81, 3132, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69791, 1727, 100, 1, 384, "Subsubsection"],
Cell[69894, 1730, 3239, 84, 4752, "Input"],
Cell[73136, 1816, 3562, 82, 3525, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[76747, 1904, 570, 19, 35, "Subsection"],
Cell[77320, 1925, 2111, 49, 1369, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[79468, 1979, 465, 15, 35, "Subsection"],
Cell[79936, 1996, 1760, 41, 2107, "Input"],
Cell[CellGroupData[{
Cell[81721, 2041, 119, 2, 337, "Input"],
Cell[81843, 2045, 902, 12, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[82806, 2064, 112, 1, 49, "Section"],
Cell[82921, 2067, 475, 10, 52, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[83445, 2083, 578, 12, 65, "Title"],
Cell[CellGroupData[{
Cell[84048, 2099, 6136, 149, 352, "Input"],
Cell[90187, 2250, 678, 9, 31, "Output"],
Cell[90868, 2261, 642, 9, 31, "Output"],
Cell[91513, 2272, 707, 10, 31, "Output"],
Cell[92223, 2284, 701, 10, 31, "Output"],
Cell[92927, 2296, 779, 11, 31, "Output"],
Cell[93709, 2309, 703, 10, 31, "Output"],
Cell[94415, 2321, 726, 10, 31, "Output"],
Cell[95144, 2333, 703, 10, 31, "Output"],
Cell[95850, 2345, 684, 9, 31, "Output"],
Cell[96537, 2356, 647, 9, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Radial_Expansion_(Sections_2_and_3)/Section_2__Scalar_CB_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     51725,       1260]
NotebookOptionsPosition[     49671,       1186]
NotebookOutlinePosition[     50038,       1202]
CellTagsIndexPosition[     49995,       1199]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Scalar CB", "Title",
 CellChangeTimes->{{3.6645845298536787`*^9, 3.664584531439769*^9}, {
  3.6645851104188848`*^9, 3.6645851149611444`*^9}, {3.6646214926400037`*^9, 
  3.664621512002111*^9}, {3.6649839744755173`*^9, 3.66498397837374*^9}}],

Cell["\<\
This file computes the radial expansion for CBs for four external scalar \
operators as it is defined in the section \[OpenCurlyDoubleQuote]Review of \
the scalar conformal block\[CloseCurlyDoubleQuote] of the paper. It loads the \
recurrence relation for the coefficients w(m,j) and it builds the CBs. \
Finally one can check that they solve the Casimir equation (which is also \
loaded).\
\>", "Text",
 CellChangeTimes->{{3.665834447728673*^9, 3.665834511684763*^9}, {
   3.665834738281315*^9, 3.6658348059404097`*^9}, {3.6658348699695*^9, 
   3.665834894750535*^9}, {3.6658349455666065`*^9, 3.6658349544797487`*^9}, 
   3.6658350342460947`*^9, {3.6658360779783115`*^9, 3.665836088889327*^9}, {
   3.6658367307189207`*^9, 3.6658367645749683`*^9}}],

Cell[CellGroupData[{

Cell["Set parameters (optional)", "Section",
 CellChangeTimes->{{3.664548567288899*^9, 3.664548571585145*^9}, {
   3.664562867446821*^9, 3.6645628769613657`*^9}, {3.6645652252926826`*^9, 
   3.664565229013895*^9}, 3.6645834304447956`*^9, 3.664585131002062*^9}],

Cell["\<\
It is convenient to fix the parameters before running the definition\
\>", "Text",
 CellChangeTimes->{{3.6645628796645203`*^9, 3.6645629141044903`*^9}, {
  3.665484916440103*^9, 3.665484918688278*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[CapitalDelta]", ",", "l", ",", "\[CapitalDelta]12", ",", 
   "\[CapitalDelta]34", ",", "h"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]34", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "=", 
    RowBox[{
     RowBox[{"3", "/", "2"}], "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "even", " ", "spacetime", " ", "dimensions", " ", "should", " ", "be", " ",
     "treated", " ", "more", " ", "carefully"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", ">", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.664548580606661*^9, 3.6645485993657336`*^9}, {
   3.6645495921495175`*^9, 3.664549592996566*^9}, 3.6645500834146166`*^9, {
   3.6645501306393175`*^9, 3.664550131313356*^9}, {3.6645505020755625`*^9, 
   3.6645505024665847`*^9}, 3.6645513773136234`*^9, {3.664553211126511*^9, 
   3.66455321197856*^9}, {3.6645567832738266`*^9, 3.6645567835198402`*^9}, {
   3.664557373031559*^9, 3.6645573749676695`*^9}, {3.664563217714855*^9, 
   3.664563218071876*^9}, {3.664563661953264*^9, 3.6645636665145254`*^9}, 
   3.664563736245514*^9, 3.66456589329489*^9, {3.6645659336832*^9, 
   3.664566048794784*^9}, {3.664566146094349*^9, 3.6645661585100594`*^9}, {
   3.664566297398003*^9, 3.6645663149330063`*^9}, {3.664566347225853*^9, 
   3.6645663892972593`*^9}, {3.664583914152462*^9, 3.664583914686493*^9}, {
   3.6645851488480825`*^9, 3.6645851496101265`*^9}, {3.6646192648225794`*^9, 
   3.664619265158599*^9}, {3.6646193006826305`*^9, 3.6646193148424406`*^9}, {
   3.6646199145277405`*^9, 3.664619947506627*^9}, {3.664620053833709*^9, 
   3.66462005579082*^9}, {3.6646203894999075`*^9, 3.664620413974307*^9}, {
   3.664621591127637*^9, 3.6646215914236536`*^9}, {3.664622006886417*^9, 
   3.66462201166369*^9}, {3.6649857849580708`*^9, 3.6649857891953135`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.664549581647917*^9, 3.6645495933785877`*^9}, 
   3.6645501621251183`*^9, 3.664550506430812*^9, 3.664550575099739*^9, 
   3.664551319897339*^9, 3.6645516147532043`*^9, 3.6645526756478834`*^9, 
   3.6645529091012363`*^9, 3.6645532249273005`*^9, {3.664555487021685*^9, 
   3.664555496118205*^9}, {3.6645567839458647`*^9, 3.664556793809429*^9}, 
   3.6645573754987*^9, 3.6645598764597464`*^9, 3.664560522388692*^9, 
   3.664561476542266*^9, 3.6645632201479945`*^9, 3.6645637460170727`*^9, 
   3.664563807112567*^9, {3.6645650221660643`*^9, 3.6645650327676706`*^9}, 
   3.664565201421317*^9, {3.664565894661968*^9, 3.6645659035664773`*^9}, {
   3.6645659364703593`*^9, 3.664565970697317*^9}, {3.6645660061183434`*^9, 
   3.664566049352816*^9}, {3.6645661475534325`*^9, 3.664566158929083*^9}, 
   3.6645663151880207`*^9, {3.6645663789456673`*^9, 3.6645663910113573`*^9}, 
   3.6645793610620403`*^9, 3.6645823223344154`*^9, 3.664582467849738*^9, 
   3.664582643880807*^9, 3.6645827547451477`*^9, 3.6645828702537546`*^9, 
   3.664583212043304*^9, 3.664583342973793*^9, 3.664583463779702*^9, 
   3.664583545339367*^9, 3.6645836447530537`*^9, 3.664583814175744*^9, 
   3.6645839267421827`*^9, 3.664585027870163*^9, 3.6645851512882223`*^9, 
   3.6646189152125835`*^9, 3.664619267086709*^9, 3.664619315225463*^9, {
   3.66461991836596*^9, 3.6646199479326515`*^9}, 3.664620312067479*^9, {
   3.6646203905709686`*^9, 3.6646204152543807`*^9}, 3.664620651378886*^9, 
   3.6646207272802277`*^9, 3.664621355573164*^9, 3.6646214487654943`*^9, 
   3.664621600334163*^9, 3.6646220148808737`*^9, 3.6646485174137497`*^9, 
   3.664648830735671*^9, 3.6646547565916104`*^9, 3.6646548765624723`*^9, 
   3.6646549194219236`*^9, 3.664655030457275*^9, 3.664655173878478*^9, 
   3.6646552210641766`*^9, 3.6646552948543973`*^9, 3.6646553534727497`*^9, 
   3.6646554332373123`*^9, 3.664655530471874*^9, 3.664985469377021*^9, 
   3.664985966284442*^9, 3.6649860434058533`*^9, {3.665242683339015*^9, 
   3.665242698190241*^9}, 3.6658359119650774`*^9, 3.6658363285753093`*^9, 
   3.6658363965344057`*^9, 3.6658370470013657`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: CBs", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, {
  3.6646487299019036`*^9, 3.6646487317950115`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox["w", TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}, {3.6649839885923243`*^9, 3.664983988928344*^9}}],

Cell["\<\
We load the linear combinations Comb[m,j] from \
\[OpenCurlyDoubleQuote]Scalar_Combinations.txt\[CloseCurlyDoubleQuote] and we \
use them to write a replacement rule in order to rewrite the coefficients \
w[m,j] in terms of coefficients with lower m. 
Repw[m_,j_] is used for generic l, while Repwl[m_,j_][l] at fixed l.\
\>", "Text",
 CellChangeTimes->{{3.6646489670264664`*^9, 3.6646491432455454`*^9}, {
  3.6649839934456024`*^9, 3.6649840283325977`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<Scalar_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Repw", "[", 
      RowBox[{"m_", ",", "j_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Comb", "[", 
           RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"w", "[", 
          RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"w", "[", 
           RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "Last"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Repwl", "[", 
       RowBox[{"m_", ",", "j_"}], "]"}], "[", "l", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Comb", "[", 
           RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"w", "[", 
          RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"w", "[", 
           RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
        "&"}]}], "//", "Last"}]}], ";"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.66462106387348*^9, 3.6646210669306545`*^9}, {
   3.664621285523157*^9, 3.66462130497927*^9}, {3.6646549752321157`*^9, 
   3.664654975935156*^9}, {3.6649840092505064`*^9, 3.6649840665947857`*^9}, {
   3.6649841261911945`*^9, 3.664984157961012*^9}, 3.6658358983730583`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox["W", TraditionalForm]]],
 " (in the paper is called ",
 "\[ScriptCapitalG]",
 ")"
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}, {3.6649841694916716`*^9, 
  3.664984203265603*^9}, {3.664984368740068*^9, 3.6649843691840935`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwm", "::", "usage"}], "=", 
   "\"\<Repwm[m_] computes the replacement rules for w(n,j) for all j and n \
that contribute up to the level m (for generic l).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwm", "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Repwm", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Repwm", "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{"Repwm", "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Repw", "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9, {
   3.6645818786250367`*^9, 3.6645819060446053`*^9}, {3.664582722250289*^9, 
   3.664582722414299*^9}, {3.66498438557003*^9, 3.6649844664306555`*^9}, {
   3.664984710393609*^9, 3.6649847238183775`*^9}, {3.664985285018476*^9, 
   3.6649852868615813`*^9}, {3.664985324725747*^9, 3.6649853452269197`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "W", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "::", "usage"}], "=", 
   "\"\<W[m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(W(r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block \!\(\*SubscriptBox[\(h\), \((\[CapitalDelta], l)\)]\) (for \
generic l)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{"Repwm", "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}, {3.6645819374534016`*^9, 3.664581959961689*^9}, {
   3.664984475351166*^9, 3.664984525321024*^9}, {3.664984689994443*^9, 
   3.664984703916239*^9}, {3.664985364146002*^9, 3.6649853770627403`*^9}, 
   3.6649854191271467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwml", "::", "usage"}], "=", 
   "\"\<Repwml[m_][l_] computes the replacement rule for w(n,j) for any j and \
n that contribute up to the level m (at fixed l)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwml", "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwml", "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwml", "[", "m", "]"}], "[", "l", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"jmin", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwml", "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repwl", "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{"jmin", ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}, {
   3.6645819649509745`*^9, 3.6645819796738167`*^9}, {3.664582155897896*^9, 
   3.66458218377349*^9}, {3.6645827066743984`*^9, 3.6645827068504086`*^9}, {
   3.6645831577451982`*^9, 3.6645831726830525`*^9}, {3.6645836143153124`*^9, 
   3.664583614431319*^9}, {3.664620502823389*^9, 3.664620505038516*^9}, {
   3.6646206844587784`*^9, 3.6646206958824315`*^9}, {3.6649847369241266`*^9, 
   3.664984840412046*^9}, 3.6649849078549037`*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wl", "::", "usage"}], "=", 
   "\"\<Wl[m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(W(r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) (at \
fixed l)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wl", "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jmin", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m1", "=", "0"}], "m"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}]}], 
           RowBox[{"l", "+", "m1"}]], 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"m1", ",", "j"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "//.", 
        RowBox[{
         RowBox[{"Repwml", "[", "m", "]"}], "[", "l", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}, {3.664581992731563*^9, 3.66458199914693*^9}, {
   3.664582941816848*^9, 3.6645829445790057`*^9}, {3.6645831388971205`*^9, 
   3.664583154173994*^9}, {3.664620022539919*^9, 3.6646200416790133`*^9}, {
   3.664984850401617*^9, 3.664984905154749*^9}, {3.6649851643725753`*^9, 
   3.6649851649476085`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Pref", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pref", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Pref", "[", "n", "]"}], "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
           ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
         FractionBox[
          RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], "2"]]}]], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
    "Normal"}]}]}]}], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}, {3.66458203201081*^9, 3.664582116370635*^9}, {
  3.664984573424775*^9, 3.6649846381784787`*^9}, {3.664984991316677*^9, 
  3.664985035052179*^9}, {3.66498510115996*^9, 3.664985101947005*^9}, {
  3.664985559371168*^9, 3.6649855647894783`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "h\[CapitalDelta]l", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[CapitalDelta]l", "::", "usage"}], "=", 
   "\"\<h\[CapitalDelta]l[m_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SubscriptBox[\(h\), \((\[CapitalDelta], l)\)](r, \
\[Eta]) = \*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SubscriptBox[\(g\), \((\[CapitalDelta], l)\)](r, \[Eta])\)\) at order \
\!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\).\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h\[CapitalDelta]l", "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Pref", "[", "m", "]"}], 
     RowBox[{
      RowBox[{"Wl", "[", 
       RowBox[{"m", ",", "l"}], "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Pref", "[", "m", "]"}], 
     RowBox[{
      RowBox[{"W", "[", "m", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.664655545302722*^9, 3.664655555625313*^9}, 
   3.6649846775127287`*^9, {3.6649849248018727`*^9, 3.664984966045232*^9}, {
   3.6649850697661643`*^9, 3.6649851586932507`*^9}, {3.6649855969713187`*^9, 
   3.664985601571582*^9}, {3.6649860156462655`*^9, 3.664986032997258*^9}, {
   3.6658362407737226`*^9, 3.665836241243723*^9}, {3.6658362958598003`*^9, 
   3.665836296479801*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition: Casimir Equation", "Section",
 CellChangeTimes->{{3.6636035406583595`*^9, 3.6636035447945957`*^9}, {
  3.6646487133859587`*^9, 3.664648724400589*^9}}],

Cell["\<\
CasimirScalar is the Casimir equation acting on the CBs as written in formula \
(21) of the paper.\
\>", "Text",
 CellChangeTimes->{{3.6658361316143866`*^9, 3.665836146126407*^9}, {
  3.6658372202296104`*^9, 3.6658372490436506`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CasimirScalar", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "h"}], "+", "l"}], ")"}]}], "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "h"}], "+", "\[CapitalDelta]"}], 
              ")"}]}]}], ")"}]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}], "+", 
        RowBox[{
        "4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[CapitalDelta]34", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r"}], "+", "\[Eta]", "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Eta]"}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"gr", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "h"}]}], ")"}], " ", "\[Eta]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "h"}]}], ")"}], " ", 
         SuperscriptBox["r", "4"], " ", "\[Eta]"}], "+", 
        RowBox[{"4", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "h"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "h"}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["gr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "4"], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["gr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "6"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}], " ",
          "\[Eta]"}], "+", 
        RowBox[{"4", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
          ")"}], " ", "\[Eta]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
          ")"}], " ", "\[Eta]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "h", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{
       SuperscriptBox["gr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{
      SuperscriptBox["gr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.664985812700658*^9, 3.664985819475045*^9}, 
   3.664985862358498*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CasimirScalar1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["CasimirScalar", 
          SuperscriptBox["r", "\[CapitalDelta]"]], "/.", 
         RowBox[{"gr", "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#1", "\[CapitalDelta]"], 
             RowBox[{"hr", "[", 
              RowBox[{"#1", ",", "#2"}], "]"}]}], "&"}], ")"}]}]}], ")"}], "//", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox["hr", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"i_", ",", "j_"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}], ",", 
            RowBox[{"hr", "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["hr", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"i_", ",", "j_"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], ",", 
           RowBox[{"hr", "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"PowerExpand", "[", "#", "]"}], "]"}], "&"}]}], "]"}], 
       "&"}]}]}], ";"}], "//", "Timing"}]}]], "Input",
 CellChangeTimes->{{3.6645823709201946`*^9, 3.66458237958669*^9}, {
  3.6645850286102057`*^9, 3.6645850290162287`*^9}, {3.664985830141655*^9, 
  3.664985854069024*^9}, {3.664985887259922*^9, 3.664985888339984*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03120020000000000084949824952218477847`4.514757291228131", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.6645823821278353`*^9, {3.6645824749611454`*^9, 3.66458248938197*^9}, 
   3.6645826475580173`*^9, 3.6645827573492966`*^9, {3.664582873460938*^9, 
   3.664582876049086*^9}, 3.664583213611394*^9, {3.6645833276729174`*^9, 
   3.6645833445708838`*^9}, 3.664583437045173*^9, 3.664583477867508*^9, 
   3.664583547270478*^9, 3.6645836461061306`*^9, 3.664583842672374*^9, 
   3.6645839316564636`*^9, 3.6645844621628065`*^9, 3.6645845670778074`*^9, 
   3.6645850288732204`*^9, 3.664585156365513*^9, 3.664618960755188*^9, 
   3.6646192718109794`*^9, 3.664619320110742*^9, 3.664619922743211*^9, 
   3.664619953956996*^9, {3.664620378649287*^9, 3.664620394931218*^9}, 
   3.664620546579892*^9, 3.664620728248283*^9, 3.664621377164399*^9, 
   3.6646214502195773`*^9, 3.6646216030303173`*^9, 3.6646220174070187`*^9, 
   3.6646485180257845`*^9, 3.664648831302703*^9, 3.6646547694893484`*^9, 
   3.6646550533745856`*^9, {3.664655155704438*^9, 3.6646551794307957`*^9}, 
   3.664655228232587*^9, 3.664655302791851*^9, 3.6646553600611267`*^9, {
   3.6646554395976763`*^9, 3.664655459701826*^9}, {3.6646555191362257`*^9, 
   3.6646555309349003`*^9}, {3.6649858549070716`*^9, 3.664985889331041*^9}, 
   3.6649859720127697`*^9, {3.665242683495015*^9, 3.665242698346241*^9}, 
   3.665835912155078*^9, 3.6658363287253094`*^9, 3.665836396674406*^9, 
   3.6658370471713657`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check: the CBs solve the Casimir equation", "Title",
 CellChangeTimes->{{3.664648773318387*^9, 3.664648807085318*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "10"}], 
  ";"}], "\[IndentingNewLine]", "\"\<Time to Build the CB:\>\"", "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hr", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"h\[CapitalDelta]l", "[", "m", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ";"}], "//", "Timing"}], "//", 
  "First"}], "\[IndentingNewLine]", "\"\<Check that the CB solves the Casimir \
equation:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", "CasimirScalar1", ")"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "r", "]"}], 
      RowBox[{"m", "+", "1"}]]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "Factor"}], "]"}], "&"}]}], 
   "//", "FullSimplify"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"hr", ",", "p", ",", "m"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6645824166418095`*^9, 3.6645824235152025`*^9}, {
   3.664582493661215*^9, 3.6645825070409803`*^9}, {3.664582625077731*^9, 
   3.6645826269238367`*^9}, 3.664582961014946*^9, 3.664583357422619*^9, {
   3.6645834882571025`*^9, 3.6645835212289886`*^9}, {3.664583574552038*^9, 
   3.6645835849536333`*^9}, {3.664583847732663*^9, 3.664583854518051*^9}, {
   3.66458389418032*^9, 3.664583894898361*^9}, {3.6645839513185883`*^9, 
   3.664583956751899*^9}, {3.664584467033085*^9, 3.6645844858861637`*^9}, {
   3.664584639227934*^9, 3.664584640360999*^9}, {3.6645850422989883`*^9, 
   3.664585043832076*^9}, {3.664585164486977*^9, 3.664585167823168*^9}, {
   3.66461927479615*^9, 3.6646193526766047`*^9}, {3.6646195041332674`*^9, 
   3.664619526750561*^9}, {3.6646199361699786`*^9, 3.6646199619094505`*^9}, {
   3.6646205590546055`*^9, 3.6646206145967827`*^9}, {3.6646214581290293`*^9, 
   3.6646214645473967`*^9}, {3.6646215170143976`*^9, 3.664621517286413*^9}, {
   3.6646216076415815`*^9, 3.664621627291705*^9}, 3.6646219960747986`*^9, {
   3.6646488396751823`*^9, 3.664648839847192*^9}, {3.6646547760707245`*^9, 
   3.6646547872293625`*^9}, {3.6646550611050277`*^9, 
   3.6646550743817873`*^9}, {3.6646551467399254`*^9, 3.664655158772614*^9}, {
   3.6646553067100754`*^9, 3.664655309343226*^9}, 3.6646553668685164`*^9, {
   3.664655454160509*^9, 3.664655471757516*^9}, {3.664655564770836*^9, 
   3.664655579414673*^9}, {3.664985906234008*^9, 3.6649859359177055`*^9}, {
   3.664986039398624*^9, 3.664986071054435*^9}, {3.6650626181425295`*^9, 
   3.665062618991578*^9}, {3.6652426864746203`*^9, 3.665242687504222*^9}, {
   3.6658362515657377`*^9, 3.665836251745738*^9}, {3.665836333366316*^9, 
   3.6658363804623823`*^9}}],

Cell[BoxData["\<\"Time to Build the CB:\"\>"], "Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6649859393889036`*^9, 3.6649859765190277`*^9, {3.664986048781161*^9, 
   3.6649860788698816`*^9}, 3.66506262059967*^9, 3.665836252215739*^9, {
   3.6658363294153104`*^9, 3.665836342557329*^9}, {3.665836373612373*^9, 
   3.6658363973944073`*^9}, 3.6658370490513687`*^9}],

Cell[BoxData["0.06240040000000000169899649904436955694`4.815787286892112"], \
"Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6649859393889036`*^9, 3.6649859765190277`*^9, {3.664986048781161*^9, 
   3.6649860788698816`*^9}, 3.66506262059967*^9, 3.665836252215739*^9, {
   3.6658363294153104`*^9, 3.665836342557329*^9}, {3.665836373612373*^9, 
   3.6658363973944073`*^9}, 3.6658370491213684`*^9}],

Cell[BoxData["\<\"Check that the CB solves the Casimir equation:\"\>"], \
"Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6649859393889036`*^9, 3.6649859765190277`*^9, {3.664986048781161*^9, 
   3.6649860788698816`*^9}, 3.66506262059967*^9, 3.665836252215739*^9, {
   3.6658363294153104`*^9, 3.665836342557329*^9}, {3.665836373612373*^9, 
   3.6658363973944073`*^9}, 3.6658370491213684`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3868152999999998620239693991607055068`6.398418726381749", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6649859393889036`*^9, 3.6649859765190277`*^9, {3.664986048781161*^9, 
   3.6649860788698816`*^9}, 3.66506262059967*^9, 3.665836252215739*^9, {
   3.6658363294153104`*^9, 3.665836342557329*^9}, {3.665836373612373*^9, 
   3.6658363973944073`*^9}, 3.665837051502372*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1584, 834},
WindowMargins->{{-9, Automatic}, {Automatic, -4}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 245, 3, 90, "Title"],
Cell[827, 27, 759, 12, 49, "Text"],
Cell[CellGroupData[{
Cell[1611, 43, 260, 3, 79, "Section"],
Cell[1874, 48, 211, 4, 30, "Text"],
Cell[2088, 54, 164, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[2277, 62, 2113, 41, 152, "Input"],
Cell[4393, 105, 2146, 29, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[6588, 140, 158, 2, 49, "Section"],
Cell[CellGroupData[{
Cell[6771, 146, 347, 7, 44, "Subsection"],
Cell[7121, 155, 467, 8, 49, "Text"],
Cell[7591, 165, 2054, 54, 132, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9682, 224, 387, 10, 36, "Subsection"],
Cell[CellGroupData[{
Cell[10094, 238, 102, 1, 34, "Subsubsection"],
Cell[10199, 241, 2843, 71, 232, "Input"],
Cell[13045, 314, 3657, 81, 167, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16739, 400, 100, 1, 34, "Subsubsection"],
Cell[16842, 403, 3239, 84, 352, "Input"],
Cell[20084, 489, 3562, 82, 222, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23695, 577, 570, 19, 35, "Subsection"],
Cell[24268, 598, 1938, 44, 82, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[26243, 647, 465, 15, 35, "Subsection"],
Cell[26711, 664, 1651, 37, 155, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[28411, 707, 168, 2, 49, "Section"],
Cell[28582, 711, 243, 5, 30, "Text"],
Cell[28828, 718, 6438, 195, 156, "Input"],
Cell[CellGroupData[{
Cell[35291, 917, 1958, 54, 89, "Input"],
Cell[37252, 973, 1515, 24, 31, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38828, 1004, 124, 1, 90, "Title"],
Cell[CellGroupData[{
Cell[38977, 1009, 2787, 55, 132, "Input"],
Cell[41767, 1066, 1933, 26, 31, "Output"],
Cell[43703, 1094, 1964, 27, 31, "Output"],
Cell[45670, 1123, 1960, 27, 31, "Output"],
Cell[47633, 1152, 2010, 30, 31, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Radial_Expansion_(Sections_2_and_3)/Section_3.1__1_Vector_CB_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     80200,       1986]
NotebookOptionsPosition[     77873,       1902]
NotebookOutlinePosition[     78394,       1924]
CellTagsIndexPosition[     78308,       1919]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CBs for 1 External Vector", "Title",
 CellChangeTimes->{{3.6645845298536787`*^9, 3.664584531439769*^9}, {
  3.6645851104188848`*^9, 3.6645851149611444`*^9}, {3.6646214926400037`*^9, 
  3.664621512002111*^9}}],

Cell[TextData[{
 "This file computes the radial expansion for CBs for three external scalars \
and one vector operator as it is defined in the section \
\[OpenCurlyDoubleQuote]General case and one external vector example\
\[CloseCurlyDoubleQuote] of the paper. It loads the recurrence relation for \
the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "s"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and it builds the CBs. Finally one can check that the CBs solve the \
Casimir equation (which is also loaded)."
}], "Text",
 CellChangeTimes->{{3.665834447728673*^9, 3.665834511684763*^9}, {
   3.665834738281315*^9, 3.6658348059404097`*^9}, {3.6658348699695*^9, 
   3.665834894750535*^9}, {3.6658349455666065`*^9, 3.6658349544797487`*^9}, 
   3.6658350342460947`*^9, {3.6658365656256437`*^9, 3.6658365914596806`*^9}, {
   3.665836655688815*^9, 3.665836683412854*^9}}],

Cell[CellGroupData[{

Cell["Set parameters (optional)", "Section",
 CellChangeTimes->{{3.664548567288899*^9, 3.664548571585145*^9}, {
   3.664562867446821*^9, 3.6645628769613657`*^9}, {3.6645652252926826`*^9, 
   3.664565229013895*^9}, 3.6645834304447956`*^9, 3.664585131002062*^9}],

Cell["\<\
It is important to fix the parameters before running the definition\
\>", "Text",
 CellChangeTimes->{{3.6645628796645203`*^9, 3.6645629141044903`*^9}, {
  3.665484811293054*^9, 3.6654848140834637`*^9}, {3.6658344220746365`*^9, 
  3.665834437856659*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[CapitalDelta]", ",", "l", ",", "\[CapitalDelta]12", ",", 
   "\[CapitalDelta]34", ",", "h"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]34", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "=", 
    RowBox[{"2", "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "even", " ", "spacetime", " ", "dimensions", " ", "should", " ", "be", " ",
     "treated", " ", "more", " ", "carefully"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", ">", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.664548580606661*^9, 3.6645485993657336`*^9}, {
   3.6645495921495175`*^9, 3.664549592996566*^9}, 3.6645500834146166`*^9, {
   3.6645501306393175`*^9, 3.664550131313356*^9}, {3.6645505020755625`*^9, 
   3.6645505024665847`*^9}, 3.6645513773136234`*^9, {3.664553211126511*^9, 
   3.66455321197856*^9}, {3.6645567832738266`*^9, 3.6645567835198402`*^9}, {
   3.664557373031559*^9, 3.6645573749676695`*^9}, {3.664563217714855*^9, 
   3.664563218071876*^9}, {3.664563661953264*^9, 3.6645636665145254`*^9}, 
   3.664563736245514*^9, 3.66456589329489*^9, {3.6645659336832*^9, 
   3.664566048794784*^9}, {3.664566146094349*^9, 3.6645661585100594`*^9}, {
   3.664566297398003*^9, 3.6645663149330063`*^9}, {3.664566347225853*^9, 
   3.6645663892972593`*^9}, {3.664583914152462*^9, 3.664583914686493*^9}, {
   3.6645851488480825`*^9, 3.6645851496101265`*^9}, {3.6646192648225794`*^9, 
   3.664619265158599*^9}, {3.6646193006826305`*^9, 3.6646193148424406`*^9}, {
   3.6646199145277405`*^9, 3.664619947506627*^9}, {3.664620053833709*^9, 
   3.66462005579082*^9}, {3.6646203894999075`*^9, 3.664620413974307*^9}, {
   3.664621591127637*^9, 3.6646215914236536`*^9}, {3.664622006886417*^9, 
   3.66462201166369*^9}, {3.6658312047793865`*^9, 3.665831222775416*^9}, {
   3.6658345343777947`*^9, 3.6658345487798147`*^9}, {3.665834598882118*^9, 
   3.665834599252119*^9}, 3.6658346516581926`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.664549581647917*^9, 3.6645495933785877`*^9}, 
   3.6645501621251183`*^9, 3.664550506430812*^9, 3.664550575099739*^9, 
   3.664551319897339*^9, 3.6645516147532043`*^9, 3.6645526756478834`*^9, 
   3.6645529091012363`*^9, 3.6645532249273005`*^9, {3.664555487021685*^9, 
   3.664555496118205*^9}, {3.6645567839458647`*^9, 3.664556793809429*^9}, 
   3.6645573754987*^9, 3.6645598764597464`*^9, 3.664560522388692*^9, 
   3.664561476542266*^9, 3.6645632201479945`*^9, 3.6645637460170727`*^9, 
   3.664563807112567*^9, {3.6645650221660643`*^9, 3.6645650327676706`*^9}, 
   3.664565201421317*^9, {3.664565894661968*^9, 3.6645659035664773`*^9}, {
   3.6645659364703593`*^9, 3.664565970697317*^9}, {3.6645660061183434`*^9, 
   3.664566049352816*^9}, {3.6645661475534325`*^9, 3.664566158929083*^9}, 
   3.6645663151880207`*^9, {3.6645663789456673`*^9, 3.6645663910113573`*^9}, 
   3.6645793610620403`*^9, 3.6645823223344154`*^9, 3.664582467849738*^9, 
   3.664582643880807*^9, 3.6645827547451477`*^9, 3.6645828702537546`*^9, 
   3.664583212043304*^9, 3.664583342973793*^9, 3.664583463779702*^9, 
   3.664583545339367*^9, 3.6645836447530537`*^9, 3.664583814175744*^9, 
   3.6645839267421827`*^9, 3.664585027870163*^9, 3.6645851512882223`*^9, 
   3.6646189152125835`*^9, 3.664619267086709*^9, 3.664619315225463*^9, {
   3.66461991836596*^9, 3.6646199479326515`*^9}, 3.664620312067479*^9, {
   3.6646203905709686`*^9, 3.6646204152543807`*^9}, 3.664620651378886*^9, 
   3.6646207272802277`*^9, 3.664621355573164*^9, 3.6646214487654943`*^9, 
   3.664621600334163*^9, 3.6646220148808737`*^9, 3.6646485174137497`*^9, 
   3.664648830735671*^9, 3.6646547565916104`*^9, 3.6646548765624723`*^9, 
   3.6646549194219236`*^9, 3.664655030457275*^9, 3.664655173878478*^9, 
   3.6646552210641766`*^9, 3.6646552948543973`*^9, 3.6646553534727497`*^9, 
   3.6646554332373123`*^9, 3.664655530471874*^9, 3.6652411795183725`*^9, {
   3.6658311818570757`*^9, 3.6658312230834336`*^9}, 3.6658343369235168`*^9, {
   3.6658345371287985`*^9, 3.665834539528802*^9}, {3.665834579895859*^9, 
   3.665834612754138*^9}, {3.665834653048195*^9, 3.6658346579282017`*^9}, 
   3.6658348278534408`*^9, 3.6658349090325546`*^9, {3.665836469523509*^9, 
   3.6658365111985674`*^9}, 3.665836542722612*^9, 3.6658370865364213`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: CBs", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, {
  3.6646487299019036`*^9, 3.6646487317950115`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}}],

Cell["\<\
We load the linear combinations Comb[s][m,j] from \
\[OpenCurlyDoubleQuote]1_Vector_Linear_Combinations.txt\
\[CloseCurlyDoubleQuote] and we use them to write a replacement rule in order \
to rewrite the coefficients w[s][m,j] in terms of coefficients with lower m. 
Repw[s][m_,j_] is used for generic l, while Repwl[s][m_,j_][l] at fixed l.\
\>", "Text",
 CellChangeTimes->{{3.6646489670264664`*^9, 3.6646491432455454`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<1_Vector_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Repw", "[", "s", "]"}], "[", 
        RowBox[{"m_", ",", "j_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Repwl", "[", "s", "]"}], "[", 
         RowBox[{"m_", ",", "j_"}], "]"}], "[", "l", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.66462106387348*^9, 3.6646210669306545`*^9}, {
  3.664621285523157*^9, 3.66462130497927*^9}, {3.6646549752321157`*^9, 
  3.664654975935156*^9}, {3.6658340950281763`*^9, 3.6658341379132366`*^9}, {
  3.665834237757377*^9, 3.66583423973738*^9}, {3.665834272233426*^9, 
  3.665834286966447*^9}, {3.66583455916183*^9, 3.6658345761748533`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "::", "usage"}], "=", 
   "\"\<Repwpm[p_][m_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2 and \
for any j and n that contribute up to the level m (for generic l). The label \
p selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((2)\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p_", "]"}], "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "[", "p_", "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwpm", "[", "p", "]"}], "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repw", "[", "i", "]"}], "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9, {
   3.6645818786250367`*^9, 3.6645819060446053`*^9}, {3.664582722250289*^9, 
   3.664582722414299*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wps", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wps", "::", "usage"}], "=", 
   "\"\<Wps[p_,s_][m_][r_,\[Eta]_] computes the functions \!\(TraditionalForm\
\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block labeled by p (for generic l):\n\!\(TraditionalForm\`p = 1 \
\[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), \
s\)], \((1)\)]\\\ , p = 2 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2)\)]\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}, {3.6645819374534016`*^9, 3.664581959961689*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpml", "::", "usage"}], "=", 
   "\"\<Repwpml[p_][m_][l_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2 and \
for any j and n that contribute up to the level m (at fixed l). The label p \
selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((2)\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p_", "]"}], "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "1"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpml", "[", "p_", "]"}], "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", "]"}], 
   "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"jmin", "[", "1", "]"}], "=", "0"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "2", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Repwpml", "[", "p", "]"}], "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Repwl", "[", "s", "]"}], "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"jmin", "[", "s", "]"}], ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}, {
  3.6645819649509745`*^9, 3.6645819796738167`*^9}, {3.664582155897896*^9, 
  3.66458218377349*^9}, {3.6645827066743984`*^9, 3.6645827068504086`*^9}, {
  3.6645831577451982`*^9, 3.6645831726830525`*^9}, {3.6645836143153124`*^9, 
  3.664583614431319*^9}, {3.664620502823389*^9, 3.664620505038516*^9}, {
  3.6646206844587784`*^9, 3.6646206958824315`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wpsl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wpsl", "::", "usage"}], "=", 
   "\"\<Wpsl[p_,s_][m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \
\)\)\)at the order \!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \
\(m\)]\)\)) for the conformlal block labeled by p (at fixed l):\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1)\)]\\\ , p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((2)\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wpsl", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[Equal]", "1"}], ",", 
       RowBox[{"jmin", "=", "0"}], ",", 
       RowBox[{"jmin", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"m1", "=", "0"}], "m"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}]}], 
           RowBox[{"l", "+", "m1"}]], 
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "j"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", 
         "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}, {3.664581992731563*^9, 3.66458199914693*^9}, {
   3.664582941816848*^9, 3.6645829445790057`*^9}, {3.6645831388971205`*^9, 
   3.664583154173994*^9}, {3.664620022539919*^9, 3.6646200416790133`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.664620016564577*^9, 3.664620019557748*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"F", ",", "A", ",", "W", ",", "r", ",", "\[Eta]"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
          ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[CapitalDelta]12", "+", 
           "\[CapitalDelta]34"}], ")"}]}]], " "}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"]}]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "1", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "1", "]"}], "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"W", "[", "2", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"F", "[", "2", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"W", "[", "2", "]"}], 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gtoW", "[", "1", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"F", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
         RowBox[{
          RowBox[{"F", "[", "2", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"gtoW", "[", "2", "]"}], "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"r", ",", "\[Eta]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          RowBox[{"F", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"F", "[", "2", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ")"}]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}, {3.66458203201081*^9, 3.664582116370635*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hps", "::", "usage"}], "=", 
   "\"\<hps[p_,s_][m_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((p)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((p)\)](r, \[Eta])\)\) at order \
\!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\). In particular \
\!\(TraditionalForm\`\(\(hps[1, s]\)[m]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"W", ",", "r1", ",", "\[Eta]1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", "s1", "]"}], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wpsl", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", 
            RowBox[{"m", ",", "l"}], "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wps", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", "m", "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "1", ",", "2"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gtoW", "[", "s", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664655545302722*^9, 3.664655555625313*^9}, {
  3.66583644902148*^9, 3.66583645614149*^9}, {3.66583652710159*^9, 
  3.66583652726159*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition: Casimir Equation", "Section",
 CellChangeTimes->{{3.6636035406583595`*^9, 3.6636035447945957`*^9}, {
  3.6646487133859587`*^9, 3.664648724400589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Casimir1Vector", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[CapitalDelta]", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "8"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalDelta]34"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalDelta]34"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "6"], " ", "\[CapitalDelta]34"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
             "\[Eta]"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
             "\[Eta]"}], "+", 
            RowBox[{"4", " ", "r", " ", "\[CapitalDelta]34", " ", "\[Eta]"}], 
            "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalDelta]34", " ", 
             "\[Eta]"}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["r", "5"], " ", "\[CapitalDelta]34", " ", 
             "\[Eta]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "7"], " ", "\[CapitalDelta]34", " ", 
             "\[Eta]"}], "-", 
            RowBox[{
            "4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[CapitalDelta]34",
              " ", "\[Eta]"}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", "\[Eta]"}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", "\[Eta]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "7"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", "\[Eta]"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "6"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalDelta]12", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "6"], " ", "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "5"], " ", "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "3"]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
             "\[CapitalDelta]34", " ", 
             SuperscriptBox["\[Eta]", "3"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"], " ", 
             SuperscriptBox["\[Eta]", "4"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "4"], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], 
              "2"]}], "+", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "4"], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], 
              "2"]}], "-", 
            RowBox[{"2", " ", "h", " ", "\[CapitalDelta]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "4"], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], 
              "2"]}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"gr", "[", "1", "]"}], "[", 
           RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ")"}], "/", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], "2"]}]}], 
      "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[CapitalDelta]12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "2", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "4"], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", "\[Eta]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Eta]", "-", 
             RowBox[{"2", " ", "h", " ", "\[Eta]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "h"}]}], ")"}], " ", 
              SuperscriptBox["\[Eta]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]34", "+", 
             SuperscriptBox["\[Eta]", "2"], "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]34", "+", 
             SuperscriptBox["\[Eta]", "2"], "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "1", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r", "6"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]12", "-", 
              "\[CapitalDelta]34"}], ")"}], " ", "\[Eta]"}], "-", 
           RowBox[{"4", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
             "1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}],
             " ", "\[Eta]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
             "1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}],
             " ", "\[Eta]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "4"], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"gr", "[", "1", "]"}], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", "\[Eta]"}]}]], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "1", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalDelta]12", 
            " ", "\[Eta]"}], "+", 
           RowBox[{"\[CapitalDelta]34", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]}], 
          ")"}], " ", 
         RowBox[{
          RowBox[{"gr", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          SuperscriptBox["r", "4"], "+", 
          SuperscriptBox["\[CapitalDelta]", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
           "\[CapitalDelta]34"}], "+", 
          RowBox[{"4", " ", "r", " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", "r", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", "\[Eta]"}], "-", 
          RowBox[{"4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[Eta]"}], 
          "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
           "\[Eta]"}], "-", 
          RowBox[{
          "4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[CapitalDelta]34", 
           " ", "\[Eta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
           "\[CapitalDelta]34", " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "-", 
          RowBox[{"2", " ", "l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "2", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "4"], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"2", " ", "h", " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Eta]", "+", 
             RowBox[{"2", " ", "h", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]34", "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]34", "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "2", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r", "6"], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
             "2", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}],
             " ", "\[Eta]"}], "+", 
           RowBox[{"4", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
             ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
             ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "4"], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"gr", "[", "2", "]"}], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "2", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 PageWidth->Infinity,
 CellChangeTimes->{{3.663603551368972*^9, 3.6636035777264795`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Casimir1Vector1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["Casimir1Vector", 
          SuperscriptBox["r", "\[CapitalDelta]"]], "/.", 
         RowBox[{
          RowBox[{"gr", "[", "s_", "]"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#1", "\[CapitalDelta]"], 
             RowBox[{
              RowBox[{"hr", "[", "s", "]"}], "[", 
              RowBox[{"#1", ",", "#2"}], "]"}]}], "&"}], ")"}]}]}], ")"}], "//", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"hr", "[", "s_", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"i_", ",", "j_"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"hr", "[", "s_", "]"}], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"hr", "[", "s_", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"i_", ",", "j_"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"hr", "[", "s_", "]"}], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"Factor", "[", 
           RowBox[{"PowerExpand", "[", "#", "]"}], "]"}], "&"}]}], "]"}], 
       "&"}]}]}], ";"}], "//", "Timing"}]}]], "Input",
 CellChangeTimes->{{3.6645823709201946`*^9, 3.66458237958669*^9}, {
  3.6645850286102057`*^9, 3.6645850290162287`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01560010000000000042474912476109238924`4.21372729556415", ",", "Null"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6645823821278353`*^9, {3.6645824749611454`*^9, 3.66458248938197*^9}, 
   3.6645826475580173`*^9, 3.6645827573492966`*^9, {3.664582873460938*^9, 
   3.664582876049086*^9}, 3.664583213611394*^9, {3.6645833276729174`*^9, 
   3.6645833445708838`*^9}, 3.664583437045173*^9, 3.664583477867508*^9, 
   3.664583547270478*^9, 3.6645836461061306`*^9, 3.664583842672374*^9, 
   3.6645839316564636`*^9, 3.6645844621628065`*^9, 3.6645845670778074`*^9, 
   3.6645850288732204`*^9, 3.664585156365513*^9, 3.664618960755188*^9, 
   3.6646192718109794`*^9, 3.664619320110742*^9, 3.664619922743211*^9, 
   3.664619953956996*^9, {3.664620378649287*^9, 3.664620394931218*^9}, 
   3.664620546579892*^9, 3.664620728248283*^9, 3.664621377164399*^9, 
   3.6646214502195773`*^9, 3.6646216030303173`*^9, 3.6646220174070187`*^9, 
   3.6646485180257845`*^9, 3.664648831302703*^9, 3.6646547694893484`*^9, 
   3.6646550533745856`*^9, {3.664655155704438*^9, 3.6646551794307957`*^9}, 
   3.664655228232587*^9, 3.664655302791851*^9, 3.6646553600611267`*^9, {
   3.6646554395976763`*^9, 3.664655459701826*^9}, {3.6646555191362257`*^9, 
   3.6646555309349003`*^9}, 3.6652411800734043`*^9, 3.6658311920496583`*^9, 
   3.6658312296928115`*^9, 3.6658343372435174`*^9, 3.665834540028803*^9, {
   3.6658345802558594`*^9, 3.6658346131441383`*^9}, 3.665834658279202*^9, 
   3.665834828163441*^9, 3.6658349093525553`*^9, {3.665836469893509*^9, 
   3.6658365430526123`*^9}, 3.665837086916422*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check: the CBs solve the Casimir equation", "Title",
 CellChangeTimes->{{3.664648773318387*^9, 3.664648807085318*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "10"}], 
  ";"}], "\[IndentingNewLine]", "\"\<Time to compute the CBs:\>\"", "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"hr", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"hps", "[", 
          RowBox[{"p", ",", "s"}], "]"}], "[", "m", "]"}], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
   "Timing"}], "//", 
  "First"}], "\[IndentingNewLine]", "\"\<Check the CBs solve the Casimir \
equation:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", "Casimir1Vector1", ")"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "r", "]"}], 
      RowBox[{"m", "+", "1"}]]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "Factor"}], "]"}], "&"}]}], 
   "//", "FullSimplify"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"hr", ",", "p", ",", "m"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6645824166418095`*^9, 3.6645824235152025`*^9}, {
   3.664582493661215*^9, 3.6645825070409803`*^9}, {3.664582625077731*^9, 
   3.6645826269238367`*^9}, 3.664582961014946*^9, 3.664583357422619*^9, {
   3.6645834882571025`*^9, 3.6645835212289886`*^9}, {3.664583574552038*^9, 
   3.6645835849536333`*^9}, {3.664583847732663*^9, 3.664583854518051*^9}, {
   3.66458389418032*^9, 3.664583894898361*^9}, {3.6645839513185883`*^9, 
   3.664583956751899*^9}, {3.664584467033085*^9, 3.6645844858861637`*^9}, {
   3.664584639227934*^9, 3.664584640360999*^9}, {3.6645850422989883`*^9, 
   3.664585043832076*^9}, {3.664585164486977*^9, 3.664585167823168*^9}, {
   3.66461927479615*^9, 3.6646193526766047`*^9}, {3.6646195041332674`*^9, 
   3.664619526750561*^9}, {3.6646199361699786`*^9, 3.6646199619094505`*^9}, {
   3.6646205590546055`*^9, 3.6646206145967827`*^9}, {3.6646214581290293`*^9, 
   3.6646214645473967`*^9}, {3.6646215170143976`*^9, 3.664621517286413*^9}, {
   3.6646216076415815`*^9, 3.664621627291705*^9}, 3.6646219960747986`*^9, {
   3.6646488396751823`*^9, 3.664648839847192*^9}, {3.6646547760707245`*^9, 
   3.6646547872293625`*^9}, {3.6646550611050277`*^9, 
   3.6646550743817873`*^9}, {3.6646551467399254`*^9, 3.664655158772614*^9}, {
   3.6646553067100754`*^9, 3.664655309343226*^9}, 3.6646553668685164`*^9, {
   3.664655454160509*^9, 3.664655471757516*^9}, {3.664655564770836*^9, 
   3.664655579414673*^9}, {3.6658311859993124`*^9, 3.6658311862073245`*^9}, {
   3.6658346075731306`*^9, 3.665834624145154*^9}, {3.6658346751522255`*^9, 
   3.6658347258792973`*^9}, {3.6658364955465455`*^9, 
   3.6658365069785614`*^9}, {3.6658369528112335`*^9, 3.665836983434276*^9}}],

Cell[BoxData["\<\"Time to compute the CBs:\"\>"], "Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6652411835236015`*^9, {3.6658311870703735`*^9, 3.6658312340420604`*^9}, 
   3.665834340253522*^9, {3.6658345820158615`*^9, 3.6658346591992035`*^9}, {
   3.665834710127275*^9, 3.665834726369298*^9}, 3.66583491249356*^9, {
   3.6658364716235113`*^9, 3.665836513459571*^9}, 3.665837088357424*^9}],

Cell[BoxData["0.31200200000000000155608859131461940706`5.514757291228131"], \
"Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6652411835236015`*^9, {3.6658311870703735`*^9, 3.6658312340420604`*^9}, 
   3.665834340253522*^9, {3.6658345820158615`*^9, 3.6658346591992035`*^9}, {
   3.665834710127275*^9, 3.665834726369298*^9}, 3.66583491249356*^9, {
   3.6658364716235113`*^9, 3.665836513459571*^9}, 3.6658370886474247`*^9}],

Cell[BoxData["\<\"Check the CBs solve the Casimir equation:\"\>"], "Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6652411835236015`*^9, {3.6658311870703735`*^9, 3.6658312340420604`*^9}, 
   3.665834340253522*^9, {3.6658345820158615`*^9, 3.6658346591992035`*^9}, {
   3.665834710127275*^9, 3.665834726369298*^9}, 3.66583491249356*^9, {
   3.6658364716235113`*^9, 3.665836513459571*^9}, 3.6658370886574244`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.45080929999999996837800608773250132799`6.182210244118085", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6645824344728293`*^9, {3.6645825042798223`*^9, 3.664582520878772*^9}, 
   3.6645826276538787`*^9, 3.6645827675388794`*^9, 3.664582884927594*^9, {
   3.6645829507963614`*^9, 3.6645829622510166`*^9}, {3.6645833302040625`*^9, 
   3.6645833467670097`*^9}, {3.664583482826792*^9, 3.6645835853796577`*^9}, {
   3.66458363035723*^9, 3.6645836483202577`*^9}, {3.664583848641715*^9, 
   3.6645838548160686`*^9}, {3.664583946842332*^9, 3.664583957280929*^9}, {
   3.66458446921121*^9, 3.664584486221183*^9}, 3.66458457358918*^9, 
   3.6645846409940352`*^9, {3.664585028955225*^9, 3.66458504477413*^9}, {
   3.664585164777994*^9, 3.664585192616586*^9}, 3.6646189669265413`*^9, {
   3.6646192765682516`*^9, 3.6646193530036235`*^9}, {3.6646195096075807`*^9, 
   3.664619527467602*^9}, {3.6646199253963623`*^9, 3.664619963256528*^9}, 
   3.6646200464502864`*^9, {3.664620380389386*^9, 3.6646203974823637`*^9}, {
   3.664620549097036*^9, 3.6646206152418194`*^9}, {3.6646207078261147`*^9, 
   3.6646207287813134`*^9}, 3.6646213856868863`*^9, {3.6646214531747465`*^9, 
   3.6646214668235273`*^9}, 3.6646215194305363`*^9, {3.66462162143937*^9, 
   3.664621647566865*^9}, 3.66462201901011*^9, {3.664648834282874*^9, 
   3.6646488413092756`*^9}, {3.664654762681959*^9, 3.6646547881884174`*^9}, {
   3.6646550484773054`*^9, 3.6646550784060173`*^9}, {3.664655148313016*^9, 
   3.664655229495659*^9}, {3.66465529927265*^9, 3.6646553100342655`*^9}, {
   3.664655361560213*^9, 3.6646553844615226`*^9}, {3.664655440855748*^9, 
   3.6646554632970314`*^9}, {3.6646555316449413`*^9, 3.664655579906701*^9}, 
   3.6652411835236015`*^9, {3.6658311870703735`*^9, 3.6658312340420604`*^9}, 
   3.665834340253522*^9, {3.6658345820158615`*^9, 3.6658346591992035`*^9}, {
   3.665834710127275*^9, 3.665834726369298*^9}, 3.66583491249356*^9, {
   3.6658364716235113`*^9, 3.665836513459571*^9}, 3.6658370900974264`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "hps"}]], "Input",
 CellChangeTimes->{{3.6658348188614283`*^9, 3.665834834984451*^9}}],

Cell[BoxData[
 StyleBox["\<\"hps[p_,s_][m_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((p)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((p)\)](r, \[Eta])\)\) at order \
\!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\). In particular \
\!\(TraditionalForm\`\(\(hps[1, s]\)[m]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \
\((1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.665836545873616*^9},
 CellTags->"Info3665818545-9778905"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1584, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3665818545-9778905"->{
  Cell[76902, 1882, 943, 16, 48, "Print",
   CellTags->"Info3665818545-9778905"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3665818545-9778905", 78202, 1913}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 214, 3, 90, "Title"],
Cell[796, 27, 896, 17, 49, "Text"],
Cell[CellGroupData[{
Cell[1717, 48, 260, 3, 79, "Section"],
Cell[1980, 53, 263, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[2268, 62, 2356, 46, 152, "Input"],
Cell[4627, 110, 2326, 31, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7002, 147, 158, 2, 49, "Section"],
Cell[CellGroupData[{
Cell[7185, 153, 322, 8, 43, "Subsection"],
Cell[7510, 163, 435, 7, 49, "Text"],
Cell[7948, 172, 2756, 72, 132, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[10741, 249, 253, 7, 35, "Subsection"],
Cell[CellGroupData[{
Cell[11019, 260, 102, 1, 34, "Subsubsection"],
Cell[11124, 263, 3376, 84, 292, "Input"],
Cell[14503, 349, 3841, 85, 188, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18381, 439, 100, 1, 28, "Subsubsection"],
Cell[18484, 442, 4310, 111, 432, "Input"],
Cell[22797, 555, 4040, 92, 243, "Input"],
Cell[26840, 649, 92, 1, 31, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[26981, 656, 570, 19, 35, "Subsection"],
Cell[27554, 677, 4326, 120, 204, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31917, 802, 465, 15, 35, "Subsection"],
Cell[32385, 819, 2428, 60, 157, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[34862, 885, 168, 2, 49, "Section"],
Cell[35033, 889, 26703, 701, 58, "Input"],
Cell[CellGroupData[{
Cell[61761, 1594, 2100, 59, 90, "Input"],
Cell[63864, 1655, 1614, 25, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65539, 1687, 124, 1, 90, "Title"],
Cell[CellGroupData[{
Cell[65688, 1692, 3037, 64, 152, "Input"],
Cell[68728, 1758, 1960, 26, 31, "Output"],
Cell[70691, 1786, 1990, 27, 31, "Output"],
Cell[72684, 1815, 1979, 26, 31, "Output"],
Cell[74666, 1843, 2082, 30, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76785, 1878, 114, 2, 31, "Input"],
Cell[76902, 1882, 943, 16, 48, "Print",
 CellTags->"Info3665818545-9778905"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Radial_Expansion_(Sections_2_and_3)/Section_3.2__2_Vectors_CB_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    140172,       3705]
NotebookOptionsPosition[    137865,       3622]
NotebookOutlinePosition[    138389,       3644]
CellTagsIndexPosition[    138302,       3639]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CBs for 2 Vectors", "Title",
 CellChangeTimes->{{3.6645605120861025`*^9, 3.6645605169443803`*^9}, {
  3.664566566356387*^9, 3.6645665820022817`*^9}}],

Cell[TextData[{
 "This file computes the radial expansion for CBs for two external scalars \
and two vectors as it is defined in the section \[OpenCurlyDoubleQuote]Two \
external vectors\[CloseCurlyDoubleQuote] of the paper. It loads the \
recurrence relation for the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", 
    RowBox[{"s", " "}]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "and it builds the CBs. Finally one can check that they solve the Casimir \
equation (which is also loaded)."
}], "Text",
 CellChangeTimes->{{3.665834447728673*^9, 3.665834511684763*^9}, {
   3.665834738281315*^9, 3.6658348059404097`*^9}, {3.6658348699695*^9, 
   3.665834894750535*^9}, {3.6658349455666065`*^9, 3.6658349544797487`*^9}, 
   3.6658350342460947`*^9, {3.6658360107992167`*^9, 3.6658360236112347`*^9}, {
   3.665836782286993*^9, 3.6658368223130493`*^9}}],

Cell[CellGroupData[{

Cell["Set parameters (optional)", "Section",
 CellChangeTimes->{{3.664548567288899*^9, 3.664548571585145*^9}, {
  3.664562867446821*^9, 3.6645628769613657`*^9}, {3.6645652252926826`*^9, 
  3.664565229013895*^9}}],

Cell["\<\
It is convenient to fix the parameters before running the definition\
\>", "Text",
 CellChangeTimes->{{3.6645628796645203`*^9, 3.6645629141044903`*^9}, {
  3.6654848686046953`*^9, 3.665484870913806*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]34", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "=", 
    RowBox[{"2", "+", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "even", " ", "spacetime", " ", "dimensions", " ", "should", " ", "be", " ",
     "treated", " ", "more", " ", "carefully"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", ">", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.664548580606661*^9, 3.6645485993657336`*^9}, {
   3.6645495921495175`*^9, 3.664549592996566*^9}, 3.6645500834146166`*^9, {
   3.6645501306393175`*^9, 3.664550131313356*^9}, {3.6645505020755625`*^9, 
   3.6645505024665847`*^9}, 3.6645513773136234`*^9, {3.664553211126511*^9, 
   3.66455321197856*^9}, {3.6645567832738266`*^9, 3.6645567835198402`*^9}, {
   3.664557373031559*^9, 3.6645573749676695`*^9}, {3.664563217714855*^9, 
   3.664563218071876*^9}, {3.664563661953264*^9, 3.6645636665145254`*^9}, 
   3.664563736245514*^9, 3.66456589329489*^9, {3.6645659336832*^9, 
   3.664566048794784*^9}, {3.664566146094349*^9, 3.6645661585100594`*^9}, {
   3.664566297398003*^9, 3.6645663149330063`*^9}, {3.664566347225853*^9, 
   3.6645663892972593`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.664549581647917*^9, 3.6645495933785877`*^9}, 
   3.6645501621251183`*^9, 3.664550506430812*^9, 3.664550575099739*^9, 
   3.664551319897339*^9, 3.6645516147532043`*^9, 3.6645526756478834`*^9, 
   3.6645529091012363`*^9, 3.6645532249273005`*^9, {3.664555487021685*^9, 
   3.664555496118205*^9}, {3.6645567839458647`*^9, 3.664556793809429*^9}, 
   3.6645573754987*^9, 3.6645598764597464`*^9, 3.664560522388692*^9, 
   3.664561476542266*^9, 3.6645632201479945`*^9, 3.6645637460170727`*^9, 
   3.664563807112567*^9, {3.6645650221660643`*^9, 3.6645650327676706`*^9}, 
   3.664565201421317*^9, {3.664565894661968*^9, 3.6645659035664773`*^9}, {
   3.6645659364703593`*^9, 3.664565970697317*^9}, {3.6645660061183434`*^9, 
   3.664566049352816*^9}, {3.6645661475534325`*^9, 3.664566158929083*^9}, 
   3.6645663151880207`*^9, {3.6645663789456673`*^9, 3.6645663910113573`*^9}, 
   3.6645793610620403`*^9, 3.665835701485548*^9, 3.665835796579915*^9, 
   3.6658369252481947`*^9, 3.665853962970029*^9, 3.6672137109031644`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[CapitalDelta]l", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "l__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]", "-", 
      RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"{", "l", "}"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", "l", "}"}], "+", 
      RowBox[{"2", " ", "h"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "l", "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"Repw", ",", "Repwl"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<..\\\\txt_Files\\\\\>\""}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<2_Vectors_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Repw", "[", "s", "]"}], "[", 
        RowBox[{"m_", ",", "j_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Repwl", "[", "s", "]"}], "[", 
         RowBox[{"m_", ",", "j_"}], "]"}], "[", "l_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.663701466141884*^9, 3.663701589786956*^9}, {
   3.663701707430685*^9, 3.663701718138297*^9}, {3.6641472319140205`*^9, 
   3.6641472429416513`*^9}, {3.6645568151816516`*^9, 
   3.6645568217710285`*^9}, {3.66455948471434*^9, 3.6645594920667605`*^9}, {
   3.664564837078478*^9, 3.66456484480392*^9}, {3.664564945970706*^9, 
   3.664564987585086*^9}, 3.6658356834925227`*^9, {3.6672136859877396`*^9, 
   3.667213696384334*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "::", "usage"}], "=", 
   "\"\<Repwpm[p_][m_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2,3,4,5 \
and for any j and n that contribute up to the level m (for generic l). The \
label p selects the initial conditions to generate different conformal \
blocks:\n\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\
\), \(\((\[CapitalDelta], l)\), s\)], \((1, 1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p_", "]"}], "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "5"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "[", "p_", "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwpm", "[", "p", "]"}], "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repw", "[", "i", "]"}], "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wps", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wps", "::", "usage"}], "=", 
   "\"\<Wps[p_,s_][m_][r_,\[Eta]_] computes the functions \!\(TraditionalForm\
\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block labeled by p (for generic l)::\n\!\(TraditionalForm\`p = 1 \
\[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), \
s\)], \((1, 1)\)]\\\ , p = 2 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((1, 2)\)], \\\ p = 3 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
1)\)], \\\ p = 4 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)], p = 5 \[Rule] \\\ \
\*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), s\)]\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpml", "::", "usage"}], "=", 
   "\"\<Repwpml[p_][m_][l_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2,3,4,5 \
and for any j and n that contribute up to the level m (at fixed l). The label \
p selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p_", "]"}], "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"l1", "<", "1"}], "&&", 
        RowBox[{"s1", ">", "1"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "5"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpml", "[", "p_", "]"}], "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", "]"}], 
   "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"jmin", "[", "1", "]"}], "=", "0"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "2", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "3", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "4", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "5", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Repwpml", "[", "p", "]"}], "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Repwl", "[", "s", "]"}], "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"jmin", "[", "s", "]"}], ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wpsl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wpsl", "::", "usage"}], "=", 
   "\"\<Wpsl[p_,s_][m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \
\)\)\)at the order \!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \
\(m\)]\)\)) for the conformlal block labeled by p (at fixed l):\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 1)\)]\\\ , p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], \\\ p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wpsl", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[Equal]", "1"}], ",", 
       RowBox[{"jmin", "=", "0"}], ",", 
       RowBox[{"jmin", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "j"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", 
         "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "FtoW", ",", "gtoF", ",", "F", ",", "A", ",", "f", ",", "W", ",", "r", 
     ",", "\[Eta]"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FtoW", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     TagBox[
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", "1", "]"}], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"W", "[", "2", "]"}], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "3", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "4", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"W", "[", "4", "]"}], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "5", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ")"}]}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "2", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "4", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "3", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "4", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]},
         {
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       Column],
      Function[BoxForm`e$, 
       TableForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gtoF", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      TagBox[
       TagBox[GridBox[{
          {
           RowBox[{"A", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["f", "4"], " ", 
            SubscriptBox["F", "5"]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               SubscriptBox["F", "1"]}], "+", 
              RowBox[{
               SubscriptBox["f", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SubscriptBox["F", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "r", " ", "\[Eta]", " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "4"], " ", 
                  SubscriptBox["F", "5"]}]}], ")"}]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               SubscriptBox["F", "1"]}], "+", 
              RowBox[{"2", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["F", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SubscriptBox["F", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               SubscriptBox["f", "4"], " ", 
               SubscriptBox["F", "5"]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"], " ", 
               SubscriptBox["F", "1"]}], "-", 
              RowBox[{
               SubscriptBox["f", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "r", " ", 
                  SubscriptBox["F", "2"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "3"], " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["f", "3"], " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "4"], " ", 
                  SubscriptBox["F", "5"]}]}], ")"}]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               SubscriptBox["F", "1"]}], "-", 
              RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
               SubscriptBox["F", "2"]}], "-", 
              RowBox[{
               SubscriptBox["f", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{"2", " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SubscriptBox["f", "4"], " ", 
               SubscriptBox["F", "5"]}]}], ")"}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column],
       Function[BoxForm`e$, 
        TableForm[BoxForm`e$]]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], ")"}], 
           FractionBox[
            RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
            "2"]]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "1"], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ",", 
        RowBox[{
         SubscriptBox["f", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "3"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "-", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "4"], "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ",", 
        RowBox[{
         SubscriptBox["F", "s_"], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{"FtoW", "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gtoW", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{"gtoF", "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hps", "::", "usage"}], "=", 
   "\"\<hps[p_,s_][m_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((a, b)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((a, b)\)](r, \[Eta])\)\) and \!\(TraditionalForm\`\*SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l, 1)\), s\)](r, \[Eta]) = \*SuperscriptBox[\(r\), \(-\
\[CapitalDelta]\)] \(\*SubscriptBox[\(g\), \(\((\[CapitalDelta], l, 1)\), \
s\)](r, \[Eta])\)\) at \!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\
\). In particular\n\!\(TraditionalForm\`\(\(hps[1, s]\)[m]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \\\ \(\(hps[3, s]\
\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((2, 1)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[4, \
s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[5, \
s]\)[m]\)[r, \[Eta]] = \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), s\
\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"W", ",", "r1", ",", "\[Eta]1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", "s1", "]"}], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wpsl", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", 
            RowBox[{"m", ",", "l"}], "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wps", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", "m", "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gtoW", "[", "s", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664559154937478*^9, 3.66455938907787*^9}, {
   3.6645611521627126`*^9, 3.664561156055935*^9}, {3.6645614605873537`*^9, 
   3.664561462482462*^9}, {3.664561500959663*^9, 3.664561527262167*^9}, 
   3.6645617175800524`*^9, {3.665836893023149*^9, 3.6658369142061787`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition: Casimir Computed", "Section",
 CellChangeTimes->{{3.6636035406583595`*^9, 3.6636035447945957`*^9}, {
  3.664626177473978*^9, 3.664626186719507*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Casimir2Vectors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["r", "4"], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34"}], "+", 
           RowBox[{"4", " ", "r", " ", "\[Eta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", "\[Eta]"}], "-", 
           RowBox[{
           "4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[CapitalDelta]34", 
            " ", "\[Eta]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", "\[Eta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"c\[CapitalDelta]l", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}], "-", 
           RowBox[{"2", " ", "h", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]}], 
          ")"}], " ", 
         RowBox[{
          RowBox[{"gr", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{
         RowBox[{"gr", "[", "3", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", "\[Eta]", " ", 
        RowBox[{
         RowBox[{"gr", "[", "4", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"4", " ", "h"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "h"}]}], ")"}], " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "1", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "6"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], ")"}], 
           " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
            ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
            ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "1", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "4"], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], "2"]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           SuperscriptBox["r", "8"], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "4"], " ", "\[CapitalDelta]12"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]34"}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "4"], " ", "\[CapitalDelta]34"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "6"], " ", "\[CapitalDelta]34"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "4"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34"}], "-", 
           RowBox[{"8", " ", "r", " ", "\[CapitalDelta]12", " ", "\[Eta]"}], 
           "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
            "\[Eta]"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
            "\[Eta]"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "7"], " ", "\[CapitalDelta]12", " ", 
            "\[Eta]"}], "+", 
           RowBox[{"8", " ", "r", " ", "\[CapitalDelta]34", " ", "\[Eta]"}], 
           "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]34", " ", 
            "\[Eta]"}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "5"], " ", "\[CapitalDelta]34", " ", 
            "\[Eta]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "7"], " ", "\[CapitalDelta]34", " ", 
            "\[Eta]"}], "-", 
           RowBox[{
           "4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[CapitalDelta]34", 
            " ", "\[Eta]"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", "\[Eta]"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", "\[Eta]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "7"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", "\[Eta]"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "6"], " ", "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "6"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
            SuperscriptBox["\[Eta]", "3"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
            SuperscriptBox["\[Eta]", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["r", "5"], " ", "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "3"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "3"]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "5"], " ", "\[CapitalDelta]12", " ", 
            "\[CapitalDelta]34", " ", 
            SuperscriptBox["\[Eta]", "3"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Eta]", "4"]}], "+", 
           RowBox[{"c\[CapitalDelta]l", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "4"], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}], "-", 
           RowBox[{"2", " ", "h", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "4"], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], 
             "2"]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"gr", "[", "2", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]12"}], ")"}]}], "+", 
          "\[CapitalDelta]12", "-", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12"}], ")"}], " ", "\[Eta]"}], 
          "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12"}], ")"}], " ", "\[Eta]"}], 
          "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]12"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "3", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]12", "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12"}], ")"}]}], "-", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]12"}], ")"}], " ", 
           "\[Eta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]12"}], ")"}], " ", 
           "\[Eta]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "4", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"2", " ", "h", " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Eta]", "+", 
             RowBox[{"2", " ", "h", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", 
           SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "3", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "4", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "2", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"4", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
               ")"}], " ", "\[Eta]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
               ")"}], " ", "\[Eta]"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "3", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "4", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "2", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", "r", " ", "\[CapitalDelta]12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "1", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[CapitalDelta]34"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "2", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], "2"]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "c\[CapitalDelta]l"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "4"], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], "2"]}],
           "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]12"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
              "\[Eta]"}], "+", 
             RowBox[{
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]12"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
              "\[Eta]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]34", "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]34", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]34", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]34", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "-", 
                   RowBox[{"5", " ", "\[CapitalDelta]34"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", "\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27"}], "-", 
                   RowBox[{"5", " ", "\[CapitalDelta]34"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "3", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"gr", "[", "4", "]"}], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[CapitalDelta]12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "5", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]34", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]34", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "3", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "5", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "3", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "6"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]12", "-", 
             "\[CapitalDelta]34"}], ")"}], " ", "\[Eta]"}], "-", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", "\[Eta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "3", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "5", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "3", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8", " ", "r", " ", "\[CapitalDelta]12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"gr", "[", "1", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", "\[CapitalDelta]12", " ",
            "\[Eta]"}], "+", 
          RowBox[{"\[CapitalDelta]34", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "2", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "4"], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], "2"]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "c\[CapitalDelta]l"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "4"], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], "2"]}],
           "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["r", "8"], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[CapitalDelta]34", "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]34"}], ")"}]}]}], ")"}], 
              " ", "\[Eta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[CapitalDelta]34", "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]34"}], ")"}]}]}], ")"}], 
              " ", "\[Eta]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]34"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[CapitalDelta]34", "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", "h", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], 
               "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", "\[CapitalDelta]34", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", "\[CapitalDelta]34", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"5", " ", "\[CapitalDelta]34"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r", "5"], " ", "\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]12", " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"5", " ", "\[CapitalDelta]34"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]34", " ", 
                    SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "4", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[CapitalDelta]12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "5", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", "\[Eta]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"h", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]34", "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CapitalDelta]34", "-", 
             RowBox[{"\[CapitalDelta]34", " ", 
              SuperscriptBox["\[Eta]", "2"]}], "+", 
             RowBox[{"\[CapitalDelta]12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Eta]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "4", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "5", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "4", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "1", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "2", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "6"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
            ")"}], " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[CapitalDelta]12"}], "+", "\[CapitalDelta]34"}], 
            ")"}], " ", "\[Eta]"}], "-", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "4", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "5", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "4", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}]}], "+", 
           "\[CapitalDelta]34", "-", 
           RowBox[{"4", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]12"}], "-", 
              "\[CapitalDelta]34"}], ")"}], " ", "\[Eta]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]12"}], "-", 
              "\[CapitalDelta]34"}], ")"}], " ", "\[Eta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"gr", "[", "3", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]12"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]12"}], "-", 
             "\[CapitalDelta]34"}], ")"}]}], "-", "\[CapitalDelta]34", "-", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
           "\[Eta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]34"}], ")"}], " ", 
           "\[Eta]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]12"}], "-", 
             "\[CapitalDelta]34"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "4", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          SuperscriptBox["r", "4"], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalDelta]12", " ", 
           "\[CapitalDelta]34"}], "+", 
          RowBox[{"4", " ", "r", " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "\[Eta]"}], "-", 
          RowBox[{
          "4", " ", "r", " ", "\[CapitalDelta]12", " ", "\[CapitalDelta]34", 
           " ", "\[Eta]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", "\[CapitalDelta]12", " ", 
           "\[CapitalDelta]34", " ", "\[Eta]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"c\[CapitalDelta]l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", "h", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]}]}], 
         ")"}], " ", 
        RowBox[{
         RowBox[{"gr", "[", "5", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "3", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "4", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Eta]", "+", 
          RowBox[{"2", " ", "h", " ", "\[Eta]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Eta]", "+", 
             RowBox[{"2", " ", "h", " ", "\[Eta]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}],
             ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Eta]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "h"}]}], ")"}], " ", 
           SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "5", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "5", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "3", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "4", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "4"], "+", 
             RowBox[{"4", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
               ")"}], " ", "\[Eta]"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
               "1", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
               ")"}], " ", "\[Eta]"}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"gr", "[", "5", "]"}], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"gr", "[", "5", "]"}], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 PageWidth->Infinity,
 CellChangeTimes->{{3.6637024410816474`*^9, 3.6637024570395603`*^9}, 
   3.6637025473837276`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Casimir2Vectors1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["Casimir2Vectors", 
           SuperscriptBox["r", "\[CapitalDelta]"]], "/.", 
          RowBox[{
           RowBox[{"gr", "[", "s_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["#1", "\[CapitalDelta]"], 
              RowBox[{
               RowBox[{"hr", "[", "s", "]"}], "[", 
               RowBox[{"#1", ",", "#2"}], "]"}]}], "&"}], ")"}]}]}], ")"}], "//", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"hr", "[", "s_", "]"}], 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"i_", ",", "j_"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"r", ",", "\[Eta]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"hr", "[", "s_", "]"}], "[", 
              RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], 
       "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"hr", "[", "s_", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"i_", ",", "j_"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"hr", "[", "s_", "]"}], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"Factor", "[", 
            RowBox[{"PowerExpand", "[", "#", "]"}], "]"}], "&"}]}], "]"}], 
        "&"}]}]}], ";"}], "//", "Timing"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", "gr", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.664148311724782*^9, 3.664148446379484*^9}, {
   3.6641484845566673`*^9, 3.664148620285431*^9}, {3.664148778256466*^9, 
   3.6641488198388443`*^9}, {3.6645439016930423`*^9, 3.6645439082544174`*^9}, 
   3.664562958413024*^9, {3.6645630670472374`*^9, 3.6645631387533393`*^9}, {
   3.6645637817871184`*^9, 3.664563784596279*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06240040000000000169899649904436955694`4.815787286892112", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.664563785082307*^9, 3.6645638137549467`*^9}, 
   3.664564634038864*^9, 3.6645650435032845`*^9, 3.6645652050815268`*^9, 
   3.6645659059856157`*^9, 3.6645659401595707`*^9, 3.6645659738724985`*^9, {
   3.6645660103225837`*^9, 3.6645660547081223`*^9}, 3.6645663264226637`*^9, 
   3.66456639647267*^9, 3.6645793650962715`*^9, 3.6658357019655485`*^9, 
   3.6658357983599176`*^9, 3.665836927078197*^9, 3.665853964865137*^9, 
   3.667213712907279*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check Casimir", "Title",
 CellChangeTimes->{{3.663603590759225*^9, 3.6636036155186405`*^9}, {
  3.664562946504343*^9, 3.664562949322504*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", "8"}], 
  ";"}], "\[IndentingNewLine]", "\"\<Time to compute the CBs:\>\"", "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"hr", "[", "s", "]"}], "[", 
         RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"hps", "[", 
           RowBox[{"p", ",", "s"}], "]"}], "[", "m", "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Timing"}], "//",
    "First"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", "\"\<Check the CBs solve the Casimir \
equation:\>\"", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Casimir2Vectors1", "/.", 
      RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"p", "\[Equal]", "5"}], ",", 
         RowBox[{"C\[CapitalDelta]l", "[", 
          RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
         RowBox[{"C\[CapitalDelta]l", "[", 
          RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], ")"}], 
    "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], 
     RowBox[{"m", "+", "1"}]]}], "//", "FullSimplify"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"hr", ",", "p", ",", "m"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6645568496266212`*^9, 3.664556911305149*^9}, {
   3.6645569657142615`*^9, 3.664556965847269*^9}, {3.6645572810292964`*^9, 
   3.6645572982222795`*^9}, {3.6645574104807005`*^9, 
   3.6645574231464252`*^9}, {3.6645605381065903`*^9, 
   3.6645605513693495`*^9}, {3.6645607171708326`*^9, 3.664560810732184*^9}, {
   3.6645611913239527`*^9, 3.66456119617723*^9}, {3.6645615499824667`*^9, 
   3.664561589480726*^9}, {3.664563231323634*^9, 3.6645632336087646`*^9}, {
   3.6645634532933297`*^9, 3.6645634669671116`*^9}, {3.6645636354817505`*^9, 
   3.664563652128702*^9}, {3.6645650563870215`*^9, 3.6645650630644035`*^9}, {
   3.6645659508731833`*^9, 3.6645659522222605`*^9}, {3.664566012851728*^9, 
   3.664566014554826*^9}, 3.6645664016169643`*^9, {3.664579383051298*^9, 
   3.664579383248309*^9}, {3.664579524576393*^9, 3.6645795394642444`*^9}, {
   3.6658369310782022`*^9, 3.665836991535288*^9}}],

Cell[BoxData["\<\"Time to compute the CBs:\"\>"], "Output",
 CellChangeTimes->{{3.6645568619213247`*^9, 3.6645569116721706`*^9}, 
   3.6645569661972895`*^9, {3.6645572822863684`*^9, 3.6645573116290464`*^9}, 
   3.6645573527143965`*^9, {3.6645574063544645`*^9, 3.664557423824464*^9}, {
   3.6645605333683195`*^9, 3.664560557064675*^9}, {3.664560739427106*^9, 
   3.6645607594132485`*^9}, 3.664560792530143*^9, 3.664560822701868*^9, 
   3.664560852762588*^9, {3.664561164375411*^9, 3.6645611964712467`*^9}, {
   3.664561471647986*^9, 3.664561590294772*^9}, {3.6645617243494396`*^9, 
   3.664561747104741*^9}, 3.6645631465027823`*^9, 3.6645632363649225`*^9, 
   3.6645634672071257`*^9, {3.6645636417231073`*^9, 3.6645636538778024`*^9}, 
   3.6645637587488008`*^9, 3.66456382115137*^9, {3.6645650528168173`*^9, 
   3.664565064205469*^9}, 3.6645652093927727`*^9, 3.664565913985073*^9, {
   3.6645659535893383`*^9, 3.664565975746606*^9}, {3.6645660148938446`*^9, 
   3.6645660570732574`*^9}, 3.6645663299308643`*^9, {3.6645663977217417`*^9, 
   3.6645664036560807`*^9}, {3.6645793689994946`*^9, 3.664579389886689*^9}, {
   3.664579529444671*^9, 3.664579541955387*^9}, 3.6658357114365625`*^9, 
   3.665835800770921*^9, 3.665836934319207*^9, 3.6658370006573005`*^9, 
   3.665853964902139*^9, 3.6672137147333837`*^9}],

Cell[BoxData["2.58961659999999982417762112163472920656`6.433835383604205"], \
"Output",
 CellChangeTimes->{{3.6645568619213247`*^9, 3.6645569116721706`*^9}, 
   3.6645569661972895`*^9, {3.6645572822863684`*^9, 3.6645573116290464`*^9}, 
   3.6645573527143965`*^9, {3.6645574063544645`*^9, 3.664557423824464*^9}, {
   3.6645605333683195`*^9, 3.664560557064675*^9}, {3.664560739427106*^9, 
   3.6645607594132485`*^9}, 3.664560792530143*^9, 3.664560822701868*^9, 
   3.664560852762588*^9, {3.664561164375411*^9, 3.6645611964712467`*^9}, {
   3.664561471647986*^9, 3.664561590294772*^9}, {3.6645617243494396`*^9, 
   3.664561747104741*^9}, 3.6645631465027823`*^9, 3.6645632363649225`*^9, 
   3.6645634672071257`*^9, {3.6645636417231073`*^9, 3.6645636538778024`*^9}, 
   3.6645637587488008`*^9, 3.66456382115137*^9, {3.6645650528168173`*^9, 
   3.664565064205469*^9}, 3.6645652093927727`*^9, 3.664565913985073*^9, {
   3.6645659535893383`*^9, 3.664565975746606*^9}, {3.6645660148938446`*^9, 
   3.6645660570732574`*^9}, 3.6645663299308643`*^9, {3.6645663977217417`*^9, 
   3.6645664036560807`*^9}, {3.6645793689994946`*^9, 3.664579389886689*^9}, {
   3.664579529444671*^9, 3.664579541955387*^9}, 3.6658357114365625`*^9, 
   3.665835800770921*^9, 3.665836934319207*^9, 3.6658370006573005`*^9, 
   3.665853964902139*^9, 3.6672137173055305`*^9}],

Cell[BoxData["\<\"Check the CBs solve the Casimir equation:\"\>"], "Output",
 CellChangeTimes->{{3.6645568619213247`*^9, 3.6645569116721706`*^9}, 
   3.6645569661972895`*^9, {3.6645572822863684`*^9, 3.6645573116290464`*^9}, 
   3.6645573527143965`*^9, {3.6645574063544645`*^9, 3.664557423824464*^9}, {
   3.6645605333683195`*^9, 3.664560557064675*^9}, {3.664560739427106*^9, 
   3.6645607594132485`*^9}, 3.664560792530143*^9, 3.664560822701868*^9, 
   3.664560852762588*^9, {3.664561164375411*^9, 3.6645611964712467`*^9}, {
   3.664561471647986*^9, 3.664561590294772*^9}, {3.6645617243494396`*^9, 
   3.664561747104741*^9}, 3.6645631465027823`*^9, 3.6645632363649225`*^9, 
   3.6645634672071257`*^9, {3.6645636417231073`*^9, 3.6645636538778024`*^9}, 
   3.6645637587488008`*^9, 3.66456382115137*^9, {3.6645650528168173`*^9, 
   3.664565064205469*^9}, 3.6645652093927727`*^9, 3.664565913985073*^9, {
   3.6645659535893383`*^9, 3.664565975746606*^9}, {3.6645660148938446`*^9, 
   3.6645660570732574`*^9}, 3.6645663299308643`*^9, {3.6645663977217417`*^9, 
   3.6645664036560807`*^9}, {3.6645793689994946`*^9, 3.664579389886689*^9}, {
   3.664579529444671*^9, 3.664579541955387*^9}, 3.6658357114365625`*^9, 
   3.665835800770921*^9, 3.665836934319207*^9, 3.6658370006573005`*^9, 
   3.665853964902139*^9, 3.6672137173105307`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.94204449999999972931163938483223319054`6.862087306545081", ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "r", "]"}], "9"],
      SeriesData[$CellContext`r, 0, {}, 9, 9, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "r", "]"}], "9"],
      SeriesData[$CellContext`r, 0, {}, 9, 9, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "r", "]"}], "9"],
      SeriesData[$CellContext`r, 0, {}, 9, 9, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "r", "]"}], "9"],
      SeriesData[$CellContext`r, 0, {}, 9, 9, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "r", "]"}], "9"],
      SeriesData[$CellContext`r, 0, {}, 9, 9, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6645568619213247`*^9, 3.6645569116721706`*^9}, 
   3.6645569661972895`*^9, {3.6645572822863684`*^9, 3.6645573116290464`*^9}, 
   3.6645573527143965`*^9, {3.6645574063544645`*^9, 3.664557423824464*^9}, {
   3.6645605333683195`*^9, 3.664560557064675*^9}, {3.664560739427106*^9, 
   3.6645607594132485`*^9}, 3.664560792530143*^9, 3.664560822701868*^9, 
   3.664560852762588*^9, {3.664561164375411*^9, 3.6645611964712467`*^9}, {
   3.664561471647986*^9, 3.664561590294772*^9}, {3.6645617243494396`*^9, 
   3.664561747104741*^9}, 3.6645631465027823`*^9, 3.6645632363649225`*^9, 
   3.6645634672071257`*^9, {3.6645636417231073`*^9, 3.6645636538778024`*^9}, 
   3.6645637587488008`*^9, 3.66456382115137*^9, {3.6645650528168173`*^9, 
   3.664565064205469*^9}, 3.6645652093927727`*^9, 3.664565913985073*^9, {
   3.6645659535893383`*^9, 3.664565975746606*^9}, {3.6645660148938446`*^9, 
   3.6645660570732574`*^9}, 3.6645663299308643`*^9, {3.6645663977217417`*^9, 
   3.6645664036560807`*^9}, {3.6645793689994946`*^9, 3.664579389886689*^9}, {
   3.664579529444671*^9, 3.664579541955387*^9}, 3.6658357114365625`*^9, 
   3.665835800770921*^9, 3.665836934319207*^9, 3.6658370006573005`*^9, 
   3.665853964902139*^9, 3.667213724552945*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "hps"}]], "Input",
 CellChangeTimes->{{3.6645593532918234`*^9, 3.664559353775851*^9}}],

Cell[BoxData[
 StyleBox["\<\"hps[p_,s_][m_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((a, b)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((a, b)\)](r, \[Eta])\)\) and \!\(TraditionalForm\`\*SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l, 1)\), s\)](r, \[Eta]) = \*SuperscriptBox[\(r\), \(-\
\[CapitalDelta]\)] \(\*SubscriptBox[\(g\), \(\((\[CapitalDelta], l, 1)\), \
s\)](r, \[Eta])\)\) at \!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\
\). In particular\\n\!\(TraditionalForm\`\(\(hps[1, s]\)[m]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \\\\ \(\(hps[3, \
s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[4, \
s]\)[m]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[5, \
s]\)[m]\)[r, \[Eta]] = \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), s\
\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \"\>", 
  "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6658539778958826`*^9},
 CellTags->"Info3665835977-5682507"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1584, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3665835977-5682507"->{
  Cell[136130, 3592, 1707, 26, 71, "Print",
   CellTags->"Info3665835977-5682507"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3665835977-5682507", 138194, 3633}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 155, 2, 90, "Title"],
Cell[737, 26, 878, 17, 51, "Text"],
Cell[CellGroupData[{
Cell[1640, 47, 212, 3, 79, "Section"],
Cell[1855, 52, 213, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[2093, 60, 1584, 34, 152, "Input"],
Cell[3680, 96, 1065, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[4794, 116, 100, 1, 49, "Section"],
Cell[CellGroupData[{
Cell[4919, 121, 322, 8, 43, "Subsection"],
Cell[5244, 131, 697, 22, 31, "Input"],
Cell[5944, 155, 2879, 75, 152, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8860, 235, 253, 7, 43, "Subsection"],
Cell[CellGroupData[{
Cell[9138, 246, 102, 1, 34, "Subsubsection"],
Cell[9243, 249, 3932, 94, 292, "Input"],
Cell[13178, 345, 4089, 89, 188, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17304, 439, 100, 1, 28, "Subsubsection"],
Cell[17407, 442, 4922, 126, 452, "Input"],
Cell[22332, 570, 4153, 94, 208, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[26534, 670, 570, 19, 35, "Subsection"],
Cell[27107, 691, 17280, 471, 427, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[44424, 1167, 465, 15, 35, "Subsection"],
Cell[44892, 1184, 3319, 71, 158, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[48260, 1261, 166, 2, 49, "Section"],
Cell[48429, 1265, 75476, 2058, 58, "Input"],
Cell[CellGroupData[{
Cell[123930, 3327, 2472, 65, 111, "Input"],
Cell[126405, 3394, 606, 11, 31, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127072, 3412, 147, 2, 90, "Title"],
Cell[CellGroupData[{
Cell[127244, 3418, 2500, 59, 152, "Input"],
Cell[129747, 3479, 1308, 17, 31, "Output"],
Cell[131058, 3498, 1336, 18, 31, "Output"],
Cell[132397, 3518, 1325, 17, 31, "Output"],
Cell[133725, 3537, 2251, 46, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136013, 3588, 114, 2, 31, "Input"],
Cell[136130, 3592, 1707, 26, 71, "Print",
 CellTags->"Info3665835977-5682507"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Radial_Expansion_(Sections_2_and_3)/Section_3.3__2_Spin2_CB_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    177468,       4797]
NotebookOptionsPosition[    174153,       4692]
NotebookOutlinePosition[    174710,       4711]
CellTagsIndexPosition[    174667,       4708]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Two External Spin 2 Operators", "Title",
 CellChangeTimes->{{3.652631939264886*^9, 3.6526319521836247`*^9}, {
  3.657021835407565*^9, 3.657021868596463*^9}, {3.665176085597995*^9, 
  3.665176121764063*^9}}],

Cell["\<\
This file gives all the definitions which were missing in the section \
\[OpenCurlyDoubleQuote]Two external spin 2 operators\[CloseCurlyDoubleQuote] \
of the paper.
Finally it computes the OPE limit of the CB and it checks that it solves the \
Casimir equation at leading order in small r.\
\>", "Text",
 CellChangeTimes->{{3.665835183466305*^9, 3.6658353248187885`*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.6654907706386056`*^9, 3.6654907724277077`*^9}}],

Cell[TextData[{
 "We load the file \[OpenCurlyDoubleQuote]2_spin_2_definitions.txt\
\[CloseCurlyDoubleQuote] which contains:\n\n- gtoF[r,\[Eta]] and \
FtoW[r,\[Eta]], which respectively encode the maps from g to F and from F to \
W.\ngtoF[r,\[Eta]][[s]] = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " written in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 "\nFtoW[r,\[Eta]][[s]] = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " written in terms of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]],
 "\n\n- Casimir2Spin2gr which is the list of 14 coupled Casimir differential \
equations acting on the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " (which are called gr[s][r,\[Eta]])\n- Casimir2Spin2W which is the list of \
14 coupled Casimir differential equations acting on the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", 
    RowBox[{"p", ",", "q"}]], TraditionalForm]]],
 " (which are called ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", 
    RowBox[{"p", ",", "q"}]], TraditionalForm]]],
 "[r,\[Eta]])\n\nOne can convert Casimir2Spin2W into 14 coupled recurrence \
relations for the coefficients of the expansion of the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", 
    RowBox[{"p", ",", "q"}]], TraditionalForm]]],
 " as explained in the paper."
}], "Text",
 CellChangeTimes->{{3.6654944580175114`*^9, 3.665494581354566*^9}, {
  3.665494923138115*^9, 3.6654950170664873`*^9}, {3.6658353394526253`*^9, 
  3.665835347611092*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<..\\\\txt_Files\\\\\>\""}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<2_spin_2_definitions.txt\>\""}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.665491781032397*^9, 3.6654917843335857`*^9}, {
   3.6654947012584243`*^9, 3.6654947024064903`*^9}, 3.6654949064371595`*^9, 
   3.6658351561732664`*^9, 3.6672135924353886`*^9}],

Cell[TextData[{
 "h0[p_,q_][s_][\[Eta]_] produces the Leading OPE contribution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["h", 
      RowBox[{"\[Lambda]", ",", "s"}]], 
     RowBox[{"(", 
      RowBox[{"p", ",", "q"}], ")"}]], "(", 
    RowBox[{"0", ",", "\[Eta]"}], ")"}], TraditionalForm]]],
 " of the conformal block ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["h", 
       RowBox[{"\[Lambda]", ",", "s"}]], 
      RowBox[{"(", 
       RowBox[{"p", ",", "q"}], ")"}]], "(", 
     RowBox[{"r", ",", "\[Eta]"}], ")"}], "=", 
    RowBox[{
     SuperscriptBox["r", 
      RowBox[{"-", "\[CapitalDelta]"}]], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["g", 
        RowBox[{"\[Lambda]", ",", "s"}]], 
       RowBox[{"(", 
        RowBox[{"p", ",", "q"}], ")"}]], "(", 
      RowBox[{"r", ",", "\[Eta]"}], ")"}], " "}]}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.6654947191614485`*^9, 3.6654948987047176`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "h0", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h0", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], "[", "s_", "]"}], "[", "\[Eta]_", 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h0", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "[", "s", "]"}], "[", "\[Eta]", "]"}], 
   "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "F", ",", "W", ",", "l", ",", "aux", ",", "r1", ",", "\[Eta]1", ",", 
       "r"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["W", 
         RowBox[{"p1_", ",", "q1_"}]], "[", 
        RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"l", ",", 
          RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}], 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"p1", ",", "p"}], "]"}], 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"q1", ",", "q"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"F", "[", "s1", "]"}], "[", 
          RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=", 
         RowBox[{
          RowBox[{"FtoW", "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}], "\[LeftDoubleBracket]", 
          "s1", "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s1", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"FtoW", "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "]"}]}], "}"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SubscriptBox["W", 
         RowBox[{"p1_", ",", "q1_"}]], "[", 
        RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=."}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"l", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "l"}], "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"gtoF", "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}], "\[LeftDoubleBracket]", "s",
             "\[RightDoubleBracket]"}], "+", 
           RowBox[{"O", "[", "r", "]"}]}], ")"}]}], "//", "Normal"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"GegenbauerC", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "}"}], ",", 
          "Factor"}], "]"}], "&"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{3.665494712966094*^9}],

Cell["The Casimir Eigenvalue:", "Text",
 CellChangeTimes->{{3.6654946886527033`*^9, 3.6654946946270447`*^9}, 
   3.6654949019559035`*^9, {3.6672136006128564`*^9, 3.6672136037470355`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[CapitalDelta]l", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "l__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]", "-", 
      RowBox[{"2", "h"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"{", "l", "}"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", "l", "}"}], "+", 
      RowBox[{"2", "h"}], "-", 
      RowBox[{"2", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "l", "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6654946842604523`*^9, 3.6654946853365135`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Check: Leading OPE of the CBs", "Section",
 CellChangeTimes->{{3.665488311098928*^9, 3.6654883133770585`*^9}, {
  3.6654907271211166`*^9, 3.665490732563428*^9}, {3.665492943337877*^9, 
  3.6654929696923847`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Look at the leading OPE of the CBs\
\>", "Subsection",
 CellChangeTimes->{{3.665492949465227*^9, 3.6654929710904646`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"h0", "[", 
              RowBox[{"p", ",", "q"}], "]"}], "[", "s", "]"}], "[", "\[Eta]", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "14"}], "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{"#", ",", 
           RowBox[{"TableDirections", "\[Rule]", "Row"}]}], "]"}], "&"}]}], "//",
        "TraditionalForm"}], "//", "Print"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "0"}], "}"}]}], "]"}], ";"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665489464937924*^9, 3.6654894724163513`*^9}, 
   3.6654897623019323`*^9, {3.665490194231637*^9, 3.6654902048052416`*^9}, {
   3.6654917904329348`*^9, 3.6654917906059446`*^9}}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"]}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"]}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", 
              RowBox[{"4", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "4"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "1"}], ")"}], 
            " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "4"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Eta]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "h"}], ")"}], 
            " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["h", "2"]}], "+", 
              RowBox[{"2", " ", "h", " ", "l"}], "-", 
              RowBox[{"6", " ", "h"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"2", " ", "l"}]}], ")"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            SuperscriptBox["h", "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         FractionBox[
          RowBox[{"32", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "4"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         FractionBox[
          RowBox[{"32", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "4"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            SuperscriptBox["h", "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["h", "2"]}], "+", 
               RowBox[{"2", " ", "h", " ", "l"}], "-", 
               RowBox[{"6", " ", "h"}], "+", 
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"2", " ", "l"}]}], ")"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "+", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "3"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654902149618225`*^9, 3.6654917983193855`*^9, 
  3.665492371750184*^9, 3.665494616772592*^9, 3.665835385248245*^9, 
  3.665835416932057*^9, 3.667213624058197*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.42564759999999957074123813072219491005`6.891334248284642", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.665490199385932*^9, 3.665490214966823*^9}, 
   3.6654917983313866`*^9, 3.6654923717611847`*^9, 3.6654946167845926`*^9, 
   3.665835385257245*^9, 3.6658354169470577`*^9, 3.6672136240731983`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"h0", "[", 
              RowBox[{"p", ",", "q"}], "]"}], "[", "s", "]"}], "[", "\[Eta]", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "14"}], "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{"#", ",", 
           RowBox[{"TableDirections", "\[Rule]", "Row"}]}], "]"}], "&"}]}], "//",
        "TraditionalForm"}], "//", "Print"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.66548752821815*^9, 3.6654875331544323`*^9}, {
   3.6654878002707105`*^9, 3.665487805332*^9}, {3.665487837438836*^9, 
   3.6654878533387456`*^9}, {3.665488036003194*^9, 3.6654880485499115`*^9}, {
   3.6654881326217194`*^9, 3.6654881330617447`*^9}, {3.6654883423717165`*^9, 
   3.6654883462389383`*^9}, {3.66548862653397*^9, 3.665488627128004*^9}, {
   3.665488672779615*^9, 3.6654886775038853`*^9}, {3.6654888863148284`*^9, 
   3.6654888971354475`*^9}, {3.6654890085458193`*^9, 
   3.6654891059963937`*^9}, {3.665489142597487*^9, 3.665489380311084*^9}, {
   3.665489422701508*^9, 3.665489449403035*^9}, 3.6654897647790737`*^9, {
   3.6654902124556794`*^9, 3.6654902126686916`*^9}, {3.6654917955082245`*^9, 
   3.6654917956762342`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         FractionBox[
          RowBox[{"4", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", "0", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.665489437686365*^9, 3.665489449803058*^9}, 
   3.6654897708574214`*^9, 3.6654902158358727`*^9, 3.665491800602516*^9, 
   3.665492372657236*^9, 3.6654946370807533`*^9, 3.665835385899282*^9, 
   3.6658354179021125`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "3"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "3"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"]}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "+", "1"}], ")"}], 
            " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         FractionBox[
          RowBox[{"8", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "3"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", "h", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.665489437686365*^9, 3.665489449803058*^9}, 
   3.6654897708574214`*^9, 3.6654902158358727`*^9, 3.665491800602516*^9, 
   3.665492372657236*^9, 3.6654946370807533`*^9, 3.665835385899282*^9, 
   3.6658354200202336`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "1"}], ")"}], 
             " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "\[Eta]", " ", 
             SuperscriptBox["h", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.665489437686365*^9, 3.665489449803058*^9}, 
   3.6654897708574214`*^9, 3.6654902158358727`*^9, 3.665491800602516*^9, 
   3.665492372657236*^9, 3.6654946370807533`*^9, 3.665835385899282*^9, 
   3.6658354214933176`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"24", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             SuperscriptBox["h", "2"], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "3"}], ")"}], 
             " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "2"}], ")"}], 
            " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"4", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"]}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "+", "1"}], ")"}], 
            " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["\[Eta]", "2"], " ", "h"}], "-", "1"}], ")"}], 
             " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "-", "1"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Eta]", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "h"}], "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"24", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"40", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             SuperscriptBox["h", "2"], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], "+", "3"}], ")"}], " ", "h", 
             " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "4"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Eta]", "2"], " ", "h"}], "+", "2"}], ")"}], 
            " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", "h", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], "2"], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{{3.665489437686365*^9, 3.665489449803058*^9}, 
   3.6654897708574214`*^9, 3.6654902158358727`*^9, 3.665491800602516*^9, 
   3.665492372657236*^9, 3.6654946370807533`*^9, 3.665835385899282*^9, 
   3.665835427142641*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9.99966410000000038849066186230629682541`7.020585325082967", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{3.6654902249073915`*^9, 3.6654918098440447`*^9, 
  3.6654923821007757`*^9, 3.6654946460472665`*^9, 3.665835390093522*^9, 
  3.665835427149641*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"h0", "[", 
              RowBox[{"p", ",", "q"}], "]"}], "[", "s", "]"}], "[", "\[Eta]", 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "14"}], "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"MatrixForm", "[", 
          RowBox[{"#", ",", 
           RowBox[{"TableDirections", "\[Rule]", "Row"}]}], "]"}], "&"}]}], "//",
        "TraditionalForm"}], "//", "Print"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3", ",", "5"}], "}"}]}], "]"}], ";"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665489482336919*^9, 3.6654894867901735`*^9}, 
   3.665489768317276*^9, {3.6654902159868813`*^9, 3.6654902171039453`*^9}, {
   3.66549180364869*^9, 3.6654918038127*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         FractionBox[
          RowBox[{
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", "l", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
         "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.6658354277636766`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         FractionBox[
          RowBox[{"2", " ", "\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "1"}], 
             RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", "0", "0", "0", "0", "0", "0", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "1"}], 
             RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.66583542835471*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.6658354291357546`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.665835429717788*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", "0", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "1"}], 
             RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.66583543062484*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"12", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.665835432165928*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], "0", "0", "0", "0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.665835432824966*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0", "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"8", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "2"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], "0", 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"20", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "3"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.6658354342000446`*^9}],

Cell[BoxData[
 TagBox[
  FormBox[
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "2"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"48", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Eta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"48", " ", 
            SuperscriptBox["\[Eta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"24", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", "2"}], ")"}], " ", 
           RowBox[{"l", "!"}], " ", 
           RowBox[{
            SubsuperscriptBox["C", 
             RowBox[{"l", "-", "4"}], 
             RowBox[{"(", 
              RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
          TemplateBox[{RowBox[{"2", " ", 
              RowBox[{"(", 
                RowBox[{"h", "-", "1"}], ")"}]}],"l"},
           "Pochhammer"]], 
         RowBox[{
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox["\[Eta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"16", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", "\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"h", "+", "1"}], ")"}], " ", 
             RowBox[{"l", "!"}], " ", 
             RowBox[{
              SubsuperscriptBox["C", 
               RowBox[{"l", "-", "3"}], 
               RowBox[{"(", 
                RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
            TemplateBox[{RowBox[{"2", " ", 
                RowBox[{"(", 
                  RowBox[{"h", "-", "1"}], ")"}]}],"l"},
             "Pochhammer"]]}], "-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"32", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Eta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"72", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"24", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"32", " ", 
            SuperscriptBox["\[Eta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"88", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"32", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "1"}], 
              RowBox[{"(", "h", ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"32", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}], 
         RowBox[{
          FractionBox[
           RowBox[{"64", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "2"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "4"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "3"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"96", " ", "\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", "1"}], ")"}], " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "3"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "2"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"h", "-", "1"}], ")"}], " ", "h", " ", 
            RowBox[{"l", "!"}], " ", 
            RowBox[{
             SubsuperscriptBox["C", 
              RowBox[{"l", "-", "2"}], 
              RowBox[{"(", 
               RowBox[{"h", "+", "1"}], ")"}]], "(", "\[Eta]", ")"}]}], 
           TemplateBox[{RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{"h", "-", "1"}], ")"}]}],"l"},
            "Pochhammer"]]}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Row], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableDirections -> Row]]],
   TraditionalForm],
  TraditionalForm,
  Editable->True]], "Print",
 CellChangeTimes->{3.6654894875732183`*^9, 3.6654897803979673`*^9, 
  3.6654902254824247`*^9, 3.665491810448079*^9, 3.665492383355848*^9, 
  3.6654946484504037`*^9, 3.6658353905035453`*^9, 3.665835437407228*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10.14006499999999988403942552395164966583`7.026640652207004", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.665490235038971*^9, 3.665491820110632*^9, 
  3.6654923929473963`*^9, 3.665494657989949*^9, 3.6658353987950196`*^9, 
  3.6658354374182286`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the Casimir Equation at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"leading", " ", "term", " ", "in", " ", "small", " ", "r"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.6654895600023613`*^9, 3.66548956330655*^9}, {
   3.665490068335436*^9, 3.665490086534477*^9}, {3.665490152256236*^9, 
   3.6654901547483788`*^9}, {3.665491443808109*^9, 3.665491466281394*^9}, 
   3.6654929226846952`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Casimir2Spinhr0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"Casimir2Spin2gr", "/.", 
          RowBox[{
           RowBox[{"gr", "[", "s_", "]"}], "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["#1", "\[CapitalDelta]"], " ", 
              RowBox[{
               RowBox[{"hr", "[", "s", "]"}], "[", "#2", "]"}]}], "&"}], 
            ")"}]}]}], 
         SuperscriptBox["r", "\[CapitalDelta]"]], "//", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{"#", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"hr", "[", "s_", "]"}], "[", "\[Eta]", "]"}], ",", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"hr", "[", "s_", "]"}], 
               TagBox[
                RowBox[{"(", "m_", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Eta]", "]"}]}], "}"}], ",", 
           "PowerExpand"}], "]"}], "&"}]}], ")"}], "+", 
      RowBox[{"O", "[", "r", "]"}]}], "//", "Normal"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"hr", "[", "s_", "]"}], "[", "\[Eta]", "]"}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"hr", "[", "s_", "]"}], 
           TagBox[
            RowBox[{"(", "m_", ")"}],
            Derivative],
           MultilineFunction->None], "[", "\[Eta]", "]"}]}], "}"}], ",", 
       "Simplify"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6654914949250326`*^9, 3.665491533976266*^9}, {
  3.6654916151799107`*^9, 3.6654916200841913`*^9}, {3.6654916636766844`*^9, 
  3.665491695755519*^9}, {3.6654918382526693`*^9, 3.665491839774757*^9}, {
  3.6654920323377705`*^9, 3.665492082465638*^9}, {3.6654922633359833`*^9, 
  3.665492340402391*^9}, {3.665492438008974*^9, 3.665492448393568*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Check: the leading OPE solves the Casimir equation at leading term in small r\
\>", "Subsection",
 CellChangeTimes->{{3.6654901056545706`*^9, 3.6654901432477207`*^9}}],

Cell["\<\
The \[OpenCurlyDoubleQuote]seed\[CloseCurlyDoubleQuote] CB for the exchange \
of (\[CapitalDelta],l,2) labeled by p,q=0\
\>", "Text",
 CellChangeTimes->{{3.6654929996370974`*^9, 3.6654930263206234`*^9}, {
  3.6654930629907207`*^9, 3.6654930721472445`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Casimir2Spinhr0", "/.", 
             RowBox[{"hr", "\[Rule]", 
              RowBox[{"h0", "[", 
               RowBox[{"p", ",", "q"}], "]"}]}]}], ")"}], "/.", 
           RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
            RowBox[{"C\[CapitalDelta]l", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l", ",", "2"}], "]"}]}]}], 
          ")"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"GegenbauerC", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ",", "Factor"}], 
           "]"}], "&"}]}], ")"}], "//", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"l", "\[Element]", "Integers"}]}], "]"}], "&"}]}], "//", 
      "Print"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "0"}], "}"}]}], "]"}], ";"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.665490608690343*^9, 3.6654906154887314`*^9}, {
   3.665491544621875*^9, 3.6654915480820727`*^9}, {3.665491946743875*^9, 
   3.6654919537832775`*^9}, 3.6654928550898294`*^9, {3.665492887234668*^9, 
   3.6654928873456745`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.665492949740243*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "47.0343014999999979863787302747368812561`7.6930146120403196", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.665490616024762*^9, 3.665490647382556*^9, 3.665491610378636*^9, 
   3.665491675202344*^9, 3.6654917233260965`*^9, 3.6654918626720667`*^9, {
   3.6654919555803804`*^9, 3.6654919670670376`*^9}, 3.665492900428423*^9, 
   3.665492949743243*^9}]
}, Open  ]],

Cell["\<\
The four CBs for the exchange of (\[CapitalDelta],l,1)\
\>", "Text",
 CellChangeTimes->{{3.66549305004498*^9, 3.665493058969491*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Casimir2Spinhr0", "/.", 
             RowBox[{"hr", "\[Rule]", 
              RowBox[{"h0", "[", 
               RowBox[{"p", ",", "q"}], "]"}]}]}], ")"}], "/.", 
           RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
            RowBox[{"C\[CapitalDelta]l", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}]}]}], 
          ")"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"GegenbauerC", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ",", "Factor"}], 
           "]"}], "&"}]}], ")"}], "//", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"l", "\[Element]", "Integers"}]}], "]"}], "&"}]}], "//", 
      "Print"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654903530117188`*^9, 3.6654905362692003`*^9}, {
  3.665492840886017*^9, 3.665492843525168*^9}, {3.6654928850755444`*^9, 
  3.6654928852875566`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.6654905257956014`*^9, 3.6654905364832125`*^9}, 
   3.6654929553105617`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.6654905257956014`*^9, 3.6654905364832125`*^9}, 
   3.6654929708124485`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.6654905257956014`*^9, 3.6654905364832125`*^9}, 
   3.6654929825251184`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.6654905257956014`*^9, 3.6654905364832125`*^9}, 
   3.665493024114497*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "74.2408759000000060268575907684862613678`7.891243000362907", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.665490370289707*^9, 3.665490385426573*^9}, {
   3.6654904222476788`*^9, 3.665490441641788*^9}, 3.665490473111588*^9, 
   3.665490525817603*^9, 3.6654905897012568`*^9, 3.6654930241174974`*^9}]
}, Open  ]],

Cell["\<\
The nine CBs for the exchange of (\[CapitalDelta],l)\
\>", "Text",
 CellChangeTimes->{{3.6654932661093383`*^9, 3.6654932728967266`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Casimir2Spinhr0", "/.", 
             RowBox[{"hr", "\[Rule]", 
              RowBox[{"h0", "[", 
               RowBox[{"p", ",", "q"}], "]"}]}]}], ")"}], "/.", 
           RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
            RowBox[{"C\[CapitalDelta]l", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}]}], ")"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"GegenbauerC", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ",", "Factor"}], 
           "]"}], "&"}]}], ")"}], "//", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{"l", "\[Element]", "Integers"}]}], "]"}], "&"}]}], "//", 
      "Print"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "3", ",", "5"}], "}"}]}], "]"}], ";"}], "//", 
  "Timing"}]], "Input",
 CellChangeTimes->{{3.6654906235521927`*^9, 3.665490635511877*^9}, {
   3.665492750451844*^9, 3.66549275579515*^9}, 3.665492824734093*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.6654928305904284`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.665492834256638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.6654928388338995`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.6654928423481007`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.665492847854416*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.665492858230009*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.665492862582258*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.665492872180807*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6654927592223463`*^9, 3.6654928949741106`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "67.20523079999999538358679274097084999084`7.848002990190094", ",", 
   "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.6654906878238688`*^9, 3.6654917377889233`*^9, 
  3.6654928223849587`*^9, 3.665492894982111*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1582, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
   StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 212, 3, 90, "Title"],
Cell[795, 27, 381, 7, 49, "Text"],
Cell[CellGroupData[{
Cell[1201, 38, 100, 1, 79, "Section"],
Cell[1304, 41, 1644, 46, 207, "Text"],
Cell[2951, 89, 544, 13, 72, "Input"],
Cell[3498, 104, 1024, 34, 34, "Text"],
Cell[4525, 140, 2866, 83, 189, "Input"],
Cell[7394, 225, 187, 2, 30, "Text"],
Cell[7584, 229, 747, 23, 31, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8368, 257, 218, 3, 49, "Section"],
Cell[CellGroupData[{
Cell[8611, 264, 132, 3, 43, "Subsection"],
Cell[CellGroupData[{
Cell[8768, 271, 1074, 30, 31, "Input"],
Cell[9845, 303, 31581, 826, 42, "Print"],
Cell[41429, 1131, 355, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41821, 1143, 1633, 38, 31, "Input"],
Cell[CellGroupData[{
Cell[43479, 1185, 4947, 131, 41, "Print"],
Cell[48429, 1318, 10846, 285, 42, "Print"],
Cell[59278, 1605, 12233, 320, 42, "Print"],
Cell[71514, 1927, 27821, 724, 42, "Print"]
}, Open  ]],
Cell[99350, 2654, 305, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99692, 2666, 1067, 30, 31, "Input"],
Cell[CellGroupData[{
Cell[100784, 2700, 1407, 38, 41, "Print"],
Cell[102194, 2740, 1963, 52, 41, "Print"],
Cell[104160, 2794, 3146, 83, 41, "Print"],
Cell[107309, 2879, 2040, 54, 41, "Print"],
Cell[109352, 2935, 5373, 142, 41, "Print"],
Cell[114728, 3079, 10002, 262, 41, "Print"],
Cell[124733, 3343, 3687, 97, 41, "Print"],
Cell[128423, 3442, 10833, 284, 41, "Print"],
Cell[139259, 3728, 21931, 572, 41, "Print"]
}, Open  ]],
Cell[161205, 4303, 305, 7, 31, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[161559, 4316, 464, 11, 35, "Subsection"],
Cell[162026, 4329, 2071, 55, 141, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[164134, 4389, 177, 3, 35, "Subsection"],
Cell[164314, 4394, 266, 5, 42, "Text"],
Cell[CellGroupData[{
Cell[164605, 4403, 1445, 39, 69, "Input"],
Cell[166053, 4444, 244, 6, 31, "Print"],
Cell[166300, 4452, 406, 9, 40, "Output"]
}, Open  ]],
Cell[166721, 4464, 143, 3, 42, "Text"],
Cell[CellGroupData[{
Cell[166889, 4471, 1369, 38, 69, "Input"],
Cell[CellGroupData[{
Cell[168283, 4513, 300, 7, 31, "Print"],
Cell[168586, 4522, 300, 7, 31, "Print"],
Cell[168889, 4531, 300, 7, 31, "Print"],
Cell[169192, 4540, 298, 7, 31, "Print"]
}, Open  ]],
Cell[169505, 4550, 353, 7, 40, "Output"]
}, Open  ]],
Cell[169873, 4560, 146, 3, 42, "Text"],
Cell[CellGroupData[{
Cell[170044, 4567, 1315, 36, 69, "Input"],
Cell[CellGroupData[{
Cell[171384, 4607, 270, 6, 31, "Print"],
Cell[171657, 4615, 268, 6, 31, "Print"],
Cell[171928, 4623, 270, 6, 31, "Print"],
Cell[172201, 4631, 270, 6, 31, "Print"],
Cell[172474, 4639, 268, 6, 31, "Print"],
Cell[172745, 4647, 268, 6, 31, "Print"],
Cell[173016, 4655, 268, 6, 31, "Print"],
Cell[173287, 4663, 268, 6, 31, "Print"],
Cell[173558, 4671, 270, 6, 31, "Print"]
}, Open  ]],
Cell[173843, 4680, 258, 6, 40, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Recursion_Analytic_Structure_Delta_(Section_4)/Section_4__2_Vectors_Recursion_In_Delta_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    183941,       4490]
NotebookOptionsPosition[    179505,       4340]
NotebookOutlinePosition[    179905,       4357]
CellTagsIndexPosition[    179862,       4354]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2 External Vectors: Recursion relation from analytic structure in \
\[CapitalDelta] v.s. Radial expansion\
\>", "Title",
 CellChangeTimes->{{3.6638785309398127`*^9, 3.663878552866067*^9}, {
  3.6649041829245744`*^9, 3.6649042182595954`*^9}, {3.665839989734664*^9, 
  3.665840007026688*^9}}],

Cell["\<\
We build the CBs for two external vectors as defined in the section \
\[OpenCurlyDoubleQuote]Recursion relation from analytic structure in \
\[CapitalDelta]\[CloseCurlyDoubleQuote].
We also match the result with the one coming from the radial expansion.\
\>", "Text",
 CellChangeTimes->{{3.665839608022126*^9, 3.665839660870201*^9}, {
  3.6658396916452446`*^9, 3.665839727400295*^9}, {3.6658397628843446`*^9, 
  3.665839803770402*^9}}],

Cell["\<\
The idea of this file is to collect some results written in the paper and \
make them more accessible (we did not optimize the algorithm in order to make \
it faster). \
\>", "Text",
 CellChangeTimes->{{3.664903680001809*^9, 3.6649038172076564`*^9}, {
  3.664903902645543*^9, 3.664903911769065*^9}, {3.6649039622199507`*^9, 
  3.6649041134886026`*^9}, {3.665484033100912*^9, 3.665484046316009*^9}, {
  3.6658398204124255`*^9, 3.665839825453433*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Title",
 CellChangeTimes->{{3.6658396253351507`*^9, 3.665839626796153*^9}}],

Cell[CellGroupData[{

Cell["Set parameters (optional)", "Section",
 CellChangeTimes->{{3.664548567288899*^9, 3.664548571585145*^9}, {
  3.664562867446821*^9, 3.6645628769613657`*^9}, {3.6645652252926826`*^9, 
  3.664565229013895*^9}}],

Cell["\<\
It is convenient to fix the parameters before running the definition\
\>", "Text",
 CellChangeTimes->{{3.6645628796645203`*^9, 3.6645629141044903`*^9}, {
  3.665484110299284*^9, 3.665484112870969*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[CapitalDelta]", ",", "l", ",", "\[CapitalDelta]12", ",", 
   "\[CapitalDelta]34", ",", "h"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]12", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]34", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "=", 
    RowBox[{"3", "/", "2"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "even", " ", "spacetime", " ", "dimensions", " ", "should", " ", "be", " ",
     "treated", " ", "more", " ", "carefully"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]", ">", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.664548580606661*^9, 3.6645485993657336`*^9}, {
   3.6645495921495175`*^9, 3.664549592996566*^9}, 3.6645500834146166`*^9, {
   3.6645501306393175`*^9, 3.664550131313356*^9}, {3.6645505020755625`*^9, 
   3.6645505024665847`*^9}, 3.6645513773136234`*^9, {3.664553211126511*^9, 
   3.66455321197856*^9}, {3.6645567832738266`*^9, 3.6645567835198402`*^9}, {
   3.664557373031559*^9, 3.6645573749676695`*^9}, {3.664563217714855*^9, 
   3.664563218071876*^9}, {3.664563661953264*^9, 3.6645636665145254`*^9}, 
   3.664563736245514*^9, 3.66456589329489*^9, {3.6645659336832*^9, 
   3.664566048794784*^9}, {3.664566146094349*^9, 3.6645661585100594`*^9}, {
   3.664566297398003*^9, 3.6645663149330063`*^9}, {3.664566347225853*^9, 
   3.6645663892972593`*^9}, {3.664626914195116*^9, 3.664626914518135*^9}, {
   3.664627404612167*^9, 3.664627427241461*^9}, {3.6646279627360897`*^9, 
   3.6646279685024195`*^9}, {3.664628815379858*^9, 3.6646288196231008`*^9}, {
   3.6646290104660163`*^9, 3.664629010793035*^9}, {3.66462916490685*^9, 
   3.664629165692895*^9}, {3.6646294182173386`*^9, 3.6646294187873707`*^9}, 
   3.664651856294723*^9, {3.664656856960745*^9, 3.664656886194417*^9}, {
   3.6646574216240416`*^9, 3.664657421966061*^9}, {3.6646574757711387`*^9, 
   3.6646574801523895`*^9}, {3.6646578673155336`*^9, 
   3.6646578936410394`*^9}, {3.664658166272633*^9, 3.6646581673236933`*^9}, {
   3.66465823056031*^9, 3.664658230951332*^9}, {3.6646584795775533`*^9, 
   3.6646584806126127`*^9}, 3.66465858721871*^9, {3.6646586625390177`*^9, 
   3.6646586628610363`*^9}, {3.6646592725969114`*^9, 
   3.6646592730009346`*^9}, {3.664659323946848*^9, 3.6646593243988743`*^9}, {
   3.6646594092027245`*^9, 3.664659415792102*^9}, {3.664659615935549*^9, 
   3.6646596163215714`*^9}, 3.6647933480740843`*^9, {3.664794381438499*^9, 
   3.664794382781101*^9}, {3.664794471373457*^9, 3.664794475866265*^9}, {
   3.664794574896239*^9, 3.664794581822651*^9}, {3.664794658621586*^9, 
   3.664794667217201*^9}, {3.664795751409506*^9, 3.6647957582423177`*^9}, {
   3.664795990905334*^9, 3.664795991669735*^9}, {3.6647961332805834`*^9, 
   3.6647961335769835`*^9}, {3.6647987430363626`*^9, 3.664798745001966*^9}, {
   3.664800425775913*^9, 3.6648004261035132`*^9}, {3.6648007056092043`*^9, 
   3.6648007062020054`*^9}, {3.664800992369269*^9, 3.6648009926762867`*^9}, 
   3.664821724141197*^9, {3.6648221295843873`*^9, 3.664822134264655*^9}, {
   3.6648226860712166`*^9, 3.6648226875052986`*^9}, {3.6648239095491953`*^9, 
   3.6648239298823586`*^9}, {3.664824310194111*^9, 3.6648243176975403`*^9}, {
   3.664824383689315*^9, 3.6648243844033556`*^9}, {3.664824772928578*^9, 
   3.6648247731115885`*^9}, {3.6648248120248137`*^9, 3.664824837249257*^9}, {
   3.6648248692640877`*^9, 3.6648248792376585`*^9}, {3.6648249106234536`*^9, 
   3.664824911204487*^9}, {3.664825034500539*^9, 3.664825064026228*^9}, {
   3.664825097695153*^9, 3.664825099162237*^9}, 3.664825134430255*^9, {
   3.664825169767276*^9, 3.664825177300707*^9}, {3.664825212944745*^9, 
   3.6648252159189157`*^9}, 3.664825305324029*^9, {3.6648253363108015`*^9, 
   3.664825339816002*^9}, {3.6648253701767387`*^9, 3.664825370864778*^9}, 
   3.6649001370661645`*^9, {3.664900382390196*^9, 3.6649003975080605`*^9}, {
   3.6649030829356585`*^9, 3.6649030833176804`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.664549581647917*^9, 3.6645495933785877`*^9}, 
   3.6645501621251183`*^9, 3.664550506430812*^9, 3.664550575099739*^9, 
   3.664551319897339*^9, 3.6645516147532043`*^9, 3.6645526756478834`*^9, 
   3.6645529091012363`*^9, 3.6645532249273005`*^9, {3.664555487021685*^9, 
   3.664555496118205*^9}, {3.6645567839458647`*^9, 3.664556793809429*^9}, 
   3.6645573754987*^9, 3.6645598764597464`*^9, 3.664560522388692*^9, 
   3.664561476542266*^9, 3.6645632201479945`*^9, 3.6645637460170727`*^9, 
   3.664563807112567*^9, {3.6645650221660643`*^9, 3.6645650327676706`*^9}, 
   3.664565201421317*^9, {3.664565894661968*^9, 3.6645659035664773`*^9}, {
   3.6645659364703593`*^9, 3.664565970697317*^9}, {3.6645660061183434`*^9, 
   3.664566049352816*^9}, {3.6645661475534325`*^9, 3.664566158929083*^9}, 
   3.6645663151880207`*^9, {3.6645663789456673`*^9, 3.6645663910113573`*^9}, 
   3.6645793610620403`*^9, {3.66462637138507*^9, 3.6646263765813665`*^9}, 
   3.664626430769466*^9, {3.664626893603939*^9, 3.6646269152451763`*^9}, 
   3.6646271135375185`*^9, {3.664627408533391*^9, 3.6646274324287577`*^9}, 
   3.6646278646514797`*^9, 3.664627980956132*^9, 3.6646280493000407`*^9, {
   3.664628820079127*^9, 3.664628831298768*^9}, 3.6646290115330772`*^9, 
   3.6646291665479436`*^9, 3.6646294196104183`*^9, 3.6646501597536864`*^9, 
   3.6646518277990932`*^9, 3.664651859289894*^9, 3.6646564828073444`*^9, 
   3.6646567614302807`*^9, {3.6646568644841747`*^9, 3.6646568864714327`*^9}, 
   3.664657176237006*^9, 3.6646573782655616`*^9, {3.664657424187188*^9, 
   3.6646574339687476`*^9}, 3.664657483019553*^9, 3.6646577302076917`*^9, 
   3.6646577882740126`*^9, {3.6646578681715827`*^9, 3.664657896253189*^9}, 
   3.66465807215625*^9, 3.6646581676477118`*^9, {3.664658231421359*^9, 
   3.664658254308668*^9}, 3.66465838704226*^9, 3.664658483077753*^9, 
   3.664658588007755*^9, {3.6646586492262564`*^9, 3.664658664937155*^9}, 
   3.664658704940443*^9, 3.6646592732329473`*^9, 3.6646593250209093`*^9, 
   3.6646594192362986`*^9, 3.6646594611756973`*^9, 3.6646595816205864`*^9, 
   3.6646596170856147`*^9, 3.664793351100489*^9, 3.6647943849183054`*^9, 
   3.6647944766774664`*^9, 3.6647945824622517`*^9, 3.664794670649207*^9, 
   3.6647957611907225`*^9, {3.6647959460024567`*^9, 3.664795993728939*^9}, 
   3.6647961764770594`*^9, 3.6647984992879353`*^9, 3.6647985663076534`*^9, 
   3.6647986252497563`*^9, 3.664798749588374*^9, 3.664800426368714*^9, {
   3.6648007068884068`*^9, 3.664800717590025*^9}, 3.664800993798351*^9, 
   3.664801198417054*^9, 3.664809918596959*^9, 3.6648100578829255`*^9, 
   3.664810143725835*^9, 3.664815382978503*^9, 3.664817143821218*^9, 
   3.6648171955921793`*^9, 3.664817258241762*^9, 3.6648212184602737`*^9, {
   3.6648217083862963`*^9, 3.664821727737403*^9}, 3.6648221351137037`*^9, 
   3.664822638218479*^9, 3.664822689130391*^9, 3.6648235889388576`*^9, {
   3.664823920833841*^9, 3.6648239418100405`*^9}, 3.6648243937558904`*^9, 
   3.664824774468666*^9, {3.664824832281973*^9, 3.664824837797288*^9}, {
   3.6648248745393896`*^9, 3.6648248797406874`*^9}, 3.664824949129656*^9, {
   3.664825036241638*^9, 3.664825064214238*^9}, 3.6648250996542654`*^9, 
   3.664825134660268*^9, {3.6648251775137186`*^9, 3.664825183606067*^9}, 
   3.6648252163809423`*^9, 3.6648252767043924`*^9, {3.6648253251971655`*^9, 
   3.664825340275028*^9}, 3.664825375460041*^9, 3.664900094872751*^9, 
   3.6649001394503007`*^9, {3.664900391132696*^9, 3.6649003981610985`*^9}, 
   3.664903044836479*^9, 3.6649030843487396`*^9, 3.6649042938459187`*^9, 
   3.6652424389021854`*^9, 3.6658398871805196`*^9, 3.6658401100998335`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: Radial expansion", "Section",
 CellChangeTimes->{{3.6637017368223658`*^9, 3.6637017385924673`*^9}, 
   3.6646262318460884`*^9, {3.664904169272794*^9, 3.6649041725609818`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Linear Combintaions of the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.663701745494862*^9, 3.6637017495740957`*^9}, {
  3.6645519071409273`*^9, 3.664551910481119*^9}, {3.6645577263877697`*^9, 
  3.6645577338161945`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[CapitalDelta]l", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "l__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]", "-", 
      RowBox[{"2", " ", "h"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"{", "l", "}"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"{", "l", "}"}], "+", 
      RowBox[{"2", " ", "h"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"i", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"{", "l", "}"}], "]"}]}], "}"}]}], "]"}]}]}], 
     ")"}]}]}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"Repw", ",", "Repwl"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Comb", ",", "m", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\\\\\>\"", ",", 
       "\"\<txt_Files\\\\\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"<<", "\"\<2_Vectors_Linear_Combinations.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Repw", "[", "s", "]"}], "[", 
        RowBox[{"m_", ",", "j_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Repwl", "[", "s", "]"}], "[", 
         RowBox[{"m_", ",", "j_"}], "]"}], "[", "l_", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Comb", "[", "s", "]"}], "[", 
             RowBox[{"m", ",", "j"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m", ",", "j"}], "]"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"w", "[", "s1_", "]"}], "[", 
             RowBox[{"m1_", ",", "j1_"}], "]"}], ",", "Factor"}], "]"}], 
          "&"}]}], "//", "Last"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.663701466141884*^9, 3.663701589786956*^9}, {
   3.663701707430685*^9, 3.663701718138297*^9}, {3.6641472319140205`*^9, 
   3.6641472429416513`*^9}, {3.6645568151816516`*^9, 
   3.6645568217710285`*^9}, {3.66455948471434*^9, 3.6645594920667605`*^9}, {
   3.664564837078478*^9, 3.66456484480392*^9}, {3.664564945970706*^9, 
   3.664564987585086*^9}, 3.665839565657067*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Genrating the functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6645441624679575`*^9, 3.664544168013275*^9}, {
  3.664557716661213*^9, 3.6645577370533795`*^9}}],

Cell[CellGroupData[{

Cell["Generic l", "Subsubsection",
 CellChangeTimes->{{3.664548677913226*^9, 3.6645486794243126`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "::", "usage"}], "=", 
   "\"\<Repwpm[p_][m_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2,3,4,5 \
and for any j and n that contribute up to the level m (for generic l). The \
label p selects the initial conditions to generate different conformal \
blocks:\n\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\
\), \(\((\[CapitalDelta], l)\), s\)], \((1, 1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p_", "]"}], "[", "0", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "5"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpm", "[", "p_", "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "l"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{"Repwpm", "[", "p", "]"}], "[", 
        RowBox[{"m", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Repw", "[", "i", "]"}], "[", 
              RowBox[{"m", ",", 
               RowBox[{"l", "+", "m", "-", "j"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]34", ",", "\[CapitalDelta]12"}], "}"}],
               ",", "Factor"}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "m"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "auxrep"}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645584816579685`*^9, 3.664558778414942*^9}, {
   3.664558833174074*^9, 3.6645588512021055`*^9}, {3.6645588853920608`*^9, 
   3.664558890032326*^9}, 3.664558925016327*^9, 3.6645589572761726`*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wps", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wps", "::", "usage"}], "=", 
   "\"\<Wps[p_,s_][m_][r_,\[Eta]_] computes the functions \!\(TraditionalForm\
\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \)\)\)at the order \
\!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \(m\)]\)\)) for the \
conformlal block labeled by p (for generic l)::\n\!\(TraditionalForm\`p = 1 \
\[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), \
s\)], \((1, 1)\)]\\\ , p = 2 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((1, 2)\)], \\\ p = 3 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
1)\)], \\\ p = 4 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)], p = 5 \[Rule] \\\ \
\*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), s\)]\). \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", "m_", "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "l1"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "l1"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l1", ",", 
            RowBox[{"l", "-", "m1"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{"Repwpm", "[", "p", "]"}], "[", "m", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6636005726816006`*^9, 3.6636005733066363`*^9}, {
   3.6636006209323606`*^9, 3.6636006490379677`*^9}, {3.6636007186979523`*^9, 
   3.663600872719762*^9}, 3.6636025451034164`*^9, {3.66360290655309*^9, 
   3.6636029078571653`*^9}, {3.663603014576269*^9, 3.6636030258949165`*^9}, {
   3.663603941996314*^9, 3.663604001456715*^9}, {3.663702111623803*^9, 
   3.6637021535302005`*^9}, {3.6641478399047956`*^9, 
   3.6641478442890463`*^9}, {3.6641488374158497`*^9, 
   3.6641488380388856`*^9}, {3.664543998814597*^9, 3.6645440460272975`*^9}, {
   3.6645441480951357`*^9, 3.6645441483581505`*^9}, {3.6645487450410657`*^9, 
   3.664548818626275*^9}, {3.664549185606265*^9, 3.6645492070914936`*^9}, {
   3.664549361151305*^9, 3.664549381091446*^9}, {3.664549411733198*^9, 
   3.6645494120352154`*^9}, {3.66455001249356*^9, 3.6645500131125956`*^9}, 
   3.6645511027419186`*^9, {3.664552412578837*^9, 3.6645524128168507`*^9}, {
   3.664556705898401*^9, 3.664556776952465*^9}, {3.6645571568441935`*^9, 
   3.664557161009432*^9}, {3.664557193289278*^9, 3.6645572657024198`*^9}, 
   3.6645573873153753`*^9, {3.6645574885591664`*^9, 3.664557504554081*^9}, {
   3.664558472271432*^9, 3.664558472929469*^9}, {3.6645590538926983`*^9, 
   3.664559078284094*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Fixed l", "Subsubsection",
 CellChangeTimes->{{3.6645486836615553`*^9, 3.664548685757675*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Repwpml", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Repwpml", "::", "usage"}], "=", 
   "\"\<Repwpml[p_][m_][l_] computes the replacement rule for \
\!\(\*SubscriptBox[\(w\), \(s\)]\)(n,j) for all the coefficients s=1,2,3,4,5 \
and for any j and n that contribute up to the level m (at fixed l). The label \
p selects the initial conditions to generate different conformal blocks:\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 1)\)], p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p_", "]"}], "[", "0", "]"}], "[", "l_", "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "p", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[Rule]", "1"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"0", ",", "l"}], "]"}], "\[RuleDelayed]", " ", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"l1", "-", "l"}], "]"}], ">", "m"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{"l1", "<", "0"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", "s1_", "]"}], "[", 
       RowBox[{"m_", ",", "l1_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"l1", "<", "1"}], "&&", 
        RowBox[{"s1", ">", "1"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"c\[CapitalDelta]l", "\[Rule]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "5"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l", ",", "1"}], "]"}], ",", 
        RowBox[{"C\[CapitalDelta]l", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Repwpml", "[", "p_", "]"}], "[", "m_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", "]"}], 
   "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"auxrep", ",", "auxrep1", ",", "auxrep2", ",", "jmin"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"jmin", "[", "1", "]"}], "=", "0"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "2", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "3", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "4", "]"}], "=", "1"}], ";", 
      RowBox[{
       RowBox[{"jmin", "[", "5", "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"auxrep", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Repwpml", "[", "p", "]"}], "[", 
         RowBox[{"m", "-", "1"}], "]"}], "[", "l", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"auxrep1", "=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Repwl", "[", "s", "]"}], "[", 
               RowBox[{"m", ",", "j"}], "]"}], "[", "l", "]"}], "/.", 
             "\[VeryThinSpace]", "auxrep"}], ")"}], "//", "Factor"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"auxrep", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"auxrep", ",", "auxrep1"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"jmin", "[", "s", "]"}], ",", 
            RowBox[{"l", "-", "m"}]}], "]"}], ",", 
          RowBox[{"l", "+", "m"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "auxrep"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6645589625324726`*^9, 3.6645589834666705`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "Wpsl", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wpsl", "::", "usage"}], "=", 
   "\"\<Wpsl[p_,s_][m_][r_,\[Eta]_] computes the functions \
\!\(TraditionalForm\`\(\(\*SubscriptBox[\(W\), \(s\)](r, \[Eta])\)\(\\\ \
\)\)\)at the order \!\(TraditionalForm\`\(\(O\)\((\)\*SuperscriptBox[\(r\), \
\(m\)]\)\)) for the conformlal block labeled by p (at fixed l):\n\
\!\(TraditionalForm\`p = 1 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((1, 1)\)]\\\ , p = 2 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
2)\)], \\\ p = 3 \[Rule] \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)], \\\ p = 4 \[Rule] \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((2, \
2)\)], p = 5 \[Rule] \\\ \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, 1)\), \
s\)]\). \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wpsl", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"aux", ",", "jmin"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[Equal]", "1"}], ",", 
       RowBox[{"jmin", "=", "0"}], ",", 
       RowBox[{"jmin", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"w", "[", "s", "]"}], "[", 
            RowBox[{"m1", ",", "j"}], "]"}], 
           RowBox[{
            SubscriptBox["F", 
             RowBox[{"m1", ",", "j"}]], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m1", ",", "0", ",", "m"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Max", "[", 
             RowBox[{"jmin", ",", 
              RowBox[{"l", "-", "m1"}]}], "]"}], ",", 
            RowBox[{"l", "+", "m1"}]}], "}"}]}], "]"}], "//.", 
        RowBox[{
         RowBox[{
          RowBox[{"Repwpml", "[", "p", "]"}], "[", "m", "]"}], "[", "l", 
         "]"}]}], ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", 
          RowBox[{"n_", ",", "j_"}]], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox["r1", "n"], 
         FractionBox[
          RowBox[{
           RowBox[{"j", "!"}], " "}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "h"}], ")"}]}], ",", "j"}], "]"}]], 
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"j", ",", 
           RowBox[{"h", "-", "1"}], ",", "\[Eta]1"}], "]"}]}]}], "}"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.6641478540326033`*^9, 3.6641479486200137`*^9}, {
   3.6641479821179295`*^9, 3.6641479901033864`*^9}, {3.664148026024441*^9, 
   3.6641480264164634`*^9}, {3.6641480628355465`*^9, 
   3.6641480869379253`*^9}, {3.664544144700941*^9, 3.664544145807005*^9}, {
   3.6645454703777657`*^9, 3.6645455062058153`*^9}, {3.664545543253934*^9, 
   3.664545571074525*^9}, 3.6645506501080294`*^9, {3.6645511640904274`*^9, 
   3.66455118038536*^9}, {3.6645516632489777`*^9, 3.664551674244607*^9}, {
   3.664552417397113*^9, 3.664552484401945*^9}, 3.6645526387917757`*^9, {
   3.664552725157716*^9, 3.6645527253797283`*^9}, {3.6645530605078964`*^9, 
   3.664553098141049*^9}, 3.6645553370551076`*^9, {3.664555460989196*^9, 
   3.664555466015484*^9}, {3.6645555746036944`*^9, 3.6645556219474025`*^9}, 
   3.6645573911735964`*^9, {3.664557499028765*^9, 3.6645575235351667`*^9}, {
   3.6645590160695353`*^9, 3.66455904010791*^9}, {3.664559096140115*^9, 
   3.6645590968671565`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "s"], TraditionalForm]]],
 " to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "s"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.6636022764330497`*^9, 3.663602278605174*^9}, 
   3.6637023079510326`*^9, 3.663702416499241*^9, {3.664544072209795*^9, 
   3.664544083915465*^9}, {3.6645627380314193`*^9, 3.6645627578555527`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "FtoW", ",", "gtoF", ",", "F", ",", "A", ",", "f", ",", "W", ",", "r", 
     ",", "\[Eta]"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FtoW", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     TagBox[
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{
            RowBox[{"W", "[", "1", "]"}], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"W", "[", "2", "]"}], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "3", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "4", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"W", "[", "4", "]"}], 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "2"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"W", "[", "5", "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "2"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ")"}]}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "2", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "4", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "3", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "4", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "5", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}]}]},
         {
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]},
         {
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"W", "[", "4", "]"}], 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "\[Eta]"}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", "\[Eta]", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Eta]", "2"]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"W", "[", "5", "]"}], 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}],
       Column],
      Function[BoxForm`e$, 
       TableForm[BoxForm`e$]]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gtoF", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      TagBox[
       TagBox[GridBox[{
          {
           RowBox[{"A", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
            SubscriptBox["f", "4"], " ", 
            SubscriptBox["F", "5"]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               SubscriptBox["F", "1"]}], "+", 
              RowBox[{
               SubscriptBox["f", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SubscriptBox["F", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "r", " ", "\[Eta]", " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "4"], " ", 
                  SubscriptBox["F", "5"]}]}], ")"}]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               SubscriptBox["F", "1"]}], "+", 
              RowBox[{"2", " ", "\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SubscriptBox["F", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SubscriptBox["F", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               SubscriptBox["f", "4"], " ", 
               SubscriptBox["F", "5"]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"], " ", 
               SubscriptBox["F", "1"]}], "-", 
              RowBox[{
               SubscriptBox["f", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "r", " ", 
                  SubscriptBox["F", "2"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "3"], " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["f", "3"], " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["f", "4"], " ", 
                  SubscriptBox["F", "5"]}]}], ")"}]}]}], ")"}]}]},
          {
           RowBox[{"A", " ", 
            SubscriptBox["f", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               SubscriptBox["F", "1"]}], "-", 
              RowBox[{"4", " ", "r", " ", "\[Eta]", " ", 
               SubscriptBox["F", "2"]}], "-", 
              RowBox[{
               SubscriptBox["f", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SubscriptBox["F", "3"]}], "+", 
                 RowBox[{"2", " ", "\[Eta]", " ", 
                  SubscriptBox["F", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SubscriptBox["f", "4"], " ", 
               SubscriptBox["F", "5"]}]}], ")"}]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column],
       Function[BoxForm`e$, 
        TableForm[BoxForm`e$]]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "\[Rule]", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "-", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}]], ")"}], 
           FractionBox[
            RowBox[{"\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
            "2"]]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "1"], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "-", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ",", 
        RowBox[{
         SubscriptBox["f", "2"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "3"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "-", 
            RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["f", "4"], "\[Rule]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ",", 
        RowBox[{
         SubscriptBox["F", "s_"], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"F", "[", "s", "]"}], "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{"FtoW", "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"gtoW", "[", "s", "]"}], "[", 
        RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
       RowBox[{
        RowBox[{"gtoF", "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], "[", 
        RowBox[{"[", "s", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", "1", ",", "5"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6637019442422295`*^9, 3.6637019577180004`*^9}, {
  3.6637020460050507`*^9, 3.6637020700854273`*^9}, {3.6637029137476826`*^9, 
  3.6637029141897078`*^9}, {3.6645440923919497`*^9, 3.66454413383832*^9}, {
  3.664544217176087*^9, 3.6645443787773294`*^9}, {3.6645445366133575`*^9, 
  3.664544536792368*^9}, {3.664544808082885*^9, 3.6645448113330708`*^9}, {
  3.6645449017912445`*^9, 3.664544903084318*^9}, {3.6645449858710537`*^9, 
  3.664544987140126*^9}, {3.6645486648254776`*^9, 3.664548665595522*^9}, {
  3.6645652478849745`*^9, 3.664565287282228*^9}, {3.6645653359390106`*^9, 
  3.664565338581162*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "The CBs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "s"], "="}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "\[CapitalDelta]"}]], " ", 
    SubscriptBox["g", "s"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.664557455492275*^9, 3.6645574592184887`*^9}, {
  3.6645627746325126`*^9, 3.664562784062052*^9}, {3.664566445648483*^9, 
  3.664566467039706*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hps", "::", "usage"}], "=", 
   "\"\<hps[p_,s_][m_,l_][r_,\[Eta]_] computes the conformal blocks \
\!\(TraditionalForm\`\*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((a, b)\)](r, \[Eta]) = \
\*SuperscriptBox[\(r\), \(-\[CapitalDelta]\)] \
\(\*SuperscriptBox[SubscriptBox[\(g\), \(\((\[CapitalDelta], l)\), s\)], \
\((a, b)\)](r, \[Eta])\)\) and \!\(TraditionalForm\`\*SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l, 1)\), s\)](r, \[Eta]) = \*SuperscriptBox[\(r\), \(-\
\[CapitalDelta]\)] \(\*SubscriptBox[\(g\), \(\((\[CapitalDelta], l, 1)\), \
s\)](r, \[Eta])\)\) at \!\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m\)])\
\). In particular\n\!\(TraditionalForm\`\(\(hps[1, s]\)[m, l]\)[r, \[Eta]] = \
\*SuperscriptBox[SubscriptBox[\(h\), \(\((\[CapitalDelta], l)\), s\)], \((1, \
1)\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \
\(\(hps[2, s]\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \
\(\((\[CapitalDelta], l)\), s\)], \((1, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \\\ \(\(hps[3, s]\
\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 1)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[4, \
s]\)[m, l]\)[r, \[Eta]] = \*SuperscriptBox[SubscriptBox[\(h\), \(\((\
\[CapitalDelta], l)\), s\)], \((2, 2)\)] + \
\(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\), \(\(hps[5, \
s]\)[m, l]\)[r, \[Eta]] = \*SubscriptBox[\(h\), \(\((\[CapitalDelta], l, \
1)\), s\)] + \(TraditionalForm\`O(\*SuperscriptBox[\(r\), \(m + 1\)])\)\). \>\
\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hps", "[", 
     RowBox[{"p_", ",", "s_"}], "]"}], "[", 
    RowBox[{"m_", ",", "l_"}], "]"}], "[", 
   RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"W", ",", "r1", ",", "\[Eta]1"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", "s1", "]"}], "[", 
         RowBox[{"r1_", ",", "\[Eta]1_"}], "]"}], "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "l", "]"}], "===", "Integer"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wpsl", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", 
            RowBox[{"m", ",", "l"}], "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Wps", "[", 
             RowBox[{"p", ",", "s1"}], "]"}], "[", "m", "]"}], "[", 
           RowBox[{"r1", ",", "\[Eta]1"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s1", ",", "1", ",", "5"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gtoW", "[", "s", "]"}], "[", 
      RowBox[{"r", ",", "\[Eta]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.664559154937478*^9, 3.66455938907787*^9}, {
   3.6645611521627126`*^9, 3.664561156055935*^9}, {3.6645614605873537`*^9, 
   3.664561462482462*^9}, {3.664561500959663*^9, 3.664561527262167*^9}, 
   3.6645617175800524`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definitions: Recursion from the analytic structure in \[CapitalDelta]", \
"Section",
 CellChangeTimes->{{3.6602083934326515`*^9, 3.6602083956647797`*^9}, {
   3.663863526629913*^9, 3.663863531073167*^9}, 3.6638786430322247`*^9, {
   3.664904133067723*^9, 3.664904163679474*^9}}],

Cell[CellGroupData[{

Cell["Definition for the change of Normalization", "Subsection",
 CellChangeTimes->{{3.663785558935521*^9, 3.6637855697601404`*^9}, {
  3.6646492278763857`*^9, 3.664649231034567*^9}}],

Cell["\<\
formulas (122) and (124): change normalization for the conformal blocks\
\>", "Text",
 CellChangeTimes->{{3.6649043709813304`*^9, 3.6649044395512524`*^9}, {
  3.667213200451968*^9, 3.667213202876107*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", "l", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[GothicA]", "[", "l_", "]"}], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], 
        RowBox[{"1", "-", "l"}]], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "h"}], "-", "1"}], ",", 
         RowBox[{"l", "-", "1"}]}], "]"}]}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{"h", ",", 
        RowBox[{"l", "-", "1"}]}], "]"}]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicB]", "[", "l_", "]"}], "=", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], 
         RowBox[{"-", "l"}]], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "h"}]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l"}]}], "]"}]}]}], 
      RowBox[{"l", " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{"h", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}]}], "]"}]}]]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicM]L", "[", "0", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicM]L", "[", "l_", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         FractionBox["1", "l"]}], "}"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicM]Linv", "[", "l_", "]"}], "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"\[GothicM]L", "[", "l", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicM]R", "[", "0", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicM]R", "[", "l_", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         FractionBox["1", "l"]}], "}"}]}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[GothicM]Rinv", "[", "l_", "]"}], "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"\[GothicM]R", "[", "l", "]"}], "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6638616389838753`*^9, 3.663861682741953*^9}, {
   3.663861728166832*^9, 3.663861731006037*^9}, {3.664626660643614*^9, 
   3.6646267246172733`*^9}, {3.6646560715988245`*^9, 3.664656082407443*^9}, 
   3.6646562382303553`*^9, {3.6646562859400845`*^9, 3.6646563236702423`*^9}, {
   3.6646566343030095`*^9, 3.6646566697550373`*^9}, {3.6646571518146095`*^9, 
   3.664657153662715*^9}, 3.664657413867598*^9, 3.664902998038803*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Conformal Block at large \[CapitalDelta]: h\[Infinity] ", "Subsection",
 CellChangeTimes->{{3.660207317436108*^9, 3.6602073187551837`*^9}, 
   3.6646492430652547`*^9, {3.6649044624315615`*^9, 3.6649044743262415`*^9}}],

Cell["\<\
h\[Infinity] is written in terms of the leading OPE obtained from the \
expansion in r\
\>", "Text",
 CellChangeTimes->{{3.6646492719239054`*^9, 3.664649310087088*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"h\[Infinity]", ",", "h\[Infinity]n"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "l", ",", "A", ",", "FF", ",", "Ansatz", ",", "r", ",", "\[Eta]"}], "}"}],
    ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ansatz", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], ":=", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["r", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "h"}], "-", "1"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "-", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
        FractionBox[
         RowBox[{"1", "-", "\[CapitalDelta]12", "+", "\[CapitalDelta]34"}], 
         "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], 
        FractionBox[
         RowBox[{"3", "+", "\[CapitalDelta]12", "-", "\[CapitalDelta]34"}], 
         "2"]]}]]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"A", "[", "1", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"], "-", 
       RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ";", 
    RowBox[{
     RowBox[{"A", "[", "2", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"], "-", 
       RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}]}], ";", 
    RowBox[{
     RowBox[{"A", "[", "3", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"FF", "[", 
      RowBox[{"r_", ",", "\[Eta]_"}], "]"}], "=", 
     RowBox[{
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{" ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["r", "2"]}], ")"}], "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r", " ", "\[Eta]"}], "+", 
               SubscriptBox["A", "3"]}], ")"}]}]}], "0", "0", "0", "0"},
          {
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["A", "1"]}], " ", 
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", "r", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
            SubscriptBox["A", "1"]}]},
          {
           RowBox[{
            RowBox[{"-", "2"}], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "3"], " ", "\[Eta]"}]}], ")"}], " ", 
            SubscriptBox["A", "1"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "3", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            SubscriptBox["A", "1"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}]},
          {
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"2", " ", "r", " ", "\[Eta]"}]}], ")"}], " ", 
            SubscriptBox["A", "1"]}], 
           RowBox[{"2", " ", "r", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"], " ", 
            SubscriptBox["A", "1"]}], 
           RowBox[{
            SubscriptBox["A", "1"], " ", 
            SubsuperscriptBox["A", "2", "2"]}], 
           RowBox[{"2", " ", "r", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}]},
          {
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", 
            SubsuperscriptBox["A", "1", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", "\[Eta]", " ", 
            SubscriptBox["A", "1"]}], 
           RowBox[{
            RowBox[{"-", "2"}], " ", "r", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "3"]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", "\[Eta]", " ", 
            SubscriptBox["A", "1"], " ", 
            SubscriptBox["A", "2"]}], 
           RowBox[{
            RowBox[{"-", 
             SubscriptBox["A", "1"]}], " ", 
            SubscriptBox["A", "2"], " ", 
            SubscriptBox["A", "3"]}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "/.", 
      RowBox[{
       SubscriptBox["A", "i_"], "\[RuleDelayed]", 
       RowBox[{"A", "[", "i", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"h\[Infinity]", "[", "l_", "]"}], "[", 
         RowBox[{"s", ",", "p"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Ansatz", "[", 
          RowBox[{"r", ",", "\[Eta]"}], "]"}], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"s1", "=", "1"}], "5"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"FF", "[", 
              RowBox[{"r", ",", "\[Eta]"}], "]"}], "\[LeftDoubleBracket]", 
             RowBox[{"s", ",", "s1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"hps", "[", 
               RowBox[{"p", ",", "s1"}], "]"}], "[", 
              RowBox[{"0", ",", "l"}], "]"}], "[", 
             RowBox[{"0", ",", "\[Eta]"}], "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"GegenbauerC", "[", 
         RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ",", "Factor"}], 
       "]"}], "&"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"h\[Infinity]n", "[", 
       RowBox[{"l_", ",", "n_"}], "]"}], "[", 
      RowBox[{"s_", ",", "pq_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"h\[Infinity]n", "[", 
        RowBox[{"l", ",", "n"}], "]"}], "[", 
       RowBox[{"s", ",", "pq"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"h\[Infinity]", "[", "l", "]"}], "[", 
          RowBox[{"s", ",", "pq"}], "]"}], "+", 
         SuperscriptBox[
          RowBox[{"O", "[", "r", "]"}], 
          RowBox[{"n", "+", "1"}]]}], "/.", 
        RowBox[{
         RowBox[{"GegenbauerC", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{"a", "<", "0"}]}]}]}], "//", "Normal"}]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.6638702802254105`*^9, 3.6638703867665043`*^9}, {
   3.6638723415653124`*^9, 3.6638723717830405`*^9}, {3.6638736869212623`*^9, 
   3.6638736871582756`*^9}, {3.6638749466153126`*^9, 3.663874952550652*^9}, {
   3.663876224652867*^9, 3.6638762250272675`*^9}, {3.6638764759537077`*^9, 
   3.6638764932853384`*^9}, {3.6638765665118675`*^9, 3.663876580317891*^9}, {
   3.663877853113044*^9, 3.6638779253041725`*^9}, {3.6638779979973307`*^9, 
   3.6638780274940176`*^9}, {3.6646270133967905`*^9, 3.664627022588316*^9}, {
   3.6646284931144257`*^9, 3.6646285404691343`*^9}, {3.6647935434176273`*^9, 
   3.6647935506716394`*^9}, 3.664798084318609*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Null States", "Subsection",
 CellChangeTimes->{{3.6602073537921877`*^9, 3.660207355042259*^9}, {
  3.6602075288151984`*^9, 3.6602075331504464`*^9}, {3.6638763413410716`*^9, 
  3.663876344851078*^9}}],

Cell[CellGroupData[{

Cell["Positions", "Subsubsection",
 CellChangeTimes->{{3.663876390621558*^9, 3.663876392072361*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
       RowBox[{"n_", ",", "l_"}], "]"}], "=", 
      RowBox[{"1", "-", "l", "-", "n"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"nA", "[", "1", "]"}], "[", "n_", "]"}], "=", "n"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"lA", "[", "1", "]"}], "[", 
       RowBox[{"n_", ",", "l_"}], "]"}], "=", 
      RowBox[{"l", "+", "n"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]s", "[", "2", "]"}], "[", 
       RowBox[{"n_", ",", "l_"}], "]"}], "=", 
      RowBox[{"l", "+", 
       RowBox[{"2", "h"}], "-", "1", "-", "n"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"nA", "[", "2", "]"}], "[", "n_", "]"}], "=", "n"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"lA", "[", "2", "]"}], "[", 
       RowBox[{"n_", ",", "l_"}], "]"}], "=", 
      RowBox[{"l", "-", "n"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
       RowBox[{"n_", ",", "l_"}], "]"}], "=", 
      RowBox[{"h", "-", "n"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"nA", "[", "3", "]"}], "[", "n_", "]"}], "=", 
      RowBox[{"2", "n"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"lA", "[", "3", "]"}], "[", 
       RowBox[{"n_", ",", "l_"}], "]"}], "=", "l"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.658270304672969*^9, 3.658270362969303*^9}, {
   3.6582704056227427`*^9, 3.658270428247037*^9}, {3.6582704622109795`*^9, 
   3.658270480360018*^9}, {3.6582705256746097`*^9, 3.6582705907013288`*^9}, {
   3.6582706318676834`*^9, 3.658270664623557*^9}, {3.6582707191116734`*^9, 
   3.658270748983382*^9}, {3.6582707864545255`*^9, 3.6582708241416807`*^9}, {
   3.658271659556464*^9, 3.6582716640377207`*^9}, 3.660207672784433*^9, {
   3.6646269438278112`*^9, 3.6646269550154514`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Norm of Null States", "Subsubsection",
 CellChangeTimes->{{3.638728589285185*^9, 3.6387285983987064`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "QA", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QA", "[", "A_", "]"}], "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "\[LessEqual]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QA", "[", "2", "]"}], "[", 
     RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"0", "/;", 
     RowBox[{"n", ">", "l"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "1", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", "n"], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "2", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "n"], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"-", "l"}], ",", "n"}], "]"}], " "}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"l", "+", 
           RowBox[{"2", " ", "h"}], "-", "2", "-", "n"}], ",", "n"}], "]"}], 
        "  "}]], 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", "l"}], "-", 
        RowBox[{"2", " ", "n"}], "-", "2"}], 
       RowBox[{
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", "l"}], "-", "2"}]]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "3", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], 
       RowBox[{
        SuperscriptBox["16", "n"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "!"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "h", "+", "l", "+", "n"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h", "-", "n", "-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}]]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.6387286209209943`*^9, 3.6387286304905415`*^9}, {
   3.6387907459125977`*^9, 3.6387907867169323`*^9}, {3.63879099141364*^9, 
   3.638791008439614*^9}, 3.6387910480368786`*^9, {3.6388015111293335`*^9, 
   3.638801578275174*^9}, {3.6388016903185825`*^9, 3.6388016935137653`*^9}, {
   3.6388018202220125`*^9, 3.638801875687185*^9}, {3.638804755545903*^9, 
   3.638804798965387*^9}, {3.638804881733121*^9, 3.6388048908186407`*^9}, {
   3.6388049494589944`*^9, 3.638804958887534*^9}, {3.6646269647060056`*^9, 
   3.664626983948106*^9}, {3.6646519983448477`*^9, 3.664652008851449*^9}, {
   3.6646564132563663`*^9, 3.6646564332505097`*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residues ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "A"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.658577650278805*^9, 3.658577660453387*^9}, {
  3.6586739942941885`*^9, 3.658673995454255*^9}, {3.660208262959189*^9, 
  3.6602082664423885`*^9}, {3.6638783747128773`*^9, 3.663878379551154*^9}}],

Cell[CellGroupData[{

Cell["OPE vector           (\[CapitalDelta],l,0)", "Subsubsection",
 CellChangeTimes->{{3.6387274031953444`*^9, 3.638727411065795*^9}, {
  3.663878271862995*^9, 3.663878281363538*^9}, {3.6638783917638526`*^9, 
  3.6638784176573334`*^9}}],

Cell["\<\
The definition of MAh is given in [1509.00428]
MAL and MAR are the matrices in (126) after the change of normalization\
\>", "Text",
 CellChangeTimes->{{3.6649045125094256`*^9, 3.6649045530167427`*^9}, {
  3.6649045881807537`*^9, 3.6649046331443253`*^9}, {3.664904666706245*^9, 
  3.66490467919796*^9}, {3.667213231524746*^9, 3.667213232139781*^9}}],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{"MAL", ",", "MAR"}], "]"}]], "Input",
 CellChangeTimes->{{3.6392180950569787`*^9, 3.639218095710739*^9}, {
  3.664651416476567*^9, 3.6646514379557953`*^9}, {3.6646516245094657`*^9, 
  3.6646516250184946`*^9}}],

Cell["OPE Matrix For l=0", "Text",
 CellChangeTimes->{{3.639218004251084*^9, 3.639218005113597*^9}, {
  3.664649642965128*^9, 3.6646496504115534`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", ",", "MAh"}], "}"}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MAh", "[", "1", "]"}], "[", "\[CapitalDelta]12_", "]"}], "[", 
      RowBox[{"n_", ",", "0"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "l", ",", "\[CapitalDelta]S"}], "}"}], ",", 
       " ", 
       RowBox[{
        RowBox[{"l", "=", "0"}], ";", " ", 
        RowBox[{"\[Alpha]", "=", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]12", "+", "l", "+", "\[CapitalDelta]S", "+", "1"}], 
          "2"]}], ";", " ", 
        RowBox[{"\[CapitalDelta]S", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "2"}], ")"}], "n"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "\[Alpha]"}], ",", 
             RowBox[{"-", 
              FractionBox["n", "2"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MAh", "[", "2", "]"}], "[", "\[CapitalDelta]12_", "]"}], "[", 
      RowBox[{"n_", ",", "0"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MAh", "[", "3", "]"}], "[", "\[CapitalDelta]12_", "]"}], "[", 
      RowBox[{"n_", ",", "0"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "l", ",", "\[CapitalDelta]S"}], "}"}], ",", 
       RowBox[{
        RowBox[{"l", "=", "0"}], ";", " ", 
        RowBox[{"\[Alpha]", "=", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]12", "+", "l", "+", "\[CapitalDelta]S", "+", "1"}], 
          "2"]}], ";", " ", 
        RowBox[{"\[CapitalDelta]S", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "n"}]}]], "   ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"h", "-", "n"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}]}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "+", "h", "+", "l", "-", "n", "-", "\[Alpha]"}], 
               ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{"\[Alpha]", ",", 
               RowBox[{"n", "-", "1"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "l"}], "+", 
                RowBox[{"h", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n"}], 
                  ")"}]}], "+", "\[Alpha]", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "h"}], "+", "n"}], ")"}], " ", "\[Alpha]"}]}],
                ")"}]}], ",", 
             RowBox[{"l", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "h", "+", "l", "-", "n", "-", 
                RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MAL", "[", "A", "]"}], "[", 
         RowBox[{"p", ",", "q"}], "]"}], "[", 
        RowBox[{"n_", ",", "0"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[GothicM]Linv", "[", "0", "]"}], ".", 
           RowBox[{
            RowBox[{
             RowBox[{"MAh", "[", "A", "]"}], "[", "\[CapitalDelta]12", "]"}], 
            "[", 
            RowBox[{"n", ",", "0"}], "]"}], ".", 
           RowBox[{"\[GothicM]L", "[", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "0"}], "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"p", ",", "q"}], "]"}], "]"}], "//", "Simplify"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", "3"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MAR", "[", "A", "]"}], "[", 
         RowBox[{"p", ",", "q"}], "]"}], "[", 
        RowBox[{"n_", ",", "0"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[GothicM]Rinv", "[", "0", "]"}], ".", 
           RowBox[{
            RowBox[{
             RowBox[{"MAh", "[", "A", "]"}], "[", "\[CapitalDelta]34", "]"}], 
            "[", 
            RowBox[{"n", ",", "0"}], "]"}], ".", 
           RowBox[{"\[GothicM]R", "[", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "0"}], "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"p", ",", "q"}], "]"}], "]"}], "//", "Simplify"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6387898347334814`*^9, 3.638789966324008*^9}, {
   3.638790110196237*^9, 3.6387901190607443`*^9}, {3.638814465848301*^9, 
   3.6388145017573547`*^9}, 3.6388145651099787`*^9, {3.63881775640851*^9, 
   3.6388177886723557`*^9}, {3.639157168246232*^9, 3.6391571846461697`*^9}, 
   3.6392175964188175`*^9, {3.639217633248133*^9, 3.6392176344781523`*^9}, {
   3.6392179970587234`*^9, 3.63921802161485*^9}, {3.6392181562051687`*^9, 
   3.639218194279003*^9}, {3.6392182247609715`*^9, 3.63921828648092*^9}, {
   3.6392183217284613`*^9, 3.6392183293845787`*^9}, {3.6392184085317945`*^9, 
   3.6392185377215295`*^9}, {3.6392185722525597`*^9, 
   3.6392185914873557`*^9}, {3.6392186467144547`*^9, 3.639218687957839*^9}, {
   3.658590737573355*^9, 3.6585907396034718`*^9}, {3.6585918487009077`*^9, 
   3.658591856142334*^9}, {3.6585919186239076`*^9, 3.65859192320917*^9}, {
   3.6585919672176867`*^9, 3.6585919891049385`*^9}, {3.658665170920521*^9, 
   3.6586651749197493`*^9}, {3.658665289899326*^9, 3.658665308008362*^9}, {
   3.658672991794849*^9, 3.6586729937429605`*^9}, {3.65867340984476*^9, 
   3.658673414059001*^9}, {3.6587500322256846`*^9, 3.658750041043189*^9}, {
   3.658750075397154*^9, 3.6587501347385483`*^9}, {3.658750523052758*^9, 
   3.6587505263049445`*^9}, {3.658751446759591*^9, 3.65875145128085*^9}, {
   3.65875363986903*^9, 3.658753646979437*^9}, 3.662048145102644*^9, {
   3.662305794175982*^9, 3.662305816485258*^9}, {3.6646274956113715`*^9, 
   3.664627517773639*^9}, {3.6646275594210215`*^9, 3.6646275890787177`*^9}, {
   3.664627631711156*^9, 3.664627634249301*^9}, {3.664628590423991*^9, 
   3.6646285998645315`*^9}, 3.66462863305643*^9, {3.6646493822482157`*^9, 
   3.664649438165414*^9}, {3.664651084052553*^9, 3.6646511265659847`*^9}, {
   3.6646512932005157`*^9, 3.664651298618826*^9}, {3.6646513692028627`*^9, 
   3.6646514115912876`*^9}, {3.664651466139407*^9, 3.664651490385794*^9}, {
   3.664651569656328*^9, 3.6646515765107203`*^9}, {3.66465204786168*^9, 
   3.6646520822406464`*^9}, 3.6646560861606574`*^9, 3.6646562478129034`*^9, 
   3.6646562989928308`*^9, 3.664656336705988*^9, {3.66465707367614*^9, 
   3.664657078811434*^9}, {3.664657273905593*^9, 3.6646573324119387`*^9}, {
   3.6648238309116974`*^9, 3.6648238521859145`*^9}, {3.664823902838812*^9, 
   3.6648239035688534`*^9}}],

Cell["OPE Matrix For l>0", "Text",
 CellChangeTimes->{{3.63921801250496*^9, 3.6392180140499845`*^9}, {
  3.664649656276889*^9, 3.664649656514903*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n", ",", "MAh", ",", "\[CapitalDelta]"}], "}"}], ",", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MAh", "[", "1", "]"}], "[", "\[CapitalDelta]12_", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[CapitalDelta]S"}], "}"}], ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "=", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]12", "+", "l", "+", "\[CapitalDelta]S", "+", "1"}], 
          "2"]}], ";", " ", 
        RowBox[{"\[CapitalDelta]S", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "2"}], ")"}], "n"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{"\[Alpha]", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "\[Alpha]"}], ",", 
             RowBox[{"-", 
              FractionBox["n", "2"]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Alpha]"}]}], "}"}]}], "}"}]}]}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MAh", "[", "2", "]"}], "[", "\[CapitalDelta]12_", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[CapitalDelta]S", ",", "pol1"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"\[Alpha]", "=", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]12", "+", "l", "+", "\[CapitalDelta]S", "+", "1"}], 
          "2"]}], ";", " ", 
        RowBox[{"\[CapitalDelta]S", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "2", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", 
        RowBox[{"pol1", "=", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["h", "2"]}], "+", 
          SuperscriptBox["l", "2"], "+", "n", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", "\[Alpha]"}], "-", 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n", "+", "\[Alpha]"}], ")"}]}], "+", 
          RowBox[{"h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "l"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", "\[Alpha]"}], ")"}]}]}], 
            ")"}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "\[ImaginaryI]"}], ")"}], "n"], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "h"}], "-", "l"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "-", "h", "-", "l", "+", "\[Alpha]"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"2", "-", "h", "-", "l"}], ",", "n"}], "]"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"pol1", ",", 
             RowBox[{
              FractionBox["1", "2"], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "l"}], "+", "n"}], ")"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}]}], "l"]}], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "-", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"pol1", "-", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "h"}], "+", "\[Alpha]"}], ")"}]}]}], ")"}]}],
               "l"]}], "}"}]}], "}"}]}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"MAh", "[", "3", "]"}], "[", "\[CapitalDelta]12_", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[CapitalDelta]S", ",", "p1", ",", "p2"}], 
        "}"}], ",", " ", 
       RowBox[{
        RowBox[{"\[Alpha]", "=", 
         FractionBox[
          RowBox[{
          "\[CapitalDelta]12", "+", "l", "+", "\[CapitalDelta]S", "+", "1"}], 
          "2"]}], ";", " ", 
        RowBox[{"\[CapitalDelta]S", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"p1", "[", "n1_", "]"}], ":=", 
         RowBox[{
          RowBox[{"-", "l"}], "+", 
          RowBox[{"h", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n1"}], ")"}]}], 
          "+", "\[Alpha]", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "h"}], "+", "n1"}], ")"}], " ", "\[Alpha]"}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"p2", "[", "n1_", "]"}], ":=", 
         RowBox[{"n1", 
          RowBox[{"(", 
           RowBox[{"1", "+", "h", "+", "l", "-", "n1", "-", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "n"}]}]], "   ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"h", "-", "n"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}]}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{"1", "+", "h", "+", "l", "-", "n", "-", "\[Alpha]"}], 
               ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{"\[Alpha]", ",", 
               RowBox[{"n", "-", "1"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"p1", "[", "n", "]"}]}], ",", 
             RowBox[{"l", " ", 
              RowBox[{"p2", "[", "n", "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"4", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "+", "\[Alpha]"}], ")"}]}], ",", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Alpha]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "l"}], " ", "n"}], "+", 
                RowBox[{"p1", "[", "n", "]"}], "+", 
                RowBox[{"p2", "[", "n", "]"}]}], ")"}]}]}], "}"}]}], 
          "}"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MAL", "[", "A", "]"}], "[", 
         RowBox[{"p", ",", "q"}], "]"}], "[", 
        RowBox[{"n_", ",", "l_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[GothicM]Linv", "[", "l", "]"}], ".", 
           RowBox[{
            RowBox[{
             RowBox[{"MAh", "[", "A", "]"}], "[", "\[CapitalDelta]12", "]"}], 
            "[", 
            RowBox[{"n", ",", "l"}], "]"}], ".", 
           RowBox[{"\[GothicM]L", "[", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "l"}], "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"p", ",", "q"}], "]"}], "]"}], "//", "Simplify"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", "3"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MAR", "[", "A", "]"}], "[", 
         RowBox[{"p", ",", "q"}], "]"}], "[", 
        RowBox[{"n_", ",", "l_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[GothicM]Rinv", "[", "l", "]"}], ".", 
           RowBox[{
            RowBox[{
             RowBox[{"MAh", "[", "A", "]"}], "[", "\[CapitalDelta]34", "]"}], 
            "[", 
            RowBox[{"n", ",", "l"}], "]"}], ".", 
           RowBox[{"\[GothicM]R", "[", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "l"}], "]"}], "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"p", ",", "q"}], "]"}], "]"}], "//", "Simplify"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.639218697103979*^9, 3.6392188533058786`*^9}, {
   3.639218886129383*^9, 3.639218888368168*^9}, 3.639218919054389*^9, {
   3.639318044152053*^9, 3.639318064199199*^9}, {3.6393350918541255`*^9, 
   3.639335118439646*^9}, {3.6393351555957713`*^9, 3.6393351572308645`*^9}, {
   3.63933518879167*^9, 3.6393352358303604`*^9}, {3.658590748792997*^9, 
   3.6585907573754883`*^9}, {3.658591978443329*^9, 3.6585919829745884`*^9}, {
   3.6586651860083838`*^9, 3.658665188847546*^9}, {3.658665224897608*^9, 
   3.6586652385643897`*^9}, {3.658665270240201*^9, 3.658665284016989*^9}, {
   3.6586729997173023`*^9, 3.658673001359396*^9}, {3.6586731330559287`*^9, 
   3.65867313675114*^9}, {3.658673176916437*^9, 3.6586731773374615`*^9}, {
   3.658673434054145*^9, 3.658673438579404*^9}, {3.6587501551397147`*^9, 
   3.658750163534195*^9}, {3.658750543230912*^9, 3.658750546533101*^9}, {
   3.658751408882425*^9, 3.65875141788794*^9}, {3.65875317568148*^9, 
   3.6587532140076723`*^9}, {3.6587536006577873`*^9, 3.658753602353884*^9}, 
   3.6620481994857545`*^9, {3.66230584082165*^9, 3.6623058572435894`*^9}, {
   3.6646264805363126`*^9, 3.664626531916251*^9}, {3.6646276521763268`*^9, 
   3.6646276980889525`*^9}, 3.664628618353589*^9, {3.6646494562774496`*^9, 
   3.6646494998559427`*^9}, {3.664649591743198*^9, 3.6646495919452095`*^9}, {
   3.664651130932235*^9, 3.6646511358955183`*^9}, {3.6646512367432866`*^9, 
   3.664651243325663*^9}, {3.6646513890429974`*^9, 3.6646514280722303`*^9}, {
   3.664651553862425*^9, 3.664651554080437*^9}, {3.664651590854541*^9, 
   3.6646515954438033`*^9}, {3.6646520931002674`*^9, 3.664652109909229*^9}, {
   3.6646521453852577`*^9, 3.6646521816833344`*^9}, {3.6646522423588047`*^9, 
   3.664652274954669*^9}, 3.6646560886928024`*^9, 3.6646562551713247`*^9, 
   3.6646562990038314`*^9, 3.6646563367259893`*^9, {3.6646573355511184`*^9, 
   3.6646573595274897`*^9}, {3.664823770738256*^9, 3.6648238012279997`*^9}, {
   3.6648238992366056`*^9, 3.66482389983564*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "A"], TraditionalForm]]],
 "          (\[CapitalDelta],l,0)"
}], "Subsubsection",
 CellChangeTimes->{{3.6387279490385647`*^9, 3.6387279541328564`*^9}, 
   3.6388261379889092`*^9, 3.639152855714569*^9, {3.6638762951025906`*^9, 
   3.6638762958045917`*^9}, {3.6638782737561026`*^9, 3.663878276950286*^9}, {
   3.6638784088928328`*^9, 3.6638784129500647`*^9}}],

Cell[TextData[{
 "R is defined in (126)\nHere we defined: ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{"QTilde", "[", "A", "]"}], "[", 
    RowBox[{"n", ",", "l"}], "]"}], "==", 
   FractionBox[
    RowBox[{"\[GothicA]", "[", 
     RowBox[{
      RowBox[{"lA", "[", "A", "]"}], "[", 
      RowBox[{"n", ",", "l"}], "]"}], "]"}], 
    RowBox[{"\[GothicA]", "[", "l", "]"}]]}]],
  CellChangeTimes->{{3.658750324674412*^9, 3.6587503331178946`*^9}, {
    3.662046818449764*^9, 3.662046835604745*^9}, 3.6620480479160852`*^9, {
    3.662048292331065*^9, 3.6620482931031094`*^9}, {3.6623062538102713`*^9, 
    3.6623062625007687`*^9}, {3.6646265845432615`*^9, 
    3.6646266000881505`*^9}, {3.664822958056773*^9, 3.6648229603799057`*^9}, {
    3.664823012286875*^9, 3.664823017565177*^9}, {3.6648231119875774`*^9, 
    3.664823116281823*^9}, {3.6648231491717043`*^9, 3.6648232397858872`*^9}, {
    3.6648235437632737`*^9, 3.664823558433113*^9}, 3.664903033902854*^9, {
    3.6649031107442493`*^9, 3.66490311110627*^9}, {3.6649031962841415`*^9, 
    3.664903326557593*^9}, {3.6649033942714663`*^9, 3.6649036003992558`*^9}}]
}], "Text",
 CellChangeTimes->{{3.6649036177092457`*^9, 3.6649036498200827`*^9}, {
  3.664904314427096*^9, 3.6649043237146273`*^9}, {3.6649046957339053`*^9, 
  3.664904782510869*^9}, {3.667213264019604*^9, 3.6672132649066553`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"QTilde", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     FractionBox[
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{"l", "-", "2", "+", 
         RowBox[{"2", " ", "h"}]}], ",", "n"}], "]"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "n"], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "1", "+", "h"}], ")"}], ",", "n"}], "]"}]}]]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"QTilde", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "n"], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "h"}], "-", "l", "+", "2"}], ",", "n"}], "]"}]}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "h"}], "-", "l", "+", "3"}], ",", "n"}], 
       "]"}]]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"QTilde", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", "1"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"QTilde", "[", "A", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}], "==", 
          FractionBox[
           RowBox[{"\[GothicA]", "[", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "l"}], "]"}], "]"}], 
           RowBox[{"\[GothicA]", "[", "l", "]"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "10", ",", "13"}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"n", ",", "l"}], "}"}], "\[Element]", "Integers"}], "&&", 
           RowBox[{"n", "\[GreaterEqual]", "1"}]}]}], "]"}], "&"}]}], "//", 
      "Flatten"}], "//", "DeleteDuplicates"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.658750324674412*^9, 3.6587503331178946`*^9}, {
   3.662046818449764*^9, 3.662046835604745*^9}, 3.6620480479160852`*^9, {
   3.662048292331065*^9, 3.6620482931031094`*^9}, {3.6623062538102713`*^9, 
   3.6623062625007687`*^9}, {3.6646265845432615`*^9, 
   3.6646266000881505`*^9}, {3.664822958056773*^9, 3.6648229603799057`*^9}, {
   3.664823012286875*^9, 3.664823017565177*^9}, {3.6648231119875774`*^9, 
   3.664823116281823*^9}, {3.6648231491717043`*^9, 3.6648232397858872`*^9}, {
   3.6648235437632737`*^9, 3.664823558433113*^9}, 3.664903033902854*^9, {
   3.6649031107442493`*^9, 3.66490311110627*^9}, {3.6649031962841415`*^9, 
   3.664903326557593*^9}, {3.6649033942714663`*^9, 3.6649036003992558`*^9}, {
   3.664904246476209*^9, 3.664904287367548*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.6649032433758354`*^9, 3.6649033280296774`*^9}, {
   3.6649034161727185`*^9, 3.6649034309455633`*^9}, {3.6649034627463827`*^9, 
   3.664903474485054*^9}, {3.6649035110941477`*^9, 3.6649035746387825`*^9}, {
   3.6649042690324993`*^9, 3.664904287626563*^9}, 3.665242440337388*^9, 
   3.6658398885305214`*^9, 3.665840111400835*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", 
      RowBox[{"p_", ",", "p1_"}], "]"}], "[", 
     RowBox[{"q_", ",", "q1_"}], "]"}], "[", "A_", "]"}], "[", 
   RowBox[{"n_", ",", "l_"}], "]"}], " ", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MAL", "[", "A", "]"}], "[", 
     RowBox[{"p", ",", "p1"}], "]"}], "[", 
    RowBox[{"n", ",", "l"}], "]"}], 
   RowBox[{
    RowBox[{
     RowBox[{"MAR", "[", "A", "]"}], "[", 
     RowBox[{"q", ",", "q1"}], "]"}], "[", 
    RowBox[{"n", ",", "l"}], "]"}], 
   RowBox[{
    RowBox[{"QA", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}], 
   RowBox[{
    RowBox[{"QTilde", "[", "A", "]"}], "[", 
    RowBox[{"n", ",", "l"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6387279625523376`*^9, 3.638728014379302*^9}, {
   3.6387286463574495`*^9, 3.638728649620636*^9}, {3.6387287070459204`*^9, 
   3.638728776743907*^9}, 3.638728865769999*^9, {3.6387289538770385`*^9, 
   3.638728977420385*^9}, {3.638729012507392*^9, 3.6387290181077123`*^9}, {
   3.638729549166087*^9, 3.638729561852813*^9}, {3.6387296021111155`*^9, 
   3.638729607556427*^9}, {3.638801218984624*^9, 3.638801228878189*^9}, {
   3.63880142820059*^9, 3.6388014741992207`*^9}, {3.638801891016062*^9, 
   3.638801899621554*^9}, 3.6388050488516793`*^9, {3.63880513453658*^9, 
   3.638805140274908*^9}, {3.638814533726183*^9, 3.6388145388384757`*^9}, {
   3.6388250678487005`*^9, 3.6388251043847904`*^9}, {3.638825309593528*^9, 
   3.6388253200101233`*^9}, {3.6391565819987006`*^9, 
   3.6391565836097927`*^9}, {3.639156679320267*^9, 3.639156693958104*^9}, 
   3.639156974110128*^9, {3.6392178120401306`*^9, 3.6392178448973856`*^9}, {
   3.63921788814355*^9, 3.639217923375841*^9}, {3.6392189620125494`*^9, 
   3.6392190124800744`*^9}, 3.639220498186185*^9, {3.6393159481041656`*^9, 
   3.6393159488382072`*^9}, 3.6393163366853914`*^9, {3.6393180870355053`*^9, 
   3.639318113497019*^9}, {3.6393181557424355`*^9, 3.6393181571835175`*^9}, 
   3.6585904483338118`*^9, {3.6585908071573353`*^9, 3.658590841302288*^9}, {
   3.658750314945855*^9, 3.6587503187110705`*^9}, {3.65875041923382*^9, 
   3.6587504264402323`*^9}, {3.6587558194416943`*^9, 3.658755831756399*^9}, 
   3.658755964325981*^9, {3.6587562195755806`*^9, 3.6587563162711115`*^9}, {
   3.6587565602540665`*^9, 3.65875659494005*^9}, {3.6587567821407576`*^9, 
   3.6587567835988407`*^9}, 3.658756881297429*^9, {3.6587569697184863`*^9, 
   3.6587569715525913`*^9}, 3.660208677817918*^9, 3.662306378682414*^9, 
   3.6646272621880207`*^9, 3.664650388532772*^9, {3.664651250508074*^9, 
   3.6646512730523634`*^9}, 3.6646564332695107`*^9, {3.6648226158211985`*^9, 
   3.6648226166092434`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "2"], ",", "1"}], TraditionalForm]]],
 "        (\[CapitalDelta],l,0)"
}], "Subsubsection",
 CellChangeTimes->{{3.6638684111845074`*^9, 3.663868432472725*^9}, {
  3.6638782829946313`*^9, 3.66387828803792*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "RI2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "\[CapitalDelta]S", ",", "MI2", ",", "QI2"}], "}"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"QI2", "[", "l_", "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"l", 
        RowBox[{"(", 
         RowBox[{"l", "+", "1"}], ")"}]}]], "//", "FullSimplify"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "\[CapitalDelta]12", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MI2", "[", "\[CapitalDelta]12_", "]"}], "[", "p", "]"}], 
           "[", 
           RowBox[{"1", ",", "l_"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"l", ",", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                  "\[CapitalDelta]S", "+", "\[CapitalDelta]12", "+", "l", "+",
                    "1"}], "2"], ")"}]}], "-", "2"}]}], "}"}], "[", 
            RowBox[{"[", "p", "]"}], "]"}], "/.", 
           RowBox[{"\[CapitalDelta]S", "\[Rule]", "1"}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"p", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], "]"}], 
    ";", "\n", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"RI2", "[", 
         RowBox[{"p", ",", "q"}], "]"}], "[", 
        RowBox[{"1", ",", "l_"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[GothicB]", "[", "l", "]"}], 
          RowBox[{"\[GothicA]", "[", "l", "]"}]], 
         RowBox[{"QI2", "[", "l", "]"}], 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"p1", "=", "1"}], "2"], 
           RowBox[{
            RowBox[{
             RowBox[{"\[GothicM]Linv", "[", "l", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"p", ",", "p1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"MI2", "[", "\[CapitalDelta]12", "]"}], "[", "p1", 
              "]"}], "[", 
             RowBox[{"1", ",", "l"}], "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"q1", "=", "1"}], "2"], 
           RowBox[{
            RowBox[{
             RowBox[{"\[GothicM]Rinv", "[", "l", "]"}], 
             "\[LeftDoubleBracket]", 
             RowBox[{"q", ",", "q1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"MI2", "[", "\[CapitalDelta]34", "]"}], "[", "q1", 
              "]"}], "[", 
             RowBox[{"1", ",", "l"}], "]"}]}]}], ")"}]}], "//", 
        "FullSimplify"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.663868629971021*^9, 3.663868728393651*^9}, {
   3.663868759884452*^9, 3.6638687760303755`*^9}, {3.663868827490319*^9, 
   3.6638688402710495`*^9}, {3.663868902764624*^9, 3.6638689353734894`*^9}, {
   3.663869046028818*^9, 3.6638690678010635`*^9}, 3.663869101434987*^9, {
   3.6638761567771473`*^9, 3.6638761822207923`*^9}, {3.6638770706422887`*^9, 
   3.6638771279665675`*^9}, 3.663877454174226*^9, {3.664626772774028*^9, 
   3.6646267935242147`*^9}, {3.66462706915298*^9, 3.664627070184038*^9}, {
   3.6646277376852174`*^9, 3.6646277565532966`*^9}, 3.6646278056791067`*^9, {
   3.664628698957199*^9, 3.664628714655097*^9}, {3.6646517100863605`*^9, 
   3.664651721677023*^9}, 3.6646562551773243`*^9, 3.6646563367349896`*^9, 
   3.66465663431601*^9, 3.664656669769038*^9, {3.6646569735014105`*^9, 
   3.6646569736794205`*^9}, {3.664657567862406*^9, 3.664657572516672*^9}, {
   3.6646583289999404`*^9, 3.664658332792157*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "A"], TraditionalForm]]],
 "          ",
 "(\[CapitalDelta],l,1)"
}], "Subsubsection",
 CellChangeTimes->{
  3.6602073258295884`*^9, {3.663876286226175*^9, 3.663876292107385*^9}, {
   3.6638782928561954`*^9, 3.6638782943602815`*^9}, {3.663878395598072*^9, 
   3.6638783968631444`*^9}}],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", "h"}], "+", "l"}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]12", "+", "1", "-", "n"}], "2"], ",", 
          "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]34", "+", "1", "-", "n"}], "2"], ",", 
          "n"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}], 
        RowBox[{
         RowBox[{"(", "n", ")"}], "!"}], 
        RowBox[{"(", 
         RowBox[{"l", "+", "n"}], ")"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "h", "+", "l"}], ",", "n"}], "]"}]}], 
       ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "l"}], "-", "1"}], ",", "n"}], "]"}]}], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", "h"}], "+", "l", "-", "n", "+", "1"}], ",", "n"}], 
          "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]12", "-", "n", "+", "1"}], "2"], ",", 
           "n"}], "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]34", "-", "n", "+", "1"}], "2"], ",", 
           "n"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n", "+", "1"}], ",",
            "n"}], "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", "h"}], "+", "l", "-", "n", "+", "1"}], ",", "n"}], 
          "]"}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], "n"], 
        RowBox[{
         RowBox[{"n", "!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "!"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"h", "+", "1", "-", "n"}], "2"], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"h", "-", "2", "-", "n"}], "2"], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h", "+", "l", "-", "n"}], ",", 
          RowBox[{"2", "n"}]}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h", "+", "l", "-", "1", "-", "n"}], ",", 
          RowBox[{"2", "n"}]}], "]"}]}]], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[CapitalDelta]12", "-", "n", "+", "l", "+", "h"}], "2"], 
        ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
         "\[CapitalDelta]12", "-", "n", "-", "l", "+", "2", "-", "h"}], "2"], 
        ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"\[CapitalDelta]34", "-", "n", "+", "l", "+", "h"}], "2"], 
        ",", "n"}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
         "\[CapitalDelta]34", "-", "n", "-", "l", "+", "2", "-", "h"}], "2"], 
        ",", "n"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.6607523951062355`*^9, 3.6607524007485585`*^9}, {
  3.663863110689122*^9, 3.663863111363161*^9}, {3.6646268054118943`*^9, 
  3.6646268140153866`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["II", "2"], ",", "1"}], TraditionalForm]]],
 "       ",
 "(\[CapitalDelta],l,1)"
}], "Subsubsection",
 CellChangeTimes->{{3.6638684111845074`*^9, 3.663868432472725*^9}, {
  3.663869346877026*^9, 3.663869346877026*^9}, {3.6638782989765453`*^9, 
  3.6638783009306574`*^9}, {3.663878398812256*^9, 3.6638783993722878`*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "RII2", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "\[CapitalDelta]S", ",", "QII2", ",", "MII2"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"QII2", "[", "l_", "]"}], ":=", 
      FractionBox[
       RowBox[{"h", "-", "1"}], 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h"}], "+", "l", "-", "3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h"}], "+", "l", "-", "2"}], ")"}]}]]}], ";", "\n", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "\[CapitalDelta]12", "}"}], ",", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"MII2", "[", "\[CapitalDelta]12_", "]"}], "[", "p", 
             "]"}], "[", 
            RowBox[{"1", ",", "l_"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                   "\[CapitalDelta]S", "+", "\[CapitalDelta]12", "+", "l", 
                    "+", "1"}], "2"], ")"}]}], "-", "1"}], ",", 
               RowBox[{
                RowBox[{"2", "h"}], "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{
                   "\[CapitalDelta]S", "+", "\[CapitalDelta]12", "+", "l", 
                    "+", "1"}], "2"], ")"}]}], "+", "l", "-", "1"}]}], "}"}], 
             "[", 
             RowBox[{"[", "p", "]"}], "]"}], "/.", 
            RowBox[{"\[CapitalDelta]S", "\[Rule]", 
             RowBox[{
              RowBox[{"2", "h"}], "-", "2"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"RII2", "[", 
          RowBox[{"p", ",", "q"}], "]"}], "[", 
         RowBox[{"1", ",", "l_"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"\[GothicA]", "[", "l", "]"}], 
            RowBox[{"\[GothicB]", "[", "l", "]"}]], " ", 
           RowBox[{"QII2", "[", "l", "]"}], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"p1", "=", "1"}], "2"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"MII2", "[", "\[CapitalDelta]12", "]"}], "[", "p1", 
                "]"}], "[", 
               RowBox[{"1", ",", "l"}], "]"}], 
              RowBox[{
               RowBox[{"\[GothicM]L", "[", "l", "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"p1", ",", "p"}], "\[RightDoubleBracket]"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"q1", "=", "1"}], "2"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"MII2", "[", "\[CapitalDelta]34", "]"}], "[", "q1", 
                "]"}], "[", 
               RowBox[{"1", ",", "l"}], "]"}], 
              RowBox[{
               RowBox[{"\[GothicM]R", "[", "l", "]"}], "\[LeftDoubleBracket]", 
               RowBox[{"q1", ",", "q"}], "\[RightDoubleBracket]"}]}]}], 
            ")"}]}], "//", "FullSimplify"}], "//", "Factor"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.663868629971021*^9, 3.663868728393651*^9}, {
   3.663868759884452*^9, 3.6638687760303755`*^9}, {3.663868827490319*^9, 
   3.6638688402710495`*^9}, {3.663868902764624*^9, 3.6638689353734894`*^9}, {
   3.663869046028818*^9, 3.6638690678010635`*^9}, 3.663869101434987*^9, {
   3.6638694101186433`*^9, 3.663869528219398*^9}, {3.6638695806773987`*^9, 
   3.6638695969493294`*^9}, {3.6638696288111515`*^9, 
   3.6638696609839916`*^9}, {3.6638697169411926`*^9, 3.663869717961251*^9}, 
   3.663869923786023*^9, {3.6638699987283096`*^9, 3.6638700158042865`*^9}, 
   3.663872642083501*^9, 3.66387380105379*^9, {3.663876927158082*^9, 
   3.6638769887096024`*^9}, {3.664626825809061*^9, 3.6646268418499784`*^9}, {
   3.66462709188628*^9, 3.6646270929553413`*^9}, {3.664627776458435*^9, 
   3.6646277964515786`*^9}, {3.6646287446658134`*^9, 
   3.6646287693842273`*^9}, {3.664651779502331*^9, 3.6646517865967364`*^9}, 
   3.66465609826535*^9, 3.6646562990088315`*^9, 3.66465663432001*^9, 
   3.6646566697750387`*^9, {3.664656997834802*^9, 3.664657016079846*^9}, {
   3.664657592480814*^9, 3.664657603581449*^9}, {3.6646586219826984`*^9, 
   3.6646586391536803`*^9}, {3.6646587436116548`*^9, 3.66465874509474*^9}, {
   3.664658796628687*^9, 3.664658850838788*^9}, {3.6648005947554097`*^9, 
   3.664800605722229*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "HV", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HV", "[", "l_", "]"}], "[", "n_", "]"}], "[", "s_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HV", "[", "l_", "]"}], "[", "n_", "]"}], "[", "s_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HV", "[", "l_", "]"}], "[", "n_", "]"}], "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"HV", "[", "l", "]"}], "[", "n", "]"}], "[", "s", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"p", "=", "1"}], "2"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"q", "=", "1"}], "2"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"RII2", "[", 
                RowBox[{"p", ",", "q"}], "]"}], "[", 
               RowBox[{"1", ",", "l"}], "]"}], 
              RowBox[{
               TagBox[
                RowBox[{"(", "\[NoBreak]", GridBox[{
                   {
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"hRec", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "[", "s", "]"}], "[", 
                    RowBox[{"\[CapitalDelta]x", ",", "l"}], "]"}], "[", "n", 
                    "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"hRec", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "s", "]"}], "[", 
                    RowBox[{"\[CapitalDelta]x", ",", "l"}], "]"}], "[", "n", 
                    "]"}]},
                   {
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"hRec", "[", 
                    RowBox[{"2", ",", "1"}], "]"}], "[", "s", "]"}], "[", 
                    RowBox[{"\[CapitalDelta]x", ",", "l"}], "]"}], "[", "n", 
                    "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"hRec", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "[", "s", "]"}], "[", 
                    RowBox[{"\[CapitalDelta]x", ",", "l"}], "]"}], "[", "n", 
                    "]"}]}
                  },
                  
                  GridBoxAlignment->{
                   "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                    Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
                    "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
                Function[BoxForm`e$, 
                 MatrixForm[BoxForm`e$]]], "\[LeftDoubleBracket]", 
               RowBox[{"p", ",", "q"}], "\[RightDoubleBracket]"}]}]}]}], "+", 
           SuperscriptBox[
            RowBox[{"O", "[", "r", "]"}], 
            RowBox[{"n", "+", "1"}]]}], "//", "Normal"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]x", ",", 
          RowBox[{
           RowBox[{"2", " ", "h"}], "-", "1"}], ",", "0"}], "}"}]}], "]"}], "//",
       "Normal"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.664658853015912*^9, 3.6646588559940825`*^9}, {
   3.664658937887767*^9, 3.66465895717587*^9}, 3.664797949300372*^9, {
   3.6648156471236115`*^9, 3.6648156853677993`*^9}, 3.664819628003305*^9, 
   3.664821172432641*^9, {3.664821319603059*^9, 3.664821323852302*^9}, 
   3.6648216322689424`*^9, {3.664904836594962*^9, 3.6649048387520857`*^9}}],

Cell[TextData[{
 "The linear combination provided by RII2 cancels the pole of the blocks at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    RowBox[{
     RowBox[{"2", " ", "h"}], "-", "1"}]}], TraditionalForm]]],
 ". This can be probably implemented in a much faster (and less clear) way."
}], "Text",
 CellChangeTimes->{{3.6649048512337995`*^9, 3.664904905526905*^9}, {
  3.664904937915757*^9, 3.664905062211867*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Recurrence Relation", "Subsection",
 CellChangeTimes->{{3.6602075865945034`*^9, 3.6602075887126245`*^9}, 
   3.663876278644562*^9}],

Cell[CellGroupData[{

Cell["Recurrence Relation  (\[CapitalDelta],l,0)", "Subsubsection",
 CellChangeTimes->{{3.638723657887125*^9, 3.6387236649775305`*^9}, {
  3.6638783413279676`*^9, 3.6638783417649927`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"hRec", ",", "NDEG"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NDEG", "[", "1", "]"}], "[", "ndeg_", "]"}], ":=", "ndeg"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NDEG", "[", "2", "]"}], "[", "ndeg_", "]"}], ":=", "ndeg"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NDEG", "[", "3", "]"}], "[", "ndeg_", "]"}], ":=", 
    RowBox[{"Floor", "[", 
     FractionBox["ndeg", "2"], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pr", "[", 
       RowBox[{"p_", ",", "p1_"}], "]"}], "[", 
      RowBox[{"q_", ",", "q1_"}], "]"}], "[", "2", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "0"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pr", "[", 
       RowBox[{"p_", ",", "p1_"}], "]"}], "[", 
      RowBox[{"q_", ",", "q1_"}], "]"}], "[", "2", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", ">", "l"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pr", "[", 
       RowBox[{"p_", ",", "p1_"}], "]"}], "[", 
      RowBox[{"q_", ",", "q1_"}], "]"}], "[", "A_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "\[LessEqual]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pr", "[", 
       RowBox[{"p_", ",", "p1_"}], "]"}], "[", 
      RowBox[{"q_", ",", "q1_"}], "]"}], "[", "A_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Pr", "[", 
       RowBox[{"p_", ",", "p1_"}], "]"}], "[", 
      RowBox[{"q_", ",", "q1_"}], "]"}], "[", "A_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", " "}], 
     RowBox[{"\[CapitalDelta]", "-", 
      RowBox[{
       RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
       RowBox[{"n", ",", "l"}], "]"}]}]], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", 
        RowBox[{"p", ",", "p1"}], "]"}], "[", 
       RowBox[{"q", ",", "q1"}], "]"}], "[", "A", "]"}], "[", 
     RowBox[{"n", ",", "l"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PrI21", "[", "p_", "]"}], "[", "q_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PrI21", "[", "p_", "]"}], "[", "q_", "]"}], "[", 
    RowBox[{"1", ",", "l_"}], "]"}], ":=", 
   RowBox[{"POLE", " ", 
    RowBox[{
     RowBox[{"RI2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "[", 
     RowBox[{"1", ",", "l"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PrI21", "[", "p_", "]"}], "[", "q_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[CapitalDelta]", "-", "1"}]], "  ", 
    RowBox[{
     RowBox[{"RI2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "[", 
     RowBox[{"1", ",", "l"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hRec", "[", 
       RowBox[{"p_", ",", "q_"}], "]"}], "[", "s_", "]"}], "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hRec", "[", 
       RowBox[{"p_", ",", "q_"}], "]"}], "[", "s_", "]"}], "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "n_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hRec", "[", 
       RowBox[{"p_", ",", "q_"}], "]"}], "[", "s_", "]"}], "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"hRec", "[", 
        RowBox[{"p", ",", "q"}], "]"}], "[", "s", "]"}], "[", 
      RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "ndeg", "]"}], "=", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{
            RowBox[{"h\[Infinity]n", "[", 
             RowBox[{"l", ",", "ndeg"}], "]"}], "[", 
            RowBox[{"s", ",", "1"}], "]"}], 
           RowBox[{
            RowBox[{"h\[Infinity]n", "[", 
             RowBox[{"l", ",", "ndeg"}], "]"}], "[", 
            RowBox[{"s", ",", "2"}], "]"}]},
          {
           RowBox[{
            RowBox[{"h\[Infinity]n", "[", 
             RowBox[{"l", ",", "ndeg"}], "]"}], "[", 
            RowBox[{"s", ",", "3"}], "]"}], 
           RowBox[{
            RowBox[{"h\[Infinity]n", "[", 
             RowBox[{"l", ",", "ndeg"}], "]"}], "[", 
            RowBox[{"s", ",", "4"}], "]"}]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "[", 
      RowBox[{"[", 
       RowBox[{"p", ",", "q"}], "]"}], "]"}], "+", "\[IndentingNewLine]", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"A", "=", "1"}], "3"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], 
        RowBox[{
         RowBox[{"NDEG", "[", "A", "]"}], "[", "ndeg", "]"}]], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"p1", "=", "1"}], "2"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"q1", "=", "1"}], "2"], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "r"}], ")"}], 
           RowBox[{
            RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Pr", "[", 
              RowBox[{"p", ",", "p1"}], "]"}], "[", 
             RowBox[{"q", ",", "q1"}], "]"}], "[", "A", "]"}], "[", 
           RowBox[{"\[CapitalDelta]", ",", "n", ",", "l"}], "]"}], " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"hRec", "[", 
              RowBox[{"p1", ",", "q1"}], "]"}], "[", "s", "]"}], "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
               RowBox[{"n", ",", "l"}], "]"}], "+", 
              RowBox[{
               RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
             RowBox[{
              RowBox[{"lA", "[", "A", "]"}], "[", 
              RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", 
           RowBox[{"ndeg", "-", 
            RowBox[{
             RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], 
           "]"}]}]}]}]}]}], "+", " ", 
     RowBox[{"4", "r", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"PrI21", "[", "p", "]"}], "[", "q", "]"}], "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{"hR", "[", 
         RowBox[{"2", ",", "l"}], "]"}], "[", 
        RowBox[{"ndeg", "-", "1"}], "]"}], "[", "s", "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.638724292594428*^9, 3.6387242964836507`*^9}, {
   3.638728885821146*^9, 3.6387288969927845`*^9}, {3.638729023332011*^9, 
   3.6387290349276743`*^9}, {3.638729100281412*^9, 3.6387291881054354`*^9}, {
   3.6387292230114317`*^9, 3.6387292561303263`*^9}, {3.638729566387072*^9, 
   3.6387295713063536`*^9}, 3.6387300222561464`*^9, {3.6387896288457055`*^9, 
   3.638789634241014*^9}, {3.6387911104494486`*^9, 3.638791112800583*^9}, {
   3.6387912599670005`*^9, 3.638791267093408*^9}, {3.638801194723236*^9, 
   3.6388012133002987`*^9}, {3.6388050521158657`*^9, 3.6388050836776714`*^9}, 
   3.638805151713563*^9, {3.6388063613207483`*^9, 3.6388063636528816`*^9}, 
   3.6388085316558847`*^9, 3.6388088000472355`*^9, {3.6388096692979536`*^9, 
   3.6388097563019304`*^9}, {3.6388097965412316`*^9, 3.63880985281645*^9}, 
   3.6388102593367023`*^9, {3.6388120829060044`*^9, 3.6388121002199945`*^9}, {
   3.638814342015218*^9, 3.638814348266576*^9}, {3.6388143903999853`*^9, 
   3.6388143957672925`*^9}, {3.6388256062094927`*^9, 3.638825673611348*^9}, {
   3.6388258176805887`*^9, 3.6388258180276084`*^9}, 3.6388261523657312`*^9, 
   3.638826240233757*^9, 3.638831575994602*^9, 3.6391493965877185`*^9, 
   3.6391494489497137`*^9, {3.6391528700533895`*^9, 3.639152874119622*^9}, {
   3.639153067718695*^9, 3.639153067876704*^9}, 3.6391531920728083`*^9, {
   3.6391533379221497`*^9, 3.639153340807315*^9}, {3.6391534479384427`*^9, 
   3.639153453469759*^9}, {3.639156178731635*^9, 3.639156196418647*^9}, {
   3.63915735318181*^9, 3.6391573545048857`*^9}, {3.6391573879928007`*^9, 
   3.6391573897819033`*^9}, {3.6391577815893135`*^9, 3.6391578101789484`*^9}, 
   3.6391716659219446`*^9, 3.6393087641839914`*^9, {3.6393213532883244`*^9, 
   3.639321355960477*^9}, 3.639321558153042*^9, 3.639321699459124*^9, {
   3.63932179851479*^9, 3.639321799759861*^9}, {3.6393218944862795`*^9, 
   3.639321904805869*^9}, {3.6393276065009875`*^9, 3.6393276286692553`*^9}, {
   3.639328043018955*^9, 3.6393280447960567`*^9}, {3.6393292685640526`*^9, 
   3.6393292703681555`*^9}, 3.639335432274596*^9, {3.6393354957822285`*^9, 
   3.6393354967392836`*^9}, 3.6393472078157654`*^9, 3.6393475066030903`*^9, {
   3.6393475590659823`*^9, 3.6393475626383886`*^9}, 3.6399301113446317`*^9, {
   3.639997763451761*^9, 3.6399977678977685`*^9}, 3.658590894942356*^9, {
   3.6585909306463985`*^9, 3.658591026606887*^9}, {3.65859120307598*^9, 
   3.6585912188818846`*^9}, {3.658592034076511*^9, 3.658592043757065*^9}, {
   3.658592236987117*^9, 3.658592314770566*^9}, {3.658592373655934*^9, 
   3.658592403033614*^9}, {3.658592435561475*^9, 3.658592484875295*^9}, {
   3.658658564982682*^9, 3.658658566287757*^9}, {3.6586585966574945`*^9, 
   3.658658601587776*^9}, {3.6586586392859325`*^9, 3.658658677255104*^9}, {
   3.658658874968413*^9, 3.658658880943754*^9}, {3.6586599413904085`*^9, 
   3.658659961205542*^9}, {3.6586600089272714`*^9, 3.6586600090902805`*^9}, {
   3.6586600677656364`*^9, 3.658660074358014*^9}, {3.65866011135213*^9, 
   3.658660111658147*^9}, {3.6586601680203714`*^9, 3.6586601892215834`*^9}, {
   3.658660270308222*^9, 3.658660270824251*^9}, {3.658660302379056*^9, 
   3.65866031957504*^9}, {3.658660369190877*^9, 3.6586603732711105`*^9}, 
   3.6587503509129124`*^9, {3.6587506268856974`*^9, 3.6587506430066195`*^9}, {
   3.658750723082199*^9, 3.658750732870759*^9}, {3.658751037687194*^9, 
   3.6587510411783934`*^9}, 3.658752507511263*^9, 3.658753079015951*^9, 
   3.658754519656351*^9, 3.6587559706803446`*^9, 3.6587560688599606`*^9, {
   3.65875683235663*^9, 3.6587568795043263`*^9}, {3.6587585683289213`*^9, 
   3.6587586027048883`*^9}, {3.65875876655926*^9, 3.658758839706444*^9}, 
   3.6602081724340115`*^9, {3.660208765205916*^9, 3.6602087798477535`*^9}, {
   3.660216792126306*^9, 3.6602168016088486`*^9}, {3.660217109531461*^9, 
   3.6602171179659433`*^9}, {3.66021729047281*^9, 3.6602173243797493`*^9}, {
   3.660231427206644*^9, 3.660231427928685*^9}, 3.6602314616076117`*^9, {
   3.660752467135356*^9, 3.660752496801052*^9}, {3.6607525737784553`*^9, 
   3.6607525746165032`*^9}, {3.6607528417497826`*^9, 
   3.6607528625689735`*^9}, {3.660758793517906*^9, 3.6607587979327135`*^9}, {
   3.663862832475209*^9, 3.663862835932407*^9}, {3.663869166625716*^9, 
   3.663869174258153*^9}, {3.66387389528218*^9, 3.663873895589197*^9}, {
   3.664658042566558*^9, 3.6646580518000855`*^9}, {3.6646582808441863`*^9, 
   3.664658283093315*^9}, {3.66465915019191*^9, 3.664659166394837*^9}, {
   3.6646594456728106`*^9, 3.6646594488379917`*^9}, 3.6646594914824305`*^9, {
   3.6647941457532854`*^9, 3.6647942437214575`*^9}, {3.6647988675901814`*^9, 
   3.664798931893494*^9}, {3.664798962594348*^9, 3.6647989758387713`*^9}, 
   3.6647991777315245`*^9, {3.6647995453945694`*^9, 3.6647995470169725`*^9}, {
   3.6647996194332995`*^9, 3.6647996403373365`*^9}, 3.6647996777618017`*^9, {
   3.6647998500489035`*^9, 3.664799855290512*^9}, {3.6647999213722286`*^9, 
   3.664799939050259*^9}, {3.6647999760287237`*^9, 3.6647999889923463`*^9}, {
   3.664800021658804*^9, 3.664800024045608*^9}, {3.6648000767925005`*^9, 
   3.664800127055789*^9}, {3.6648002073023295`*^9, 3.6648002128247395`*^9}, {
   3.664800277393253*^9, 3.6648002882772713`*^9}, {3.6648003829382377`*^9, 
   3.6648003854654417`*^9}, 3.664801179654981*^9, {3.664810004008844*^9, 
   3.664810074691887*^9}, {3.6648132891007404`*^9, 3.6648133594047613`*^9}, {
   3.6648134990757504`*^9, 3.6648135174328003`*^9}, {3.664813864098628*^9, 
   3.664813885152833*^9}, {3.664815831497157*^9, 3.664815874341608*^9}, {
   3.664816136879624*^9, 3.664816138272704*^9}, {3.6648165724305363`*^9, 
   3.664816573562601*^9}, {3.6648205506630783`*^9, 3.664820690822095*^9}, {
   3.6648208028965054`*^9, 3.664820813981139*^9}, {3.6648210749190636`*^9, 
   3.664821081546443*^9}, {3.664821114747342*^9, 3.664821199277177*^9}, {
   3.6648222236107655`*^9, 3.6648222983760414`*^9}, {3.664822349858986*^9, 
   3.664822371687235*^9}, {3.6648224374199944`*^9, 3.6648224616583805`*^9}, 
   3.664822557839882*^9, {3.6648225987482224`*^9, 3.6648226009993505`*^9}, {
   3.664822749810862*^9, 3.664822783189771*^9}, {3.6648228418361254`*^9, 
   3.6648228420141363`*^9}, 3.6648229259129343`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Recurrence Relation  (\[CapitalDelta],l,1)", "Subsubsection",
 CellChangeTimes->{{3.6638783534036584`*^9, 3.663878355426774*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"H", ",", "hR"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pr", "[", "2", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "\[LessEqual]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pr", "[", "2", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", ">", 
     RowBox[{"l", "-", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pr", "[", "A_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "n_", ",", "l_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"R", "[", "A", "]"}], "[", 
      RowBox[{"n", ",", "l"}], "]"}], " "}], 
    RowBox[{"\[CapitalDelta]", "-", 
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
      RowBox[{"n", ",", "l"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PrII21", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", "h"}]}], "]"}], ":=", "POLE1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrII21", "[", "\[CapitalDelta]_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", "A_", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], "[", "s_", "]"}],
    ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"hR", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
         RowBox[{"n", ",", "l"}], "]"}], "+", 
        RowBox[{
         RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
       RowBox[{
        RowBox[{"lA", "[", "A", "]"}], "[", 
        RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", "ndeg", "]"}], "[", "s",
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hR", "[", 
      RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], 
    "[", "s_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"ndeg", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hR", "[", 
      RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], 
    "[", "s_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hR", "[", 
      RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "ndeg_", "]"}], 
    "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hR", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "ndeg", "]"}], "[", 
     "s", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"h\[Infinity]n", "[", 
       RowBox[{"l", ",", "ndeg"}], "]"}], "[", 
      RowBox[{"s", ",", "5"}], "]"}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"A", "=", "1"}], "3"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], 
        RowBox[{
         RowBox[{"NDEG", "[", "A", "]"}], "[", "ndeg", "]"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "r"}], ")"}], 
         RowBox[{
          RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], 
        RowBox[{
         RowBox[{"Pr", "[", "A", "]"}], "[", 
         RowBox[{"\[CapitalDelta]", ",", "n", ",", "l"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"H", "[", "A", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}], "[", 
          RowBox[{"ndeg", "-", 
           RowBox[{
            RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], "]"}], "[", "s",
          "]"}]}]}]}], "+", 
     RowBox[{"4", "r", " ", 
      RowBox[{"PrII21", "[", "\[CapitalDelta]", "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"HV", "[", "l", "]"}], "[", 
        RowBox[{"ndeg", "-", "1"}], "]"}], "[", "s", "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.660207606728655*^9, {3.660750135770009*^9, 3.6607501419813643`*^9}, {
   3.660752782539396*^9, 3.660752787130658*^9}, {3.660760529178555*^9, 
   3.660760532938162*^9}, 3.6638699706537037`*^9, 3.6646268696345673`*^9, {
   3.6646558520552673`*^9, 3.6646558588756576`*^9}, {3.6646580012931967`*^9, 
   3.664658037084244*^9}, {3.664658271181634*^9, 3.664658277699006*^9}, {
   3.664794288415536*^9, 3.6647943002247562`*^9}, {3.6647958196422343`*^9, 
   3.6647958202038355`*^9}, {3.6647958544770956`*^9, 3.664795906425187*^9}, {
   3.6647962293963513`*^9, 3.6647962401291704`*^9}, {3.6647963218553133`*^9, 
   3.664796323337316*^9}, {3.6647973697911544`*^9, 3.6647973704151554`*^9}, {
   3.6647981181394687`*^9, 3.6647981204482727`*^9}, {3.664799011159233*^9, 
   3.664799011954834*^9}, {3.664799691411826*^9, 3.664799703049446*^9}, {
   3.6647998082220297`*^9, 3.66479980862763*^9}, {3.664800399614667*^9, 
   3.6648004023290715`*^9}, {3.664810178156805*^9, 3.66481018751534*^9}, {
   3.6648134347200694`*^9, 3.66481347808755*^9}, {3.664813531905628*^9, 
   3.6648135423312244`*^9}, 3.664813694761943*^9, {3.664820424697873*^9, 
   3.664820425549922*^9}, {3.664821234368184*^9, 3.664821331229724*^9}, {
   3.6648218978771343`*^9, 3.6648219291189213`*^9}, 3.664905085262185*^9}]
}, Closed]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checks", "Title",
 CellChangeTimes->{{3.658759358684128*^9, 3.658759362377339*^9}, 
   3.6658400186387043`*^9}],

Cell[CellGroupData[{

Cell["(l,0)", "Subsection",
 CellChangeTimes->{{3.660231540883146*^9, 3.660231543174277*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"aux1", "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"hRec", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", "s", "]"}], "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "n", "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"hRec", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "[", "s", "]"}], "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "n", "]"}]},
        {
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"hRec", "[", 
             RowBox[{"2", ",", "1"}], "]"}], "[", "s", "]"}], "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "n", "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"hRec", "[", 
             RowBox[{"2", ",", "2"}], "]"}], "[", "s", "]"}], "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "n", "]"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux2", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{
          RowBox[{"hps", "[", 
           RowBox[{"1", ",", "s"}], "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"hps", "[", 
           RowBox[{"2", ",", "s"}], "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"hps", "[", 
           RowBox[{"3", ",", "s"}], "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"hps", "[", 
           RowBox[{"4", ",", "s"}], "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}], "[", 
         RowBox[{"r", ",", "\[Eta]"}], "]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], ";"}], "//",
   "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"aux1", "-", "aux2"}], ")"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "r", "]"}], 
      RowBox[{"n", "+", "1"}]]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Eta]"}], "}"}], ",", "Factor"}], "]"}], "&"}]}], 
   "//", "Timing"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "s"}], "]"}]}], "Input",
 CellChangeTimes->{{3.662045924131612*^9, 3.6620459282828493`*^9}, {
   3.662046033093844*^9, 3.662046078748455*^9}, {3.6620469693413944`*^9, 
   3.6620469773828545`*^9}, {3.6620478703769307`*^9, 3.662047891507139*^9}, {
   3.6620483444480457`*^9, 3.6620483450150785`*^9}, {3.662306353947999*^9, 
   3.66230635467004*^9}, {3.6623064145484653`*^9, 3.6623064241140127`*^9}, {
   3.6623065820680466`*^9, 3.6623065829340963`*^9}, {3.6638630200969405`*^9, 
   3.6638630564760213`*^9}, {3.6638631253049583`*^9, 
   3.6638631364645967`*^9}, {3.663863188963599*^9, 3.663863193136838*^9}, {
   3.6638634126713943`*^9, 3.6638634129114084`*^9}, {3.663872662804686*^9, 
   3.66387266776497*^9}, {3.6638727104724126`*^9, 3.663872725501272*^9}, {
   3.6638727749180984`*^9, 3.663872805522849*^9}, {3.6638729478989925`*^9, 
   3.6638730813466253`*^9}, {3.6638739262099485`*^9, 
   3.6638740039433947`*^9}, {3.663878195316616*^9, 3.6638782169518538`*^9}, {
   3.664626378985504*^9, 3.6646263806005964`*^9}, {3.664627287390462*^9, 
   3.664627326991727*^9}, {3.6646273657559443`*^9, 3.6646273934245267`*^9}, {
   3.664627442226318*^9, 3.664627445668515*^9}, {3.6646278257332535`*^9, 
   3.6646278260482717`*^9}, {3.664627896429297*^9, 3.6646278978223767`*^9}, {
   3.664627988411558*^9, 3.664627992324782*^9}, {3.664628023508566*^9, 
   3.6646280316710324`*^9}, {3.664628140138236*^9, 3.6646281830746922`*^9}, {
   3.664628847686706*^9, 3.664628851298912*^9}, {3.664628912899436*^9, 
   3.6646289183287463`*^9}, {3.664628951128622*^9, 3.6646290021625414`*^9}, {
   3.664629034448388*^9, 3.664629063116028*^9}, {3.6646291252425814`*^9, 
   3.664629149977996*^9}, {3.6646291802027245`*^9, 3.6646292184059095`*^9}, {
   3.664629302832739*^9, 3.664629331482377*^9}, {3.664629396238081*^9, 
   3.664629396827115*^9}, {3.664629455405465*^9, 3.6646294811349373`*^9}, {
   3.66465018149793*^9, 3.664650212320693*^9}, {3.6646509742432723`*^9, 
   3.6646510262722483`*^9}, {3.664651320272064*^9, 3.664651331435703*^9}, {
   3.664651841975904*^9, 3.6646518914837356`*^9}, {3.664651928007825*^9, 
   3.6646519315720286`*^9}, {3.664656492808916*^9, 3.6646565003433475`*^9}, {
   3.664656797542346*^9, 3.6646567977933607`*^9}, {3.664657201568455*^9, 
   3.6646572170053377`*^9}, {3.66465725812569*^9, 3.664657258610718*^9}, {
   3.664657741382331*^9, 3.664657742040368*^9}, {3.6646579074888315`*^9, 
   3.6646579540754957`*^9}, {3.66465806184766*^9, 3.664658063275742*^9}, {
   3.6646581185689044`*^9, 3.664658119151938*^9}, {3.6646583926865835`*^9, 
   3.6646584235023456`*^9}, {3.664658496498521*^9, 3.6646584966425295`*^9}, {
   3.664658539338971*^9, 3.664658539580985*^9}, {3.6646586761707973`*^9, 
   3.6646587167051163`*^9}, {3.6646588693668475`*^9, 3.664658871664979*^9}, {
   3.664659179829605*^9, 3.6646591800456176`*^9}, {3.664659287733777*^9, 
   3.664659365789242*^9}, 3.664659402145321*^9, {3.6646595008229647`*^9, 
   3.6646595024180565`*^9}, {3.664659582962663*^9, 3.6646595877799387`*^9}, {
   3.664659628975295*^9, 3.6646596836704235`*^9}, {3.6647933705849237`*^9, 
   3.664793378353737*^9}, {3.6647937361871653`*^9, 3.6647937569226017`*^9}, {
   3.6647942542046757`*^9, 3.6647942620202894`*^9}, {3.6647943350284176`*^9, 
   3.664794346307237*^9}, {3.6647943949345226`*^9, 3.6647944422806063`*^9}, {
   3.6647944872386847`*^9, 3.664794552260599*^9}, {3.6647945946614733`*^9, 
   3.6647946282795324`*^9}, {3.6647947323171153`*^9, 3.664794734157919*^9}, {
   3.6647948062456455`*^9, 3.6647948073376474`*^9}, {3.6647957684291353`*^9, 
   3.664795779646555*^9}, {3.6647959698344975`*^9, 3.664796004399358*^9}, {
   3.6647985778048735`*^9, 3.6647985993517113`*^9}, {3.66479864443779*^9, 
   3.664798651223802*^9}, {3.664798762661197*^9, 3.664798767965206*^9}, {
   3.6647991971535587`*^9, 3.6647992195927973`*^9}, {3.6647996854370155`*^9, 
   3.664799685608616*^9}, {3.664799721405878*^9, 3.664799721593078*^9}, {
   3.664799763588352*^9, 3.6647997637599525`*^9}, {3.664799864759729*^9, 
   3.66479986508733*^9}, {3.6648001471642237`*^9, 3.664800149831829*^9}, {
   3.66480025881362*^9, 3.6648002599836226`*^9}, {3.6648003004296923`*^9, 
   3.664800330568946*^9}, {3.6648004361187305`*^9, 3.664800454963564*^9}, 
   3.6648004950712347`*^9, {3.6648007230500345`*^9, 3.6648007593054986`*^9}, {
   3.664801002736862*^9, 3.6648010112203474`*^9}, {3.664801082809442*^9, 
   3.664801147932167*^9}, {3.6648100532836623`*^9, 3.6648100535656786`*^9}, {
   3.6648100896187406`*^9, 3.6648101539204187`*^9}, {3.6648101956578054`*^9, 
   3.6648102449106226`*^9}, 3.6648104396057587`*^9, {3.664810517362206*^9, 
   3.664810518227256*^9}, {3.6648121701217384`*^9, 3.664812177718173*^9}, {
   3.664816586100318*^9, 3.6648166392903605`*^9}, {3.664819667209547*^9, 
   3.664819694845128*^9}, {3.6648206997646065`*^9, 3.6648206999616175`*^9}, {
   3.6648207380597963`*^9, 3.664820762261181*^9}, {3.664821340487253*^9, 
   3.6648213517658987`*^9}, {3.664822143585188*^9, 3.664822154508813*^9}, {
   3.664823959392046*^9, 3.664823990593831*^9}, {3.6648240754366837`*^9, 
   3.6648240763687367`*^9}, {3.664824119635212*^9, 3.6648241208942833`*^9}, {
   3.6648244040564795`*^9, 3.664824496847787*^9}, {3.6648246272132435`*^9, 
   3.6648247609908953`*^9}, {3.66482493853905*^9, 3.6648249387510624`*^9}, {
   3.6648249693258114`*^9, 3.6648249752731514`*^9}, {3.6648252825877285`*^9, 
   3.6648252963145137`*^9}, {3.6648253276093035`*^9, 
   3.6648253285993605`*^9}, {3.6648253663275185`*^9, 
   3.6648254033976383`*^9}, {3.664900103046219*^9, 3.6649001573783264`*^9}, {
   3.66490043543723*^9, 3.6649004412415624`*^9}, {3.6649030571641846`*^9, 
   3.6649030657136736`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.52880980000000010754490631370572373271`6.204953371256645", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.6646518796230574`*^9, 3.6646518953809586`*^9}, 
   3.664651957590517*^9, {3.664656493766971*^9, 3.6646565022754583`*^9}, {
   3.6646567701377788`*^9, 3.664656798620408*^9}, {3.6646568767918787`*^9, 
   3.6646568971530437`*^9}, {3.6646571899387903`*^9, 3.6646572236667194`*^9}, 
   3.6646573894181995`*^9, 3.66465744624645*^9, 3.6646574915120387`*^9, 
   3.664657748217722*^9, 3.6646577957154384`*^9, {3.6646579136831856`*^9, 
   3.664657954707532*^9}, {3.6646580566383624`*^9, 3.6646580805687313`*^9}, {
   3.6646581158017464`*^9, 3.6646581240712194`*^9}, 3.6646581796773996`*^9, {
   3.664658245754179*^9, 3.664658287216551*^9}, {3.664658396042775*^9, 
   3.6646584277625895`*^9}, {3.6646584986646447`*^9, 3.6646585027628794`*^9}, 
   3.664658552284712*^9, 3.664658619303545*^9, {3.664658663762088*^9, 
   3.6646587183402095`*^9}, {3.6646588668487034`*^9, 3.664658871918994*^9}, {
   3.664658964116267*^9, 3.6646589735588074`*^9}, {3.6646591767534294`*^9, 
   3.6646591848238907`*^9}, {3.664659288726834*^9, 3.6646593606299467`*^9}, {
   3.6646594027093534`*^9, 3.6646594332110977`*^9}, 3.664659474824478*^9, {
   3.664659564094584*^9, 3.664659686397579*^9}, 3.6647933650469136`*^9, 
   3.664793458179077*^9, {3.664793738308769*^9, 3.664793751241192*^9}, 
   3.66479382957193*^9, {3.6647942558114786`*^9, 3.664794258354283*^9}, {
   3.664794328460806*^9, 3.664794342703631*^9}, {3.664794395496124*^9, 
   3.6647944551962285`*^9}, 3.6647944885490875`*^9, {3.6647945370505724`*^9, 
   3.6647946376395493`*^9}, 3.6647946925994453`*^9, 3.664794952811903*^9, {
   3.6647957699735384`*^9, 3.664795780894558*^9}, {3.664795954600871*^9, 
   3.664796004987359*^9}, 3.6647961864298763`*^9, 3.664798515653364*^9, {
   3.664798574638068*^9, 3.6647986002605133`*^9}, {3.6647986456545925`*^9, 
   3.6647986535110064`*^9}, {3.6647987638779993`*^9, 3.6647987685668077`*^9}, 
   3.664798985359988*^9, 3.6647990188040466`*^9, {3.664799185827939*^9, 
   3.664799220185599*^9}, 3.6647996498533525`*^9, {3.6647996819894094`*^9, 
   3.664799765180355*^9}, 3.664799828768066*^9, {3.6647998599705205`*^9, 
   3.66479986546173*^9}, {3.664799934851452*^9, 3.6647999431438665`*^9}, 
   3.664799996043559*^9, 3.664800028461216*^9, {3.664800113733365*^9, 
   3.6648001565866404`*^9}, 3.6648002204531527`*^9, {3.6648002602488227`*^9, 
   3.6648003308185463`*^9}, {3.664800387789846*^9, 3.6648004046690755`*^9}, {
   3.6648004372107325`*^9, 3.6648004556499653`*^9}, 3.6648004972864385`*^9, {
   3.664800724032837*^9, 3.6648007612243023`*^9}, {3.6648010842285233`*^9, 
   3.664801148366192*^9}, 3.664809950371776*^9, {3.6648100826343412`*^9, 
   3.6648101277659225`*^9}, {3.6648101904235067`*^9, 3.664810198898991*^9}, 
   3.664810246328704*^9, 3.664810276424425*^9, 3.6648104432419667`*^9, 
   3.6648105223734927`*^9, 3.66481218272746*^9, 3.6648122330983405`*^9, 
   3.664815881827036*^9, 3.664816586632348*^9, {3.664816617943139*^9, 
   3.6648166508480215`*^9}, 3.6648172677113037`*^9, {3.6648196719708195`*^9, 
   3.6648196950741415`*^9}, {3.66482069597639*^9, 3.6648207074760475`*^9}, {
   3.664820762833214*^9, 3.664820764260295*^9}, 3.664820819174436*^9, 
   3.6648209588914275`*^9, {3.664821341440308*^9, 3.664821368608862*^9}, 
   3.664821647561817*^9, {3.6648221455423*^9, 3.664822170091704*^9}, {
   3.6648223111577725`*^9, 3.6648223230064507`*^9}, {3.6648223779185915`*^9, 
   3.6648223853620167`*^9}, {3.664822446227498*^9, 3.6648224554120235`*^9}, 
   3.664822678390777*^9, 3.664822971904565*^9, 3.6648232738478355`*^9, {
   3.6648239605281115`*^9, 3.6648239834074197`*^9}, {3.6648240798199344`*^9, 
   3.664824083474143*^9}, 3.6648241320719233`*^9, {3.664824406496619*^9, 
   3.66482448973138*^9}, 3.6648245454985695`*^9, {3.664824639132925*^9, 
   3.66482468310144*^9}, {3.66482472663693*^9, 3.664824780551014*^9}, {
   3.664824861536646*^9, 3.664824881797805*^9}, {3.6648249399931335`*^9, 
   3.6648249768302402`*^9}, 3.6648250685454865`*^9, 3.6648251080637465`*^9, 
   3.6648251438687944`*^9, 3.664825186647241*^9, 3.6648252249934344`*^9, {
   3.6648252835087814`*^9, 3.6648252986466475`*^9}, {3.6648253295264134`*^9, 
   3.664825406653825*^9}, {3.664900105486358*^9, 3.66490015849439*^9}, 
   3.6649004143410234`*^9, 3.664900446678873*^9, {3.664903059570322*^9, 
   3.6649030955743814`*^9}, 3.6652424420377913`*^9, 3.665839890360524*^9, 
   3.66584011480084*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.19961409999999979447693476686254143715`6.36294640821953", ",", "Null"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6646518796230574`*^9, 3.6646518953809586`*^9}, 
   3.664651957590517*^9, {3.664656493766971*^9, 3.6646565022754583`*^9}, {
   3.6646567701377788`*^9, 3.664656798620408*^9}, {3.6646568767918787`*^9, 
   3.6646568971530437`*^9}, {3.6646571899387903`*^9, 3.6646572236667194`*^9}, 
   3.6646573894181995`*^9, 3.66465744624645*^9, 3.6646574915120387`*^9, 
   3.664657748217722*^9, 3.6646577957154384`*^9, {3.6646579136831856`*^9, 
   3.664657954707532*^9}, {3.6646580566383624`*^9, 3.6646580805687313`*^9}, {
   3.6646581158017464`*^9, 3.6646581240712194`*^9}, 3.6646581796773996`*^9, {
   3.664658245754179*^9, 3.664658287216551*^9}, {3.664658396042775*^9, 
   3.6646584277625895`*^9}, {3.6646584986646447`*^9, 3.6646585027628794`*^9}, 
   3.664658552284712*^9, 3.664658619303545*^9, {3.664658663762088*^9, 
   3.6646587183402095`*^9}, {3.6646588668487034`*^9, 3.664658871918994*^9}, {
   3.664658964116267*^9, 3.6646589735588074`*^9}, {3.6646591767534294`*^9, 
   3.6646591848238907`*^9}, {3.664659288726834*^9, 3.6646593606299467`*^9}, {
   3.6646594027093534`*^9, 3.6646594332110977`*^9}, 3.664659474824478*^9, {
   3.664659564094584*^9, 3.664659686397579*^9}, 3.6647933650469136`*^9, 
   3.664793458179077*^9, {3.664793738308769*^9, 3.664793751241192*^9}, 
   3.66479382957193*^9, {3.6647942558114786`*^9, 3.664794258354283*^9}, {
   3.664794328460806*^9, 3.664794342703631*^9}, {3.664794395496124*^9, 
   3.6647944551962285`*^9}, 3.6647944885490875`*^9, {3.6647945370505724`*^9, 
   3.6647946376395493`*^9}, 3.6647946925994453`*^9, 3.664794952811903*^9, {
   3.6647957699735384`*^9, 3.664795780894558*^9}, {3.664795954600871*^9, 
   3.664796004987359*^9}, 3.6647961864298763`*^9, 3.664798515653364*^9, {
   3.664798574638068*^9, 3.6647986002605133`*^9}, {3.6647986456545925`*^9, 
   3.6647986535110064`*^9}, {3.6647987638779993`*^9, 3.6647987685668077`*^9}, 
   3.664798985359988*^9, 3.6647990188040466`*^9, {3.664799185827939*^9, 
   3.664799220185599*^9}, 3.6647996498533525`*^9, {3.6647996819894094`*^9, 
   3.664799765180355*^9}, 3.664799828768066*^9, {3.6647998599705205`*^9, 
   3.66479986546173*^9}, {3.664799934851452*^9, 3.6647999431438665`*^9}, 
   3.664799996043559*^9, 3.664800028461216*^9, {3.664800113733365*^9, 
   3.6648001565866404`*^9}, 3.6648002204531527`*^9, {3.6648002602488227`*^9, 
   3.6648003308185463`*^9}, {3.664800387789846*^9, 3.6648004046690755`*^9}, {
   3.6648004372107325`*^9, 3.6648004556499653`*^9}, 3.6648004972864385`*^9, {
   3.664800724032837*^9, 3.6648007612243023`*^9}, {3.6648010842285233`*^9, 
   3.664801148366192*^9}, 3.664809950371776*^9, {3.6648100826343412`*^9, 
   3.6648101277659225`*^9}, {3.6648101904235067`*^9, 3.664810198898991*^9}, 
   3.664810246328704*^9, 3.664810276424425*^9, 3.6648104432419667`*^9, 
   3.6648105223734927`*^9, 3.66481218272746*^9, 3.6648122330983405`*^9, 
   3.664815881827036*^9, 3.664816586632348*^9, {3.664816617943139*^9, 
   3.6648166508480215`*^9}, 3.6648172677113037`*^9, {3.6648196719708195`*^9, 
   3.6648196950741415`*^9}, {3.66482069597639*^9, 3.6648207074760475`*^9}, {
   3.664820762833214*^9, 3.664820764260295*^9}, 3.664820819174436*^9, 
   3.6648209588914275`*^9, {3.664821341440308*^9, 3.664821368608862*^9}, 
   3.664821647561817*^9, {3.6648221455423*^9, 3.664822170091704*^9}, {
   3.6648223111577725`*^9, 3.6648223230064507`*^9}, {3.6648223779185915`*^9, 
   3.6648223853620167`*^9}, {3.664822446227498*^9, 3.6648224554120235`*^9}, 
   3.664822678390777*^9, 3.664822971904565*^9, 3.6648232738478355`*^9, {
   3.6648239605281115`*^9, 3.6648239834074197`*^9}, {3.6648240798199344`*^9, 
   3.664824083474143*^9}, 3.6648241320719233`*^9, {3.664824406496619*^9, 
   3.66482448973138*^9}, 3.6648245454985695`*^9, {3.664824639132925*^9, 
   3.66482468310144*^9}, {3.66482472663693*^9, 3.664824780551014*^9}, {
   3.664824861536646*^9, 3.664824881797805*^9}, {3.6648249399931335`*^9, 
   3.6648249768302402`*^9}, 3.6648250685454865`*^9, 3.6648251080637465`*^9, 
   3.6648251438687944`*^9, 3.664825186647241*^9, 3.6648252249934344`*^9, {
   3.6648252835087814`*^9, 3.6648252986466475`*^9}, {3.6648253295264134`*^9, 
   3.664825406653825*^9}, {3.664900105486358*^9, 3.66490015849439*^9}, 
   3.6649004143410234`*^9, 3.664900446678873*^9, {3.664903059570322*^9, 
   3.6649030955743814`*^9}, 3.6652424420377913`*^9, 3.665839890360524*^9, 
   3.665840117010843*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.32760210000000000718500814400613307953`5.535946590298069", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6646518796230574`*^9, 3.6646518953809586`*^9}, 
   3.664651957590517*^9, {3.664656493766971*^9, 3.6646565022754583`*^9}, {
   3.6646567701377788`*^9, 3.664656798620408*^9}, {3.6646568767918787`*^9, 
   3.6646568971530437`*^9}, {3.6646571899387903`*^9, 3.6646572236667194`*^9}, 
   3.6646573894181995`*^9, 3.66465744624645*^9, 3.6646574915120387`*^9, 
   3.664657748217722*^9, 3.6646577957154384`*^9, {3.6646579136831856`*^9, 
   3.664657954707532*^9}, {3.6646580566383624`*^9, 3.6646580805687313`*^9}, {
   3.6646581158017464`*^9, 3.6646581240712194`*^9}, 3.6646581796773996`*^9, {
   3.664658245754179*^9, 3.664658287216551*^9}, {3.664658396042775*^9, 
   3.6646584277625895`*^9}, {3.6646584986646447`*^9, 3.6646585027628794`*^9}, 
   3.664658552284712*^9, 3.664658619303545*^9, {3.664658663762088*^9, 
   3.6646587183402095`*^9}, {3.6646588668487034`*^9, 3.664658871918994*^9}, {
   3.664658964116267*^9, 3.6646589735588074`*^9}, {3.6646591767534294`*^9, 
   3.6646591848238907`*^9}, {3.664659288726834*^9, 3.6646593606299467`*^9}, {
   3.6646594027093534`*^9, 3.6646594332110977`*^9}, 3.664659474824478*^9, {
   3.664659564094584*^9, 3.664659686397579*^9}, 3.6647933650469136`*^9, 
   3.664793458179077*^9, {3.664793738308769*^9, 3.664793751241192*^9}, 
   3.66479382957193*^9, {3.6647942558114786`*^9, 3.664794258354283*^9}, {
   3.664794328460806*^9, 3.664794342703631*^9}, {3.664794395496124*^9, 
   3.6647944551962285`*^9}, 3.6647944885490875`*^9, {3.6647945370505724`*^9, 
   3.6647946376395493`*^9}, 3.6647946925994453`*^9, 3.664794952811903*^9, {
   3.6647957699735384`*^9, 3.664795780894558*^9}, {3.664795954600871*^9, 
   3.664796004987359*^9}, 3.6647961864298763`*^9, 3.664798515653364*^9, {
   3.664798574638068*^9, 3.6647986002605133`*^9}, {3.6647986456545925`*^9, 
   3.6647986535110064`*^9}, {3.6647987638779993`*^9, 3.6647987685668077`*^9}, 
   3.664798985359988*^9, 3.6647990188040466`*^9, {3.664799185827939*^9, 
   3.664799220185599*^9}, 3.6647996498533525`*^9, {3.6647996819894094`*^9, 
   3.664799765180355*^9}, 3.664799828768066*^9, {3.6647998599705205`*^9, 
   3.66479986546173*^9}, {3.664799934851452*^9, 3.6647999431438665`*^9}, 
   3.664799996043559*^9, 3.664800028461216*^9, {3.664800113733365*^9, 
   3.6648001565866404`*^9}, 3.6648002204531527`*^9, {3.6648002602488227`*^9, 
   3.6648003308185463`*^9}, {3.664800387789846*^9, 3.6648004046690755`*^9}, {
   3.6648004372107325`*^9, 3.6648004556499653`*^9}, 3.6648004972864385`*^9, {
   3.664800724032837*^9, 3.6648007612243023`*^9}, {3.6648010842285233`*^9, 
   3.664801148366192*^9}, 3.664809950371776*^9, {3.6648100826343412`*^9, 
   3.6648101277659225`*^9}, {3.6648101904235067`*^9, 3.664810198898991*^9}, 
   3.664810246328704*^9, 3.664810276424425*^9, 3.6648104432419667`*^9, 
   3.6648105223734927`*^9, 3.66481218272746*^9, 3.6648122330983405`*^9, 
   3.664815881827036*^9, 3.664816586632348*^9, {3.664816617943139*^9, 
   3.6648166508480215`*^9}, 3.6648172677113037`*^9, {3.6648196719708195`*^9, 
   3.6648196950741415`*^9}, {3.66482069597639*^9, 3.6648207074760475`*^9}, {
   3.664820762833214*^9, 3.664820764260295*^9}, 3.664820819174436*^9, 
   3.6648209588914275`*^9, {3.664821341440308*^9, 3.664821368608862*^9}, 
   3.664821647561817*^9, {3.6648221455423*^9, 3.664822170091704*^9}, {
   3.6648223111577725`*^9, 3.6648223230064507`*^9}, {3.6648223779185915`*^9, 
   3.6648223853620167`*^9}, {3.664822446227498*^9, 3.6648224554120235`*^9}, 
   3.664822678390777*^9, 3.664822971904565*^9, 3.6648232738478355`*^9, {
   3.6648239605281115`*^9, 3.6648239834074197`*^9}, {3.6648240798199344`*^9, 
   3.664824083474143*^9}, 3.6648241320719233`*^9, {3.664824406496619*^9, 
   3.66482448973138*^9}, 3.6648245454985695`*^9, {3.664824639132925*^9, 
   3.66482468310144*^9}, {3.66482472663693*^9, 3.664824780551014*^9}, {
   3.664824861536646*^9, 3.664824881797805*^9}, {3.6648249399931335`*^9, 
   3.6648249768302402`*^9}, 3.6648250685454865`*^9, 3.6648251080637465`*^9, 
   3.6648251438687944`*^9, 3.664825186647241*^9, 3.6648252249934344`*^9, {
   3.6648252835087814`*^9, 3.6648252986466475`*^9}, {3.6648253295264134`*^9, 
   3.664825406653825*^9}, {3.664900105486358*^9, 3.66490015849439*^9}, 
   3.6649004143410234`*^9, 3.664900446678873*^9, {3.664903059570322*^9, 
   3.6649030955743814`*^9}, 3.6652424420377913`*^9, 3.665839890360524*^9, 
   3.665840117340843*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["(l,1)", "Subsection",
 CellChangeTimes->{{3.6602315520417843`*^9, 3.6602315566650486`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"hR", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "n", "]"}], "[", 
     "s", "]"}]}], ";"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"hps", "[", 
       RowBox[{"5", ",", "s"}], "]"}], "[", 
      RowBox[{"n", ",", "l"}], "]"}], "[", 
     RowBox[{"r", ",", "\[Eta]"}], "]"}]}], ";"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"aux1", "-", "aux2"}], ")"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "r", "]"}], 
       RowBox[{"n", "+", "1"}]]}], ")"}], ")"}], ")"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
      "r", ",", "\[Eta]", ",", "\[CapitalDelta]12", ",", 
       "\[CapitalDelta]34"}], "}"}], ",", "Factor"}], "]"}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "s"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6620460106355596`*^9, 3.6620460107895684`*^9}, {
   3.662046120771859*^9, 3.6620461476223946`*^9}, {3.6621445461857157`*^9, 
   3.662144546378727*^9}, {3.6621446252902403`*^9, 3.662144631208579*^9}, {
   3.662145644498536*^9, 3.6621456477237206`*^9}, {3.6621456841098013`*^9, 
   3.6621456846988354`*^9}, {3.662306961855769*^9, 3.662306980518837*^9}, {
   3.6638728365806255`*^9, 3.6638728516454873`*^9}, {3.663873131965521*^9, 
   3.66387313842589*^9}, {3.6638733919593916`*^9, 3.6638734185449123`*^9}, {
   3.663873449543685*^9, 3.663873478754356*^9}, {3.663874993988022*^9, 
   3.6638750226421657`*^9}, {3.6638762617185316`*^9, 
   3.6638762619213324`*^9}, {3.663876705905427*^9, 3.663876729458774*^9}, {
   3.6638776042188077`*^9, 3.6638776518385315`*^9}, {3.663878064442131*^9, 
   3.6638781298238707`*^9}, {3.66462806467492*^9, 3.6646281083034153`*^9}, 
   3.6646281802435303`*^9, {3.664628248355426*^9, 3.664628263244278*^9}, {
   3.6646284283397207`*^9, 3.6646284285327315`*^9}, {3.6646502217252307`*^9, 
   3.6646502223532667`*^9}, {3.664656519884465*^9, 3.6646565387265425`*^9}, {
   3.6646584405403204`*^9, 3.664658441040349*^9}, {3.6647961159333525`*^9, 
   3.6647962008795013`*^9}, {3.664796246727982*^9, 3.6647962477419834`*^9}, {
   3.664800413373891*^9, 3.664800417835499*^9}, {3.66480052648969*^9, 
   3.6648005593901477`*^9}, {3.664801214271961*^9, 3.664801272868313*^9}, {
   3.664801309065383*^9, 3.6648013357329082`*^9}, {3.6648014196037054`*^9, 
   3.664801658383363*^9}, {3.6648017023168755`*^9, 3.6648017266792693`*^9}, 
   3.6648018045307217`*^9, {3.6648018585808134`*^9, 3.664801894299856*^9}, 
   3.664812573035784*^9, {3.664812625087761*^9, 3.664812642692768*^9}, {
   3.6648128177997837`*^9, 3.6648128500056257`*^9}, {3.6648129442410154`*^9, 
   3.664812948876281*^9}, {3.6648130102707925`*^9, 3.664813040179503*^9}, {
   3.664821464577351*^9, 3.6648214987303047`*^9}, {3.664824097176927*^9, 
   3.6648240975329475`*^9}, {3.6648245788634777`*^9, 
   3.6648246193187923`*^9}, {3.6648248012972*^9, 3.6648248024522667`*^9}, {
   3.664824962324411*^9, 3.6648249654175873`*^9}, {3.6648254320972805`*^9, 
   3.6648254372965775`*^9}, {3.6649001954625044`*^9, 3.664900217489764*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.6638776122202654`*^9, 3.663877652284557*^9}, {
   3.6638780563276668`*^9, 3.6638781259506493`*^9}, 3.663878157453451*^9, {
   3.664628074048456*^9, 3.6646281093624763`*^9}, 3.6646282623082237`*^9, 
   3.6646284301198225`*^9, 3.664650297203548*^9, {3.664656521040531*^9, 
   3.664656540648653*^9}, 3.664656781951454*^9, {3.664658435416027*^9, 
   3.664658441249361*^9}, 3.6646596405789585`*^9, 3.6646597026455083`*^9, {
   3.664796117228155*^9, 3.6647962011135015`*^9}, {3.664796244575178*^9, 
   3.664796248007184*^9}, {3.6648004142630925`*^9, 3.6648004182099*^9}, {
   3.6648005269888906`*^9, 3.664800559811348*^9}, {3.6648012151560116`*^9, 
   3.6648012732613354`*^9}, 3.6648013365769567`*^9, {3.664801520845496*^9, 
   3.664801596698835*^9}, {3.664801655057173*^9, 3.664801658573374*^9}, 
   3.664801706879137*^9, 3.664801762132297*^9, 3.664801804861741*^9, {
   3.664801890408634*^9, 3.66480189574994*^9}, {3.664812625999813*^9, 
   3.6648126362584*^9}, {3.664812827681349*^9, 3.664812842620203*^9}, 
   3.66481295131542*^9, {3.6648130118218813`*^9, 3.6648130406335287`*^9}, {
   3.6648214945200634`*^9, 3.6648215149292307`*^9}, 3.6648224945982647`*^9, {
   3.664824575079262*^9, 3.664824619568806*^9}, {3.664824793751769*^9, 
   3.6648248048634043`*^9}, {3.6648249630164504`*^9, 3.664824965583597*^9}, 
   3.6648251923075647`*^9, {3.6648254274990172`*^9, 3.6648254441699705`*^9}, {
   3.6649001967545786`*^9, 3.6649002193688717`*^9}, 3.665242444564996*^9, 
   3.665839894271529*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.39000249999999997418953512351436074823`5.611667304236187", ",", "Null"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.6638776122202654`*^9, 3.663877652284557*^9}, {
   3.6638780563276668`*^9, 3.6638781259506493`*^9}, 3.663878157453451*^9, {
   3.664628074048456*^9, 3.6646281093624763`*^9}, 3.6646282623082237`*^9, 
   3.6646284301198225`*^9, 3.664650297203548*^9, {3.664656521040531*^9, 
   3.664656540648653*^9}, 3.664656781951454*^9, {3.664658435416027*^9, 
   3.664658441249361*^9}, 3.6646596405789585`*^9, 3.6646597026455083`*^9, {
   3.664796117228155*^9, 3.6647962011135015`*^9}, {3.664796244575178*^9, 
   3.664796248007184*^9}, {3.6648004142630925`*^9, 3.6648004182099*^9}, {
   3.6648005269888906`*^9, 3.664800559811348*^9}, {3.6648012151560116`*^9, 
   3.6648012732613354`*^9}, 3.6648013365769567`*^9, {3.664801520845496*^9, 
   3.664801596698835*^9}, {3.664801655057173*^9, 3.664801658573374*^9}, 
   3.664801706879137*^9, 3.664801762132297*^9, 3.664801804861741*^9, {
   3.664801890408634*^9, 3.66480189574994*^9}, {3.664812625999813*^9, 
   3.6648126362584*^9}, {3.664812827681349*^9, 3.664812842620203*^9}, 
   3.66481295131542*^9, {3.6648130118218813`*^9, 3.6648130406335287`*^9}, {
   3.6648214945200634`*^9, 3.6648215149292307`*^9}, 3.6648224945982647`*^9, {
   3.664824575079262*^9, 3.664824619568806*^9}, {3.664824793751769*^9, 
   3.6648248048634043`*^9}, {3.6648249630164504`*^9, 3.664824965583597*^9}, 
   3.6648251923075647`*^9, {3.6648254274990172`*^9, 3.6648254441699705`*^9}, {
   3.6649001967545786`*^9, 3.6649002193688717`*^9}, 3.665242444564996*^9, 
   3.66583989466153*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6638776122202654`*^9, 3.663877652284557*^9}, {
   3.6638780563276668`*^9, 3.6638781259506493`*^9}, 3.663878157453451*^9, {
   3.664628074048456*^9, 3.6646281093624763`*^9}, 3.6646282623082237`*^9, 
   3.6646284301198225`*^9, 3.664650297203548*^9, {3.664656521040531*^9, 
   3.664656540648653*^9}, 3.664656781951454*^9, {3.664658435416027*^9, 
   3.664658441249361*^9}, 3.6646596405789585`*^9, 3.6646597026455083`*^9, {
   3.664796117228155*^9, 3.6647962011135015`*^9}, {3.664796244575178*^9, 
   3.664796248007184*^9}, {3.6648004142630925`*^9, 3.6648004182099*^9}, {
   3.6648005269888906`*^9, 3.664800559811348*^9}, {3.6648012151560116`*^9, 
   3.6648012732613354`*^9}, 3.6648013365769567`*^9, {3.664801520845496*^9, 
   3.664801596698835*^9}, {3.664801655057173*^9, 3.664801658573374*^9}, 
   3.664801706879137*^9, 3.664801762132297*^9, 3.664801804861741*^9, {
   3.664801890408634*^9, 3.66480189574994*^9}, {3.664812625999813*^9, 
   3.6648126362584*^9}, {3.664812827681349*^9, 3.664812842620203*^9}, 
   3.66481295131542*^9, {3.6648130118218813`*^9, 3.6648130406335287`*^9}, {
   3.6648214945200634`*^9, 3.6648215149292307`*^9}, 3.6648224945982647`*^9, {
   3.664824575079262*^9, 3.664824619568806*^9}, {3.664824793751769*^9, 
   3.6648248048634043`*^9}, {3.6648249630164504`*^9, 3.664824965583597*^9}, 
   3.6648251923075647`*^9, {3.6648254274990172`*^9, 3.6648254441699705`*^9}, {
   3.6649001967545786`*^9, 3.6649002193688717`*^9}, 3.665242444564996*^9, 
   3.66583989466153*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1584, 834},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification->0.8999999761581421,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 300, 6, 80, "Title"],
Cell[882, 30, 445, 8, 47, "Text"],
Cell[1330, 40, 459, 8, 28, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1826, 53, 96, 1, 80, "Title"],
Cell[CellGroupData[{
Cell[1947, 58, 212, 3, 70, "Section"],
Cell[2162, 63, 211, 4, 17, "Text"],
Cell[CellGroupData[{
Cell[2398, 71, 4225, 70, 92, "Input"],
Cell[6626, 143, 3666, 49, 62, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10341, 198, 194, 2, 43, "Section"],
Cell[CellGroupData[{
Cell[10560, 204, 322, 8, 38, "Subsection"],
Cell[10885, 214, 697, 22, 29, "Input"],
Cell[11585, 238, 2884, 75, 150, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14506, 318, 253, 7, 32, "Subsection"],
Cell[CellGroupData[{
Cell[14784, 329, 102, 1, 29, "Subsubsection"],
Cell[14889, 332, 3932, 94, 290, "Input"],
Cell[18824, 428, 4089, 89, 183, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[22950, 522, 100, 1, 24, "Subsubsection"],
Cell[23053, 525, 4922, 126, 170, "Input"],
Cell[27978, 653, 4153, 94, 75, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[32180, 753, 570, 19, 32, "Subsection"],
Cell[32753, 774, 17280, 471, 153, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[50070, 1250, 465, 15, 32, "Subsection"],
Cell[50538, 1267, 3314, 72, 56, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[53901, 1345, 284, 4, 43, "Section"],
Cell[CellGroupData[{
Cell[54210, 1353, 183, 2, 38, "Subsection"],
Cell[54396, 1357, 214, 4, 28, "Text"],
Cell[54613, 1363, 3356, 97, 311, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[58006, 1465, 223, 2, 32, "Subsection"],
Cell[58232, 1469, 178, 4, 28, "Text"],
Cell[58413, 1475, 9331, 248, 343, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[67781, 1728, 205, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[68011, 1735, 100, 1, 29, "Subsubsection"],
Cell[68114, 1738, 2361, 58, 310, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[70512, 1801, 112, 1, 24, "Subsubsection"],
Cell[70627, 1804, 3607, 105, 276, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[74283, 1915, 335, 8, 32, "Subsection"],
Cell[CellGroupData[{
Cell[74643, 1927, 237, 3, 29, "Subsubsection"],
Cell[74883, 1932, 359, 6, 47, "Text"],
Cell[75245, 1940, 260, 5, 29, "Input"],
Cell[75508, 1947, 151, 2, 28, "Text"],
Cell[75662, 1951, 9433, 228, 280, "Input"],
Cell[85098, 2181, 150, 2, 28, "Text"],
Cell[85251, 2185, 13070, 330, 391, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[98358, 2520, 433, 10, 24, "Subsubsection"],
Cell[98794, 2532, 1355, 26, 54, "Text"],
Cell[CellGroupData[{
Cell[100174, 2562, 3364, 89, 195, "Input"],
Cell[103541, 2653, 403, 6, 28, "Output"]
}, Open  ]],
Cell[103959, 2662, 2708, 52, 29, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[106704, 2719, 298, 9, 24, "Subsubsection"],
Cell[107005, 2730, 4187, 104, 257, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[111229, 2839, 361, 11, 24, "Subsubsection"],
Cell[111593, 2852, 4989, 152, 180, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[116619, 3009, 403, 11, 24, "Subsubsection"],
Cell[117025, 3022, 5192, 123, 223, "Input"],
Cell[122220, 3147, 4178, 104, 116, "Input"],
Cell[126401, 3253, 439, 10, 28, "Text"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[126889, 3269, 137, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[127051, 3275, 188, 2, 29, "Subsubsection"],
Cell[127242, 3279, 14598, 334, 535, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[141877, 3618, 135, 1, 24, "Subsubsection"],
Cell[142015, 3621, 5621, 154, 288, "Input"]
}, Closed]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147709, 3783, 117, 2, 80, "Title"],
Cell[CellGroupData[{
Cell[147851, 3789, 93, 1, 38, "Subsection"],
Cell[CellGroupData[{
Cell[147969, 3794, 9359, 184, 175, "Input"],
Cell[157331, 3980, 4511, 63, 28, "Output"],
Cell[161845, 4045, 4511, 63, 28, "Output"],
Cell[166359, 4110, 4658, 67, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171066, 4183, 97, 1, 38, "Subsection"],
Cell[CellGroupData[{
Cell[171188, 4188, 3495, 72, 133, "Input"],
Cell[174686, 4262, 1588, 23, 28, "Output"],
Cell[176277, 4287, 1648, 25, 28, "Output"],
Cell[177928, 4314, 1537, 21, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/txt_Files/1_Vector_Linear_Combinations.txt <==
Comb[1][m_, j_] = -((144 - 24*h - 2*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 
        24*m + 2*h*m + m^2 - 24*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta])*Subscript[F, m, j][r, \[Eta]]*
       w[1][-12 + m, j]) - (2*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-11 + m, -1 + j])/
      (-2 + h + j) - (2*(1 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[1][-11 + m, 1 + j])/(h + j) + 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(117 - 24*h - 5*j + 2*h*j + j^2 + 2*l - 
        2*h*l - l^2 - 21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*Subscript[F, m, j][r, \[Eta]]*
       w[1][-10 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (2*(444 - 594*h + 274*h^2 - 44*h^3 + 148*j - 136*h*j - 14*h^2*j + 
        2*h^3*j - 78*j^2 + 2*h*j^2 - 3*h^2*j^2 + 4*j^3 - 4*h*j^3 - j^4 + 
        8*l - 16*h*l + 10*h^2*l - 2*h^3*l + 4*j*l - 8*h*j*l + 4*h^2*j*l - 
        2*j^2*l + 2*h*j^2*l - 4*l^2 + 4*h*l^2 - h^2*l^2 - 2*j*l^2 + 
        2*h*j*l^2 + j^2*l^2 - 84*m + 98*h*m - 36*h^2*m + 4*h^3*m - 36*j*m + 
        36*h*j*m + 18*j^2*m + 4*m^2 - 4*h*m^2 + h^2*m^2 + 2*j*m^2 - 
        2*h*j*m^2 - j^2*m^2 - 84*\[CapitalDelta] + 106*h*\[CapitalDelta] - 
        44*h^2*\[CapitalDelta] + 6*h^3*\[CapitalDelta] - 
        36*j*\[CapitalDelta] + 40*h*j*\[CapitalDelta] - 
        4*h^2*j*\[CapitalDelta] + 18*j^2*\[CapitalDelta] - 
        2*h*j^2*\[CapitalDelta] + 8*m*\[CapitalDelta] - 
        8*h*m*\[CapitalDelta] + 2*h^2*m*\[CapitalDelta] + 
        4*j*m*\[CapitalDelta] - 4*h*j*m*\[CapitalDelta] - 
        2*j^2*m*\[CapitalDelta] + 4*\[CapitalDelta]12^2 - 
        6*h*\[CapitalDelta]12^2 + 2*h^2*\[CapitalDelta]12^2 + 
        4*\[CapitalDelta]34^2 - 6*h*\[CapitalDelta]34^2 + 
        2*h^2*\[CapitalDelta]34^2)*Subscript[F, m, j][r, \[Eta]]*
       w[1][-10 + m, j])/((-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(2 + j)*(111 - 18*h + j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 
        21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-10 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[1][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-3 + 2*h + j)*(6 - 21*h + 7*h^2 - 12*j + 8*h*j + 4*j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[1][-9 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-2 - 13*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-9 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[1][-9 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (96 - 24*h - 8*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 18*m + 2*h*m + 
        m^2 - 18*\[CapitalDelta] + 4*h*\[CapitalDelta] + 2*m*\[CapitalDelta])*
       Subscript[F, m, j][r, \[Eta]]*w[1][-8 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(168 - 54*h + 83*h^2 - 20*h^3 + 230*j - 
        125*h*j + 4*h^2*j - 78*j^2 + 20*h*j^2 - 4*h^2*j^2 + 9*j^3 - 4*h*j^3 - 
        j^4 + 4*l - 2*h*l - 2*h^2*l + 8*j*l - 12*h*j*l + 4*h^2*j*l - 
        2*j^2*l + 2*h*j^2*l - 2*l^2 - h*l^2 - 4*j*l^2 + 2*h*j*l^2 + j^2*l^2 - 
        36*m - 2*h*m - 9*h^2*m + 2*h^3*m - 60*j*m + 30*h*j*m + 15*j^2*m + 
        2*m^2 + h*m^2 + 4*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 36*\[CapitalDelta] + 
        2*h*\[CapitalDelta] - 7*h^2*\[CapitalDelta] + 2*h^3*\[CapitalDelta] - 
        60*j*\[CapitalDelta] + 38*h*j*\[CapitalDelta] - 
        4*h^2*j*\[CapitalDelta] + 15*j^2*\[CapitalDelta] - 
        2*h*j^2*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        2*h*m*\[CapitalDelta] + 8*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*h*\[CapitalDelta]12^2 - h^2*\[CapitalDelta]12^2 + 
        4*j*\[CapitalDelta]12^2 - 2*h*j*\[CapitalDelta]12^2 - 
        j^2*\[CapitalDelta]12^2 + 4*h*\[CapitalDelta]34^2 - 
        h^2*\[CapitalDelta]34^2 + 4*j*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - j^2*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-8 + m, -2 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((-4464 + 4632*h - 2368*h^2 + 1544*h^3 - 704*h^4 + 112*h^5 - 5064*j + 
        7004*h*j - 1774*h^2*j - 286*h^3*j + 118*h^4*j + 2*h^5*j + 1200*j^2 + 
        1870*h*j^2 - 1759*h^2*j^2 + 220*h^3*j^2 + 9*h^4*j^2 + 1372*j^3 - 
        1628*h*j^3 + 288*h^2*j^3 - 32*h^3*j^3 - 393*j^4 + 164*h*j^4 - 
        58*h^2*j^4 + 30*j^5 - 30*h*j^5 - 5*j^6 - 144*l + 276*h*l - 
        154*h^2*l + 14*h^3*l + 10*h^4*l - 2*h^5*l - 156*j*l + 376*h*j*l - 
        292*h^2*j*l + 80*h^3*j*l - 8*h^4*j*l + 38*j^2*l + 10*h*j^2*l - 
        84*h^2*j^2*l + 36*h^3*j^2*l + 40*j^3*l - 80*h*j^3*l + 40*h^2*j^3*l - 
        10*j^4*l + 10*h*j^4*l + 72*l^2 - 66*h*l^2 + 11*h^2*l^2 + 4*h^3*l^2 - 
        h^4*l^2 + 78*j*l^2 - 110*h*j*l^2 + 36*h^2*j*l^2 - 4*h^3*j*l^2 - 
        19*j^2*l^2 - 24*h*j^2*l^2 + 18*h^2*j^2*l^2 - 20*j^3*l^2 + 
        20*h*j^3*l^2 + 5*j^4*l^2 + 1152*m - 1152*h*m + 388*h^2*m - 
        122*h^3*m + 56*h^4*m - 10*h^5*m + 1272*j*m - 1820*h*j*m + 
        596*h^2*j*m - 40*h^3*j*m - 8*h^4*j*m - 300*j^2*m - 422*h*j^2*m + 
        360*h^2*j^2*m - 28*h^3*j^2*m - 336*j^3*m + 360*h*j^3*m - 
        24*h^2*j^3*m + 84*j^4*m - 6*h*j^4*m - 72*m^2 + 66*h*m^2 - 
        11*h^2*m^2 - 4*h^3*m^2 + h^4*m^2 - 78*j*m^2 + 110*h*j*m^2 - 
        36*h^2*j*m^2 + 4*h^3*j*m^2 + 19*j^2*m^2 + 24*h*j^2*m^2 - 
        18*h^2*j^2*m^2 + 20*j^3*m^2 - 20*h*j^3*m^2 - 5*j^4*m^2 + 
        1152*\[CapitalDelta] - 1296*h*\[CapitalDelta] + 
        520*h^2*\[CapitalDelta] - 144*h^3*\[CapitalDelta] + 
        48*h^4*\[CapitalDelta] - 8*h^5*\[CapitalDelta] + 
        1272*j*\[CapitalDelta] - 1976*h*j*\[CapitalDelta] + 
        816*h^2*j*\[CapitalDelta] - 112*h^3*j*\[CapitalDelta] - 
        300*j^2*\[CapitalDelta] - 384*h*j^2*\[CapitalDelta] + 
        408*h^2*j^2*\[CapitalDelta] - 64*h^3*j^2*\[CapitalDelta] - 
        336*j^3*\[CapitalDelta] + 400*h*j^3*\[CapitalDelta] - 
        64*h^2*j^3*\[CapitalDelta] + 84*j^4*\[CapitalDelta] - 
        16*h*j^4*\[CapitalDelta] - 144*m*\[CapitalDelta] + 
        132*h*m*\[CapitalDelta] - 22*h^2*m*\[CapitalDelta] - 
        8*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] - 
        156*j*m*\[CapitalDelta] + 220*h*j*m*\[CapitalDelta] - 
        72*h^2*j*m*\[CapitalDelta] + 8*h^3*j*m*\[CapitalDelta] + 
        38*j^2*m*\[CapitalDelta] + 48*h*j^2*m*\[CapitalDelta] - 
        36*h^2*j^2*m*\[CapitalDelta] + 40*j^3*m*\[CapitalDelta] - 
        40*h*j^3*m*\[CapitalDelta] - 10*j^4*m*\[CapitalDelta] - 
        48*\[CapitalDelta]12^2 - 8*h*\[CapitalDelta]12^2 + 
        32*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 - 
        80*j*\[CapitalDelta]12^2 + 64*h*j*\[CapitalDelta]12^2 + 
        32*h^2*j*\[CapitalDelta]12^2 - 16*h^3*j*\[CapitalDelta]12^2 + 
        8*j^2*\[CapitalDelta]12^2 + 72*h*j^2*\[CapitalDelta]12^2 - 
        40*h^2*j^2*\[CapitalDelta]12^2 + 32*j^3*\[CapitalDelta]12^2 - 
        32*h*j^3*\[CapitalDelta]12^2 - 8*j^4*\[CapitalDelta]12^2 - 
        48*\[CapitalDelta]34^2 - 8*h*\[CapitalDelta]34^2 + 
        32*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 - 
        80*j*\[CapitalDelta]34^2 + 64*h*j*\[CapitalDelta]34^2 + 
        32*h^2*j*\[CapitalDelta]34^2 - 16*h^3*j*\[CapitalDelta]34^2 + 
        8*j^2*\[CapitalDelta]34^2 + 72*h*j^2*\[CapitalDelta]34^2 - 
        40*h^2*j^2*\[CapitalDelta]34^2 + 32*j^3*\[CapitalDelta]34^2 - 
        32*h*j^3*\[CapitalDelta]34^2 - 8*j^4*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-8 + m, j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (4*(1 + j)*(2 + j)*(372 - 244*h + 69*h^2 - 20*h^3 + 6*j - 99*h*j - 
        16*h^2*j - 48*j^2 - 10*h*j^2 - 4*h^2*j^2 - j^3 - 4*h*j^3 - j^4 + 
        12*l - 18*h*l + 6*h^2*l - 4*h*j*l + 4*h^2*j*l - 2*j^2*l + 2*h*j^2*l - 
        6*l^2 + 3*h*l^2 + 2*h*j*l^2 + j^2*l^2 - 96*m + 58*h*m - 9*h^2*m + 
        2*h^3*m + 30*h*j*m + 15*j^2*m + 6*m^2 - 3*h*m^2 - 2*h*j*m^2 - 
        j^2*m^2 - 96*\[CapitalDelta] + 70*h*\[CapitalDelta] - 
        15*h^2*\[CapitalDelta] + 2*h^3*\[CapitalDelta] + 
        30*h*j*\[CapitalDelta] - 4*h^2*j*\[CapitalDelta] + 
        15*j^2*\[CapitalDelta] - 2*h*j^2*\[CapitalDelta] + 
        12*m*\[CapitalDelta] - 6*h*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*\[CapitalDelta]12^2 - h^2*\[CapitalDelta]12^2 - 
        2*h*j*\[CapitalDelta]12^2 - j^2*\[CapitalDelta]12^2 + 
        4*\[CapitalDelta]34^2 - h^2*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - j^2*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-8 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((1 + j)*(2 + j)*(3 + j)*(4 + j)*(84 - 12*h + 4*j + 2*h*j + j^2 + 2*l - 
        2*h*l - l^2 - 18*m + 2*h*m + m^2 - 18*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 2*m*\[CapitalDelta])*Subscript[F, m, j][r, 
        \[Eta]]*w[1][-8 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*
       (3 + h + j)) + (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[1][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (6*(-3 + 2*h + j)*(2 - 6*h + 2*h^2 - 3*j + 2*h*j + j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[1][-7 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (6*(1 + j)*(-4*h + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-7 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[1][-7 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (48 - 4*h - 8*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 12*m + m^2 - 
        12*\[CapitalDelta] + 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta])*
       Subscript[F, m, j][r, \[Eta]]*w[1][-6 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(144 - 40*h + 9*h^2 + 4*h^3 + 160*j - 
        96*h*j + 3*h^2*j + 2*h^3*j - 61*j^2 + 22*h*j^2 - 3*h^2*j^2 + 9*j^3 - 
        4*h*j^3 - j^4 + 8*l - 12*h*l + 6*h^2*l - 2*h^3*l + 8*j*l - 12*h*j*l + 
        4*h^2*j*l - 2*j^2*l + 2*h*j^2*l - 4*l^2 + 2*h*l^2 - h^2*l^2 - 
        4*j*l^2 + 2*h*j*l^2 + j^2*l^2 - 48*m + 24*h*m - 12*h^2*m - 48*j*m + 
        24*h*j*m + 12*j^2*m + 4*m^2 - 2*h*m^2 + h^2*m^2 + 4*j*m^2 - 
        2*h*j*m^2 - j^2*m^2 - 48*\[CapitalDelta] + 32*h*\[CapitalDelta] - 
        16*h^2*\[CapitalDelta] + 2*h^3*\[CapitalDelta] - 
        48*j*\[CapitalDelta] + 32*h*j*\[CapitalDelta] - 
        4*h^2*j*\[CapitalDelta] + 12*j^2*\[CapitalDelta] - 
        2*h*j^2*\[CapitalDelta] + 8*m*\[CapitalDelta] - 
        4*h*m*\[CapitalDelta] + 2*h^2*m*\[CapitalDelta] + 
        8*j*m*\[CapitalDelta] - 4*h*j*m*\[CapitalDelta] - 
        2*j^2*m*\[CapitalDelta] + 4*h*\[CapitalDelta]12^2 - 
        h^2*\[CapitalDelta]12^2 + 4*j*\[CapitalDelta]12^2 - 
        2*h*j*\[CapitalDelta]12^2 - j^2*\[CapitalDelta]12^2 + 
        4*h*\[CapitalDelta]34^2 - h^2*\[CapitalDelta]34^2 + 
        4*j*\[CapitalDelta]34^2 - 2*h*j*\[CapitalDelta]34^2 - 
        j^2*\[CapitalDelta]34^2)*Subscript[F, m, j][r, \[Eta]]*
       w[1][-6 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + (4*(828 - 810*h + 370*h^2 - 58*h^3 - 38*h^4 + 12*h^5 + 
        936*j - 1120*h*j + 186*h^2*j - 10*h^3*j + 6*h^4*j + 2*h^5*j - 
        236*j^2 - 340*h*j^2 + 167*h^2*j^2 + 36*h^3*j^2 + h^4*j^2 - 248*j^3 + 
        248*h*j^3 - 16*h^2*j^3 + 16*h^3*j^3 + 82*j^4 - 40*h*j^4 + 
        24*h^2*j^4 - 12*j^5 + 12*h*j^5 + 2*j^6 + 48*l - 100*h*l + 82*h^2*l - 
        42*h^3*l + 14*h^4*l - 2*h^5*l + 56*j*l - 128*h*j*l + 88*h^2*j*l - 
        16*h^3*j*l - 12*j^2*l - 12*h*j^2*l + 40*h^2*j^2*l - 16*h^3*j^2*l - 
        16*j^3*l + 32*h*j^3*l - 16*h^2*j^3*l + 4*j^4*l - 4*h*j^4*l - 24*l^2 + 
        26*h*l^2 - 15*h^2*l^2 + 6*h^3*l^2 - h^4*l^2 - 28*j*l^2 + 36*h*j*l^2 - 
        8*h^2*j*l^2 + 6*j^2*l^2 + 12*h*j^2*l^2 - 8*h^2*j^2*l^2 + 8*j^3*l^2 - 
        8*h*j^3*l^2 - 2*j^4*l^2 - 288*m + 312*h*m - 180*h^2*m + 72*h^3*m - 
        12*h^4*m - 336*j*m + 432*h*j*m - 96*h^2*j*m + 72*j^2*m + 
        144*h*j^2*m - 96*h^2*j^2*m + 96*j^3*m - 96*h*j^3*m - 24*j^4*m + 
        24*m^2 - 26*h*m^2 + 15*h^2*m^2 - 6*h^3*m^2 + h^4*m^2 + 28*j*m^2 - 
        36*h*j*m^2 + 8*h^2*j*m^2 - 6*j^2*m^2 - 12*h*j^2*m^2 + 8*h^2*j^2*m^2 - 
        8*j^3*m^2 + 8*h*j^3*m^2 + 2*j^4*m^2 - 288*\[CapitalDelta] + 
        360*h*\[CapitalDelta] - 232*h^2*\[CapitalDelta] + 
        102*h^3*\[CapitalDelta] - 24*h^4*\[CapitalDelta] + 
        2*h^5*\[CapitalDelta] - 336*j*\[CapitalDelta] + 
        488*h*j*\[CapitalDelta] - 168*h^2*j*\[CapitalDelta] + 
        16*h^3*j*\[CapitalDelta] + 72*j^2*\[CapitalDelta] + 
        132*h*j^2*\[CapitalDelta] - 120*h^2*j^2*\[CapitalDelta] + 
        16*h^3*j^2*\[CapitalDelta] + 96*j^3*\[CapitalDelta] - 
        112*h*j^3*\[CapitalDelta] + 16*h^2*j^3*\[CapitalDelta] - 
        24*j^4*\[CapitalDelta] + 4*h*j^4*\[CapitalDelta] + 
        48*m*\[CapitalDelta] - 52*h*m*\[CapitalDelta] + 
        30*h^2*m*\[CapitalDelta] - 12*h^3*m*\[CapitalDelta] + 
        2*h^4*m*\[CapitalDelta] + 56*j*m*\[CapitalDelta] - 
        72*h*j*m*\[CapitalDelta] + 16*h^2*j*m*\[CapitalDelta] - 
        12*j^2*m*\[CapitalDelta] - 24*h*j^2*m*\[CapitalDelta] + 
        16*h^2*j^2*m*\[CapitalDelta] - 16*j^3*m*\[CapitalDelta] + 
        16*h*j^3*m*\[CapitalDelta] + 4*j^4*m*\[CapitalDelta] + 
        12*\[CapitalDelta]12^2 + 14*h*\[CapitalDelta]12^2 - 
        6*h^2*\[CapitalDelta]12^2 - 6*h^3*\[CapitalDelta]12^2 + 
        2*h^4*\[CapitalDelta]12^2 + 32*j*\[CapitalDelta]12^2 - 
        12*h*j*\[CapitalDelta]12^2 - 32*h^2*j*\[CapitalDelta]12^2 + 
        12*h^3*j*\[CapitalDelta]12^2 - 42*h*j^2*\[CapitalDelta]12^2 + 
        22*h^2*j^2*\[CapitalDelta]12^2 - 16*j^3*\[CapitalDelta]12^2 + 
        16*h*j^3*\[CapitalDelta]12^2 + 4*j^4*\[CapitalDelta]12^2 + 
        12*\[CapitalDelta]34^2 + 14*h*\[CapitalDelta]34^2 - 
        6*h^2*\[CapitalDelta]34^2 - 6*h^3*\[CapitalDelta]34^2 + 
        2*h^4*\[CapitalDelta]34^2 + 32*j*\[CapitalDelta]34^2 - 
        12*h*j*\[CapitalDelta]34^2 - 32*h^2*j*\[CapitalDelta]34^2 + 
        12*h^3*j*\[CapitalDelta]34^2 - 42*h*j^2*\[CapitalDelta]34^2 + 
        22*h^2*j^2*\[CapitalDelta]34^2 - 16*j^3*\[CapitalDelta]34^2 + 
        16*h*j^3*\[CapitalDelta]34^2 + 4*j^4*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-6 + m, j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (4*(1 + j)*(2 + j)*(-276 + 160*h + 9*h^2 - 10*h^3 - 8*j + 68*h*j + 
        11*h^2*j - 2*h^3*j + 31*j^2 + 8*h*j^2 + 3*h^2*j^2 + j^3 + 4*h*j^3 + 
        j^4 - 16*l + 28*h*l - 14*h^2*l + 2*h^3*l + 4*h*j*l - 4*h^2*j*l + 
        2*j^2*l - 2*h*j^2*l + 8*l^2 - 6*h*l^2 + h^2*l^2 - 2*h*j*l^2 - 
        j^2*l^2 + 96*m - 72*h*m + 12*h^2*m - 24*h*j*m - 12*j^2*m - 8*m^2 + 
        6*h*m^2 - h^2*m^2 + 2*h*j*m^2 + j^2*m^2 + 96*\[CapitalDelta] - 
        88*h*\[CapitalDelta] + 24*h^2*\[CapitalDelta] - 
        2*h^3*\[CapitalDelta] - 24*h*j*\[CapitalDelta] + 
        4*h^2*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] + 
        2*h*j^2*\[CapitalDelta] - 16*m*\[CapitalDelta] + 
        12*h*m*\[CapitalDelta] - 2*h^2*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-6 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(36 + 8*h + 4*j + 2*h*j + j^2 + 2*l - 
        2*h*l - l^2 - 12*m + m^2 - 12*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta])*Subscript[F, m, j][r, \[Eta]]*
       w[1][-6 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-5 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (6*(-3 + 2*h + j)*(2 - 6*h + 2*h^2 - 3*j + 2*h*j + j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[1][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (6*(1 + j)*(-4*h + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-5 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[1][-5 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (24 - 8*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 6*m - 2*h*m + m^2 - 
        6*\[CapitalDelta] + 2*m*\[CapitalDelta])*Subscript[F, m, j][r, 
        \[Eta]]*w[1][-4 + m, -4 + j])/((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (4*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-24 - 66*h + 25*h^2 - 4*h^3 - 86*j + 53*h*j - 4*h^2*j + 42*j^2 - 
        20*h*j^2 + 4*h^2*j^2 - 9*j^3 + 4*h*j^3 + j^4 - 4*l + 2*h*l + 
        2*h^2*l - 8*j*l + 12*h*j*l - 4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 
        2*l^2 + h*l^2 + 4*j*l^2 - 2*h*j*l^2 - j^2*l^2 + 12*m + 22*h*m - 
        9*h^2*m + 2*h^3*m + 36*j*m - 18*h*j*m - 9*j^2*m - 2*m^2 - h*m^2 - 
        4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 12*\[CapitalDelta] + 
        18*h*\[CapitalDelta] - 11*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        26*h*j*\[CapitalDelta] + 4*h^2*j*\[CapitalDelta] - 
        9*j^2*\[CapitalDelta] + 2*h*j^2*\[CapitalDelta] - 
        4*m*\[CapitalDelta] - 2*h*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-4 + m, -2 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((-1008 + 312*h + 704*h^2 - 496*h^3 + 112*h^4 - 8*h^5 - 1032*j + 
        1004*h*j + 194*h^2*j - 190*h^3*j + 22*h^4*j + 2*h^5*j + 336*j^2 + 
        262*h*j^2 - 31*h^2*j^2 - 116*h^3*j^2 + 9*h^4*j^2 + 220*j^3 - 
        188*h*j^3 - 32*h^3*j^3 - 105*j^4 + 92*h*j^4 - 58*h^2*j^4 + 30*j^5 - 
        30*h*j^5 - 5*j^6 - 144*l + 276*h*l - 154*h^2*l + 14*h^3*l + 
        10*h^4*l - 2*h^5*l - 156*j*l + 376*h*j*l - 292*h^2*j*l + 80*h^3*j*l - 
        8*h^4*j*l + 38*j^2*l + 10*h*j^2*l - 84*h^2*j^2*l + 36*h^3*j^2*l + 
        40*j^3*l - 80*h*j^3*l + 40*h^2*j^3*l - 10*j^4*l + 10*h*j^4*l + 
        72*l^2 - 66*h*l^2 + 11*h^2*l^2 + 4*h^3*l^2 - h^4*l^2 + 78*j*l^2 - 
        110*h*j*l^2 + 36*h^2*j*l^2 - 4*h^3*j*l^2 - 19*j^2*l^2 - 
        24*h*j^2*l^2 + 18*h^2*j^2*l^2 - 20*j^3*l^2 + 20*h*j^3*l^2 + 
        5*j^4*l^2 + 576*m - 432*h*m - 124*h^2*m + 218*h^3*m - 80*h^4*m + 
        10*h^5*m + 600*j*m - 820*h*j*m + 268*h^2*j*m - 56*h^3*j*m + 
        8*h^4*j*m - 156*j^2*m - 154*h*j^2*m + 72*h^2*j^2*m + 28*h^3*j^2*m - 
        144*j^3*m + 120*h*j^3*m + 24*h^2*j^3*m + 36*j^4*m + 6*h*j^4*m - 
        72*m^2 + 66*h*m^2 - 11*h^2*m^2 - 4*h^3*m^2 + h^4*m^2 - 78*j*m^2 + 
        110*h*j*m^2 - 36*h^2*j*m^2 + 4*h^3*j*m^2 + 19*j^2*m^2 + 
        24*h*j^2*m^2 - 18*h^2*j^2*m^2 + 20*j^3*m^2 - 20*h*j^3*m^2 - 
        5*j^4*m^2 + 576*\[CapitalDelta] - 576*h*\[CapitalDelta] + 
        8*h^2*\[CapitalDelta] + 196*h^3*\[CapitalDelta] - 
        88*h^4*\[CapitalDelta] + 12*h^5*\[CapitalDelta] + 
        600*j*\[CapitalDelta] - 976*h*j*\[CapitalDelta] + 
        488*h^2*j*\[CapitalDelta] - 128*h^3*j*\[CapitalDelta] + 
        16*h^4*j*\[CapitalDelta] - 156*j^2*\[CapitalDelta] - 
        116*h*j^2*\[CapitalDelta] + 120*h^2*j^2*\[CapitalDelta] - 
        8*h^3*j^2*\[CapitalDelta] - 144*j^3*\[CapitalDelta] + 
        160*h*j^3*\[CapitalDelta] - 16*h^2*j^3*\[CapitalDelta] + 
        36*j^4*\[CapitalDelta] - 4*h*j^4*\[CapitalDelta] - 
        144*m*\[CapitalDelta] + 132*h*m*\[CapitalDelta] - 
        22*h^2*m*\[CapitalDelta] - 8*h^3*m*\[CapitalDelta] + 
        2*h^4*m*\[CapitalDelta] - 156*j*m*\[CapitalDelta] + 
        220*h*j*m*\[CapitalDelta] - 72*h^2*j*m*\[CapitalDelta] + 
        8*h^3*j*m*\[CapitalDelta] + 38*j^2*m*\[CapitalDelta] + 
        48*h*j^2*m*\[CapitalDelta] - 36*h^2*j^2*m*\[CapitalDelta] + 
        40*j^3*m*\[CapitalDelta] - 40*h*j^3*m*\[CapitalDelta] - 
        10*j^4*m*\[CapitalDelta] - 48*\[CapitalDelta]12^2 - 
        8*h*\[CapitalDelta]12^2 + 32*h^2*\[CapitalDelta]12^2 - 
        8*h^3*\[CapitalDelta]12^2 - 80*j*\[CapitalDelta]12^2 + 
        64*h*j*\[CapitalDelta]12^2 + 32*h^2*j*\[CapitalDelta]12^2 - 
        16*h^3*j*\[CapitalDelta]12^2 + 8*j^2*\[CapitalDelta]12^2 + 
        72*h*j^2*\[CapitalDelta]12^2 - 40*h^2*j^2*\[CapitalDelta]12^2 + 
        32*j^3*\[CapitalDelta]12^2 - 32*h*j^3*\[CapitalDelta]12^2 - 
        8*j^4*\[CapitalDelta]12^2 - 48*\[CapitalDelta]34^2 - 
        8*h*\[CapitalDelta]34^2 + 32*h^2*\[CapitalDelta]34^2 - 
        8*h^3*\[CapitalDelta]34^2 - 80*j*\[CapitalDelta]34^2 + 
        64*h*j*\[CapitalDelta]34^2 + 32*h^2*j*\[CapitalDelta]34^2 - 
        16*h^3*j*\[CapitalDelta]34^2 + 8*j^2*\[CapitalDelta]34^2 + 
        72*h*j^2*\[CapitalDelta]34^2 - 40*h^2*j^2*\[CapitalDelta]34^2 + 
        32*j^3*\[CapitalDelta]34^2 - 32*h*j^3*\[CapitalDelta]34^2 - 
        8*j^4*\[CapitalDelta]34^2)*Subscript[F, m, j][r, \[Eta]]*
       w[1][-4 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (4*(1 + j)*(2 + j)*(-84 - 20*h + 39*h^2 - 4*h^3 - 6*j + 27*h*j + 
        16*h^2*j + 12*j^2 + 10*h*j^2 + 4*h^2*j^2 + j^3 + 4*h*j^3 + j^4 - 
        12*l + 18*h*l - 6*h^2*l + 4*h*j*l - 4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 
        6*l^2 - 3*h*l^2 - 2*h*j*l^2 - j^2*l^2 + 48*m - 14*h*m - 9*h^2*m + 
        2*h^3*m - 18*h*j*m - 9*j^2*m - 6*m^2 + 3*h*m^2 + 2*h*j*m^2 + 
        j^2*m^2 + 48*\[CapitalDelta] - 26*h*\[CapitalDelta] - 
        3*h^2*\[CapitalDelta] + 2*h^3*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] + 4*h^2*j*\[CapitalDelta] - 
        9*j^2*\[CapitalDelta] + 2*h*j^2*\[CapitalDelta] - 
        12*m*\[CapitalDelta] + 6*h*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-4 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((1 + j)*(2 + j)*(3 + j)*(4 + j)*(12 + 12*h + 4*j + 2*h*j + j^2 + 2*l - 
        2*h*l - l^2 - 6*m - 2*h*m + m^2 - 6*\[CapitalDelta] + 
        2*m*\[CapitalDelta])*Subscript[F, m, j][r, \[Eta]]*
       w[1][-4 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-3 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-3 + 2*h + j)*(6 - 21*h + 7*h^2 - 12*j + 8*h*j + 4*j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[1][-3 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-2 - 13*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-3 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[1][-3 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(9 - 5*j + 2*h*j + j^2 + 2*l - 2*h*l - 
        l^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*Subscript[F, m, j][r, 
        \[Eta]]*w[1][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (2*(12 + 6*h - 14*h^2 + 4*h^3 + 4*j + 8*h*j - 14*h^2*j + 2*h^3*j - 
        6*j^2 + 2*h*j^2 - 3*h^2*j^2 + 4*j^3 - 4*h*j^3 - j^4 + 8*l - 16*h*l + 
        10*h^2*l - 2*h^3*l + 4*j*l - 8*h*j*l + 4*h^2*j*l - 2*j^2*l + 
        2*h*j^2*l - 4*l^2 + 4*h*l^2 - h^2*l^2 - 2*j*l^2 + 2*h*j*l^2 + 
        j^2*l^2 - 12*m - 2*h*m + 12*h^2*m - 4*h^3*m - 12*j*m + 12*h*j*m + 
        6*j^2*m + 4*m^2 - 4*h*m^2 + h^2*m^2 + 2*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 
        12*\[CapitalDelta] + 6*h*\[CapitalDelta] + 4*h^2*\[CapitalDelta] - 
        2*h^3*\[CapitalDelta] - 12*j*\[CapitalDelta] + 
        16*h*j*\[CapitalDelta] - 4*h^2*j*\[CapitalDelta] + 
        6*j^2*\[CapitalDelta] - 2*h*j^2*\[CapitalDelta] + 
        8*m*\[CapitalDelta] - 8*h*m*\[CapitalDelta] + 
        2*h^2*m*\[CapitalDelta] + 4*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*\[CapitalDelta]12^2 - 6*h*\[CapitalDelta]12^2 + 
        2*h^2*\[CapitalDelta]12^2 + 4*\[CapitalDelta]34^2 - 
        6*h*\[CapitalDelta]34^2 + 2*h^2*\[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-2 + m, j])/
      ((-2 + h + j)*(h + j)) + (2*(1 + j)*(2 + j)*(3 + 6*h + j + 2*h*j + 
        j^2 + 2*l - 2*h*l - l^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       Subscript[F, m, j][r, \[Eta]]*w[1][-2 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - (2*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[1][-1 + m, -1 + j])/
      (-2 + h + j) - (2*(1 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[1][-1 + m, 1 + j])/(h + j) - 
     (-2*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 2*h*m + m^2 + 
       2*m*\[CapitalDelta])*Subscript[F, m, j][r, \[Eta]]*w[1][m, j] + 
     (2*(-1 + j)*(-3 + 2*h + j)*\[CapitalDelta]34*Subscript[F, m, j][r, 
        \[Eta]]*w[2][-11 + m, -1 + j])/(-2 + h + j) - 
     (2*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*Subscript[F, m, j][r, 
        \[Eta]]*w[2][-11 + m, 1 + j])/(h + j) - 
     (4*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) + (8*(-1 + h)*j*(-2 + 2*h + j)*
       \[CapitalDelta]12*Subscript[F, m, j][r, \[Eta]]*w[2][-10 + m, j])/
      ((-2 + h + j)*(h + j)) + (4*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-10 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[2][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-6 + 5*h + 2*j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(-1 + h)*(-2 + h - 2*j)*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-9 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-9 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (8*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-8 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) - (16*(-1 + h)*j*(-2 + 2*h + j)*
       \[CapitalDelta]12*Subscript[F, m, j][r, \[Eta]]*w[2][-8 + m, j])/
      ((-2 + h + j)*(h + j)) - (8*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-8 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - (6*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[2][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + j)*(-3 + 2*h + j)*(-18 + 18*h - 10*h^2 - 9*j + 4*h*j + 5*j^2)*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[2][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-1 + 2*h + j)*(-16 + 4*h + 2*h^2 - 11*j + 16*h*j + 5*j^2)*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[2][-7 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (6*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-7 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (6*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[2][-5 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-1 + j)*(-3 + 2*h + j)*(-18 + 18*h - 10*h^2 - 9*j + 4*h*j + 5*j^2)*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[2][-5 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (2*(1 + j)*(-1 + 2*h + j)*(-16 + 4*h + 2*h^2 - 11*j + 16*h*j + 5*j^2)*
       \[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*w[2][-5 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (6*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-5 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) - 
     (8*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-4 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) + (16*(-1 + h)*j*(-2 + 2*h + j)*
       \[CapitalDelta]12*Subscript[F, m, j][r, \[Eta]]*w[2][-4 + m, j])/
      ((-2 + h + j)*(h + j)) + (8*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-4 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*\[CapitalDelta]34*Subscript[F, m, j][r, \[Eta]]*
       w[2][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-6 + 5*h + 2*j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (2*(-1 + h)*(-2 + h - 2*j)*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-3 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-3 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (4*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-2 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) - (8*(-1 + h)*j*(-2 + 2*h + j)*
       \[CapitalDelta]12*Subscript[F, m, j][r, \[Eta]]*w[2][-2 + m, j])/
      ((-2 + h + j)*(h + j)) - (4*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       Subscript[F, m, j][r, \[Eta]]*w[2][-2 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - (2*(-1 + j)*(-3 + 2*h + j)*\[CapitalDelta]34*
       Subscript[F, m, j][r, \[Eta]]*w[2][-1 + m, -1 + j])/(-2 + h + j) + 
     (2*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*Subscript[F, m, j][r, 
        \[Eta]]*w[2][-1 + m, 1 + j])/(h + j)
 
Comb[2][m_, j_] = ((-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[1][-9 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (j*(1 + j)*\[CapitalDelta]34*w[1][-9 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) - (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*w[1][-8 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-8 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-8 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (-2*h - 5*j + 4*h*j + j^2)*\[CapitalDelta]34*w[1][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(-6 + 8*h - 4*h^2 + j + j^2)*\[CapitalDelta]34*
       w[1][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*w[1][-7 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[1][-6 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-6 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-6 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - (2*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-5*h + h^2 - 8*j + 6*h*j + 2*j^2)*\[CapitalDelta]34*
       w[1][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + (2*j*(1 + j)*(-8 + 7*h - 3*h^2 + 2*h*j + 2*j^2)*
       \[CapitalDelta]34*w[1][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)*(1 + h + j)) + (2*j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*
       w[1][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[1][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-4 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-4 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (-2*h - 5*j + 4*h*j + j^2)*\[CapitalDelta]34*w[1][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(-6 + 8*h - 4*h^2 + j + j^2)*\[CapitalDelta]34*
       w[1][-3 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*w[1][-3 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[1][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-2 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-2 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*w[1][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (j*(1 + j)*\[CapitalDelta]34*
       w[1][-1 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (j*(-2 + 2*h + j)*(100 - 20*h - 2*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 
        20*m + 2*h*m + m^2 - 20*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta])*w[2][-10 + m, j])/(2*(-1 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-9 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[2][-9 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (79 - 20*h - 5*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 17*m + 2*h*m + 
        m^2 - 17*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       w[2][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (j*(-2 + 2*h + j)*(220*h - 348*h^2 + 80*h^3 - 72*j + 44*h*j + 34*h^2*j - 
        6*h^3*j + 40*j^2 + 6*h*j^2 + h^2*j^2 - 4*j^3 + 4*h*j^3 + j^4 + 
        4*h*l - 10*h^2*l + 6*h^3*l - 4*j*l + 8*h*j*l - 4*h^2*j*l + 2*j^2*l - 
        2*h*j^2*l - 2*h*l^2 + 3*h^2*l^2 + 2*j*l^2 - 2*h*j*l^2 - j^2*l^2 - 
        44*h*m + 68*h^2*m - 10*h^3*m + 24*j*m - 20*h*j*m - 4*h^2*j*m - 
        12*j^2*m - 2*h*j^2*m + 2*h*m^2 - 3*h^2*m^2 - 2*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 - 44*h*\[CapitalDelta] + 72*h^2*\[CapitalDelta] - 
        16*h^3*\[CapitalDelta] + 24*j*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] + 
        4*h*m*\[CapitalDelta] - 6*h^2*m*\[CapitalDelta] - 
        4*j*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] + 4*h*\[CapitalDelta]12^2 - 
        4*h^2*\[CapitalDelta]12^2 + 4*h*\[CapitalDelta]34^2 - 
        4*h^2*\[CapitalDelta]34^2)*w[2][-8 + m, j])/
      (2*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*(73 - 14*h + j + 2*h*j + j^2 + 2*l - 
        2*h*l - l^2 - 17*m + 2*h*m + m^2 - 17*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[2][-8 + m, 2 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)) - ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[2][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[2][-7 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[2][-7 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(64 - 20*h - 8*j + 
        2*h*j + j^2 + 2*l - 2*h*l - l^2 - 14*m + 2*h*m + m^2 - 
        14*\[CapitalDelta] + 4*h*\[CapitalDelta] + 2*m*\[CapitalDelta])*
       w[2][-6 + m, -4 + j])/(2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-4*h - 135*h^2 + 40*h^3 - 108*j + 40*h*j + 13*h^2*j - 
        2*h^3*j + 47*j^2 - 14*h*j^2 + 3*h^2*j^2 - 9*j^3 + 4*h*j^3 + j^4 - 
        4*h*l + 2*h^2*l + 2*h^3*l - 8*j*l + 12*h*j*l - 4*h^2*j*l + 2*j^2*l - 
        2*h*j^2*l + 2*h*l^2 + h^2*l^2 + 4*j*l^2 - 2*h*j*l^2 - j^2*l^2 + 
        8*h*m + 31*h^2*m - 6*h^3*m + 36*j*m - 10*h*j*m - 4*h^2*j*m - 
        9*j^2*m - 2*h*j^2*m - 2*h*m^2 - h^2*m^2 - 4*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 + 8*h*\[CapitalDelta] + 27*h^2*\[CapitalDelta] - 
        8*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] - 9*j^2*\[CapitalDelta] - 
        4*h*m*\[CapitalDelta] - 2*h^2*m*\[CapitalDelta] - 
        8*j*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*h*\[CapitalDelta]12^2 + 
        h^2*\[CapitalDelta]12^2 - 4*j*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*h*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 - 
        4*j*\[CapitalDelta]34^2 + 2*h*j*\[CapitalDelta]34^2 + 
        j^2*\[CapitalDelta]34^2)*w[2][-6 + m, -2 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(-2 + 2*h + j)*(498*h - 122*h^2 - 286*h^3 + 274*h^4 - 60*h^5 + 
        624*j - 240*h*j - 742*h^2*j + 454*h^3*j - 98*h^4*j + 2*h^5*j + 
        80*j^2 - 1104*h*j^2 + 827*h^2*j^2 - 176*h^3*j^2 + h^4*j^2 - 408*j^3 + 
        568*h*j^3 - 176*h^2*j^3 + 16*h^3*j^3 + 122*j^4 - 80*h*j^4 + 
        24*h^2*j^4 - 12*j^5 + 12*h*j^5 + 2*j^6 + 12*h*l - 6*h^2*l - 
        10*h^3*l + 6*h^4*l - 2*h^5*l + 24*j*l - 32*h*j*l - 8*h^2*j*l + 
        16*h^3*j*l + 4*j^2*l - 44*h*j^2*l + 56*h^2*j^2*l - 16*h^3*j^2*l - 
        16*j^3*l + 32*h*j^3*l - 16*h^2*j^3*l + 4*j^4*l - 4*h*j^4*l - 
        6*h*l^2 - 3*h^2*l^2 + 2*h^3*l^2 - h^4*l^2 - 12*j*l^2 + 4*h*j*l^2 + 
        8*h^2*j*l^2 - 2*j^2*l^2 + 20*h*j^2*l^2 - 8*h^2*j^2*l^2 + 8*j^3*l^2 - 
        8*h*j^3*l^2 - 2*j^4*l^2 - 114*h*m + 4*h^2*m + 56*h^3*m - 52*h^4*m + 
        10*h^5*m - 168*j*m + 60*h*j*m + 160*h^2*j*m - 68*h^3*j*m + 
        16*h^4*j*m - 28*j^2*m + 294*h*j^2*m - 170*h^2*j^2*m + 24*h^3*j^2*m + 
        112*j^3*m - 128*h*j^3*m + 16*h^2*j^3*m - 28*j^4*m + 4*h*j^4*m + 
        6*h*m^2 + 3*h^2*m^2 - 2*h^3*m^2 + h^4*m^2 + 12*j*m^2 - 4*h*j*m^2 - 
        8*h^2*j*m^2 + 2*j^2*m^2 - 20*h*j^2*m^2 + 8*h^2*j^2*m^2 - 8*j^3*m^2 + 
        8*h*j^3*m^2 + 2*j^4*m^2 - 114*h*\[CapitalDelta] + 
        16*h^2*\[CapitalDelta] + 62*h^3*\[CapitalDelta] - 
        56*h^4*\[CapitalDelta] + 12*h^5*\[CapitalDelta] - 
        168*j*\[CapitalDelta] + 84*h*j*\[CapitalDelta] + 
        152*h^2*j*\[CapitalDelta] - 84*h^3*j*\[CapitalDelta] + 
        16*h^4*j*\[CapitalDelta] - 28*j^2*\[CapitalDelta] + 
        298*h*j^2*\[CapitalDelta] - 210*h^2*j^2*\[CapitalDelta] + 
        40*h^3*j^2*\[CapitalDelta] + 112*j^3*\[CapitalDelta] - 
        144*h*j^3*\[CapitalDelta] + 32*h^2*j^3*\[CapitalDelta] - 
        28*j^4*\[CapitalDelta] + 8*h*j^4*\[CapitalDelta] + 
        12*h*m*\[CapitalDelta] + 6*h^2*m*\[CapitalDelta] - 
        4*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] + 
        24*j*m*\[CapitalDelta] - 8*h*j*m*\[CapitalDelta] - 
        16*h^2*j*m*\[CapitalDelta] + 4*j^2*m*\[CapitalDelta] - 
        40*h*j^2*m*\[CapitalDelta] + 16*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 16*h*j^3*m*\[CapitalDelta] + 
        4*j^4*m*\[CapitalDelta] + 18*h*\[CapitalDelta]12^2 + 
        6*h^2*\[CapitalDelta]12^2 - 10*h^3*\[CapitalDelta]12^2 + 
        2*h^4*\[CapitalDelta]12^2 + 24*j*\[CapitalDelta]12^2 + 
        4*h*j*\[CapitalDelta]12^2 - 40*h^2*j*\[CapitalDelta]12^2 + 
        12*h^3*j*\[CapitalDelta]12^2 + 4*j^2*\[CapitalDelta]12^2 - 
        46*h*j^2*\[CapitalDelta]12^2 + 22*h^2*j^2*\[CapitalDelta]12^2 - 
        16*j^3*\[CapitalDelta]12^2 + 16*h*j^3*\[CapitalDelta]12^2 + 
        4*j^4*\[CapitalDelta]12^2 + 18*h*\[CapitalDelta]34^2 + 
        6*h^2*\[CapitalDelta]34^2 - 10*h^3*\[CapitalDelta]34^2 + 
        2*h^4*\[CapitalDelta]34^2 + 24*j*\[CapitalDelta]34^2 + 
        4*h*j*\[CapitalDelta]34^2 - 40*h^2*j*\[CapitalDelta]34^2 + 
        12*h^3*j*\[CapitalDelta]34^2 + 4*j^2*\[CapitalDelta]34^2 - 
        46*h*j^2*\[CapitalDelta]34^2 + 22*h^2*j^2*\[CapitalDelta]34^2 - 
        16*j^3*\[CapitalDelta]34^2 + 16*h*j^3*\[CapitalDelta]34^2 + 
        4*j^4*\[CapitalDelta]34^2)*w[2][-6 + m, j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*(-84 + 44*h - 93*h^2 + 34*h^3 - 4*j + 
        36*h*j + 27*h^2*j - 2*h^3*j + 17*j^2 + 16*h*j^2 + 3*h^2*j^2 + j^3 + 
        4*h*j^3 + j^4 - 8*l + 12*h*l - 6*h^2*l + 2*h^3*l + 4*h*j*l - 
        4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 4*l^2 - 2*h*l^2 + h^2*l^2 - 
        2*h*j*l^2 - j^2*l^2 + 36*m - 20*h*m + 23*h^2*m - 6*h^3*m - 18*h*j*m - 
        4*h^2*j*m - 9*j^2*m - 2*h*j^2*m - 4*m^2 + 2*h*m^2 - h^2*m^2 + 
        2*h*j*m^2 + j^2*m^2 + 36*\[CapitalDelta] - 28*h*\[CapitalDelta] + 
        27*h^2*\[CapitalDelta] - 8*h^3*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] - 9*j^2*\[CapitalDelta] - 
        8*m*\[CapitalDelta] + 4*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]12^2 + 
        h^2*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 + 2*h*j*\[CapitalDelta]34^2 + 
        j^2*\[CapitalDelta]34^2)*w[2][-6 + m, 2 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (52 - 8*h + 4*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 14*m + 2*h*m + 
        m^2 - 14*\[CapitalDelta] + 4*h*\[CapitalDelta] + 2*m*\[CapitalDelta])*
       w[2][-6 + m, 4 + j])/(2*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*
       (3 + h + j)) + ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)*(24 - 8*j + 2*h*j + j^2 + 2*l - 2*h*l - 
        l^2 - 6*m - 2*h*m + m^2 - 6*\[CapitalDelta] + 2*m*\[CapitalDelta])*
       w[2][-4 + m, -4 + j])/(2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-124*h + 75*h^2 - 20*h^3 - 148*j + 140*h*j - 
        27*h^2*j - 2*h^3*j + 57*j^2 - 34*h*j^2 + 3*h^2*j^2 - 9*j^3 + 
        4*h*j^3 + j^4 - 4*h*l + 2*h^2*l + 2*h^3*l - 8*j*l + 12*h*j*l - 
        4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 2*h*l^2 + h^2*l^2 + 4*j*l^2 - 
        2*h*j*l^2 - j^2*l^2 + 32*h*m - 11*h^2*m + 6*h^3*m + 44*j*m - 
        30*h*j*m + 4*h^2*j*m - 11*j^2*m + 2*h*j^2*m - 2*h*m^2 - h^2*m^2 - 
        4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 32*h*\[CapitalDelta] - 
        15*h^2*\[CapitalDelta] + 4*h^3*\[CapitalDelta] + 
        44*j*\[CapitalDelta] - 38*h*j*\[CapitalDelta] + 
        8*h^2*j*\[CapitalDelta] - 11*j^2*\[CapitalDelta] + 
        4*h*j^2*\[CapitalDelta] - 4*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[2][-4 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) + (j*(-2 + 2*h + j)*(-42*h + 218*h^2 + 74*h^3 - 
        146*h^4 + 40*h^5 + 144*j - 40*h*j + 58*h^2*j - 226*h^3*j + 62*h^4*j + 
        2*h^5*j - 164*h*j^2 - 73*h^2*j^2 + 64*h^3*j^2 + h^4*j^2 - 88*j^3 + 
        88*h*j^3 - 16*h^2*j^3 + 16*h^3*j^3 + 42*j^4 - 40*h*j^4 + 24*h^2*j^4 - 
        12*j^5 + 12*h*j^5 + 2*j^6 + 12*h*l - 6*h^2*l - 10*h^3*l + 6*h^4*l - 
        2*h^5*l + 24*j*l - 32*h*j*l - 8*h^2*j*l + 16*h^3*j*l + 4*j^2*l - 
        44*h*j^2*l + 56*h^2*j^2*l - 16*h^3*j^2*l - 16*j^3*l + 32*h*j^3*l - 
        16*h^2*j^3*l + 4*j^4*l - 4*h*j^4*l - 6*h*l^2 - 3*h^2*l^2 + 
        2*h^3*l^2 - h^4*l^2 - 12*j*l^2 + 4*h*j*l^2 + 8*h^2*j*l^2 - 
        2*j^2*l^2 + 20*h*j^2*l^2 - 8*h^2*j^2*l^2 + 8*j^3*l^2 - 8*h*j^3*l^2 - 
        2*j^4*l^2 - 6*h*m - 64*h^2*m - 16*h^3*m + 32*h^4*m - 10*h^5*m - 
        72*j*m + 20*h*j*m + 68*h^3*j*m - 16*h^4*j*m - 12*j^2*m + 
        106*h*j^2*m + 10*h^2*j^2*m - 24*h^3*j^2*m + 48*j^3*m - 32*h*j^3*m - 
        16*h^2*j^3*m - 12*j^4*m - 4*h*j^4*m + 6*h*m^2 + 3*h^2*m^2 - 
        2*h^3*m^2 + h^4*m^2 + 12*j*m^2 - 4*h*j*m^2 - 8*h^2*j*m^2 + 
        2*j^2*m^2 - 20*h*j^2*m^2 + 8*h^2*j^2*m^2 - 8*j^3*m^2 + 8*h*j^3*m^2 + 
        2*j^4*m^2 - 6*h*\[CapitalDelta] - 52*h^2*\[CapitalDelta] - 
        10*h^3*\[CapitalDelta] + 28*h^4*\[CapitalDelta] - 
        8*h^5*\[CapitalDelta] - 72*j*\[CapitalDelta] + 
        44*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] + 
        52*h^3*j*\[CapitalDelta] - 16*h^4*j*\[CapitalDelta] - 
        12*j^2*\[CapitalDelta] + 110*h*j^2*\[CapitalDelta] - 
        30*h^2*j^2*\[CapitalDelta] - 8*h^3*j^2*\[CapitalDelta] + 
        48*j^3*\[CapitalDelta] - 48*h*j^3*\[CapitalDelta] - 
        12*j^4*\[CapitalDelta] + 12*h*m*\[CapitalDelta] + 
        6*h^2*m*\[CapitalDelta] - 4*h^3*m*\[CapitalDelta] + 
        2*h^4*m*\[CapitalDelta] + 24*j*m*\[CapitalDelta] - 
        8*h*j*m*\[CapitalDelta] - 16*h^2*j*m*\[CapitalDelta] + 
        4*j^2*m*\[CapitalDelta] - 40*h*j^2*m*\[CapitalDelta] + 
        16*h^2*j^2*m*\[CapitalDelta] - 16*j^3*m*\[CapitalDelta] + 
        16*h*j^3*m*\[CapitalDelta] + 4*j^4*m*\[CapitalDelta] + 
        18*h*\[CapitalDelta]12^2 + 6*h^2*\[CapitalDelta]12^2 - 
        10*h^3*\[CapitalDelta]12^2 + 2*h^4*\[CapitalDelta]12^2 + 
        24*j*\[CapitalDelta]12^2 + 4*h*j*\[CapitalDelta]12^2 - 
        40*h^2*j*\[CapitalDelta]12^2 + 12*h^3*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 46*h*j^2*\[CapitalDelta]12^2 + 
        22*h^2*j^2*\[CapitalDelta]12^2 - 16*j^3*\[CapitalDelta]12^2 + 
        16*h*j^3*\[CapitalDelta]12^2 + 4*j^4*\[CapitalDelta]12^2 + 
        18*h*\[CapitalDelta]34^2 + 6*h^2*\[CapitalDelta]34^2 - 
        10*h^3*\[CapitalDelta]34^2 + 2*h^4*\[CapitalDelta]34^2 + 
        24*j*\[CapitalDelta]34^2 + 4*h*j*\[CapitalDelta]34^2 - 
        40*h^2*j*\[CapitalDelta]34^2 + 12*h^3*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2 - 46*h*j^2*\[CapitalDelta]34^2 + 
        22*h^2*j^2*\[CapitalDelta]34^2 - 16*j^3*\[CapitalDelta]34^2 + 
        16*h*j^3*\[CapitalDelta]34^2 + 4*j^4*\[CapitalDelta]34^2)*
       w[2][-4 + m, j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*
       (1 + h + j)) + (j*(1 + j)*(2 + j)*(2*h + j)*(-124 + 44*h + 37*h^2 - 
        26*h^3 - 4*j + 56*h*j - 13*h^2*j - 2*h^3*j + 27*j^2 - 4*h*j^2 + 
        3*h^2*j^2 + j^3 + 4*h*j^3 + j^4 - 8*l + 12*h*l - 6*h^2*l + 2*h^3*l + 
        4*h*j*l - 4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 4*l^2 - 2*h*l^2 + 
        h^2*l^2 - 2*h*j*l^2 - j^2*l^2 + 44*m - 20*h*m - 3*h^2*m + 6*h^3*m - 
        22*h*j*m + 4*h^2*j*m - 11*j^2*m + 2*h*j^2*m - 4*m^2 + 2*h*m^2 - 
        h^2*m^2 + 2*h*j*m^2 + j^2*m^2 + 44*\[CapitalDelta] - 
        28*h*\[CapitalDelta] + h^2*\[CapitalDelta] + 4*h^3*\[CapitalDelta] - 
        22*h*j*\[CapitalDelta] + 8*h^2*j*\[CapitalDelta] - 
        11*j^2*\[CapitalDelta] + 4*h*j^2*\[CapitalDelta] - 
        8*m*\[CapitalDelta] + 4*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]12^2 + 
        h^2*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 + 2*h*j*\[CapitalDelta]34^2 + 
        j^2*\[CapitalDelta]34^2)*w[2][-4 + m, 2 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (12 + 12*h + 4*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 6*m - 2*h*m + 
        m^2 - 6*\[CapitalDelta] + 2*m*\[CapitalDelta])*w[2][-4 + m, 4 + j])/
      (2*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-3 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-4*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[2][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-3 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-3 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(9 - 5*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 3*m - 
        2*h*m + m^2 - 3*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[2][-2 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (j*(-2 + 2*h + j)*(-20*h + 32*h^2 - 20*h^3 - 32*j + 44*h*j - 6*h^2*j - 
        6*h^3*j + 20*j^2 - 14*h*j^2 + h^2*j^2 - 4*j^3 + 4*h*j^3 + j^4 + 
        4*h*l - 10*h^2*l + 6*h^3*l - 4*j*l + 8*h*j*l - 4*h^2*j*l + 2*j^2*l - 
        2*h*j^2*l - 2*h*l^2 + 3*h^2*l^2 + 2*j*l^2 - 2*h*j*l^2 - j^2*l^2 + 
        4*h*m - 8*h^2*m + 10*h^3*m + 16*j*m - 20*h*j*m + 4*h^2*j*m - 
        8*j^2*m + 2*h*j^2*m + 2*h*m^2 - 3*h^2*m^2 - 2*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 + 4*h*\[CapitalDelta] - 4*h^2*\[CapitalDelta] + 
        4*h^3*\[CapitalDelta] + 16*j*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] + 8*h^2*j*\[CapitalDelta] - 
        8*j^2*\[CapitalDelta] + 4*h*j^2*\[CapitalDelta] + 
        4*h*m*\[CapitalDelta] - 6*h^2*m*\[CapitalDelta] - 
        4*j*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] + 4*h*\[CapitalDelta]12^2 - 
        4*h^2*\[CapitalDelta]12^2 + 4*h*\[CapitalDelta]34^2 - 
        4*h^2*\[CapitalDelta]34^2)*w[2][-2 + m, j])/
      (2*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*(3 + 6*h + j + 2*h*j + j^2 + 2*l - 2*h*l - 
        l^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[2][-2 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-1 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[2][-1 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     (j*(-2 + 2*h + j)*(-2*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 2*h*m + 
        m^2 + 2*m*\[CapitalDelta])*w[2][m, j])/(2*(-1 + h + j))
 
Attributes[Subscript] = {NHoldRest}


==> anc/txt_Files/1_Vector_Spinning_CB.txt <==
\[ScriptCapitalM] = {{-1/(2*(-1 + \[CapitalDelta])), 
      -1/(2*(-1 + \[CapitalDelta]))}, 
     {(-1 + \[CapitalDelta] + \[CapitalDelta]12)/(2*(-1 + \[CapitalDelta])), 
      -(-1 + \[CapitalDelta] - \[CapitalDelta]12)/(2*(-1 + \[CapitalDelta]))}}
 
\[ScriptCapitalD]h[1, 1] = 
    ((1 + \[CapitalDelta] + r^2*(-1 + \[CapitalDelta] - \[CapitalDelta]12) + 
         \[CapitalDelta]12)/(-1 + r^2) + 
       (2*(1 + r^2)*(1 + \[CapitalDelta]12))/(1 + r^2 + 2*r*\[Eta]))*
      hr[1 + \[CapitalDelta]12][r, \[Eta]] - 
     \[Eta]*Derivative[0, 1][hr[1 + \[CapitalDelta]12]][r, \[Eta]] + 
     ((r + r^3)*Derivative[1, 0][hr[1 + \[CapitalDelta]12]][r, \[Eta]])/
      (-1 + r^2)
 
\[ScriptCapitalD]h[1, 2] = ((-2*r*\[CapitalDelta])/(-1 + r^2) - 
       (4*r*(1 + \[CapitalDelta]12))/(1 + r^2 + 2*r*\[Eta]))*
      hr[1 + \[CapitalDelta]12][r, \[Eta]] - 
     Derivative[0, 1][hr[1 + \[CapitalDelta]12]][r, \[Eta]] - 
     (2*r^2*Derivative[1, 0][hr[1 + \[CapitalDelta]12]][r, \[Eta]])/(-1 + r^2)
 
\[ScriptCapitalD]h[2, 1] = 
    ((-1 + \[CapitalDelta] + r^2*(1 + \[CapitalDelta] - \[CapitalDelta]12) + 
        \[CapitalDelta]12)*(1 + r^2 - 2*r*\[Eta])*hr[-1 + \[CapitalDelta]12][
        r, \[Eta]])/((-1 + r^2)*(1 + r^2 + 2*r*\[Eta])) + 
     (\[Eta]*(1 + r^2 - 2*r*\[Eta])*Derivative[0, 1][
         hr[-1 + \[CapitalDelta]12]][r, \[Eta]])/(1 + r^2 + 2*r*\[Eta]) + 
     ((r + r^3)*(1 + r^2 - 2*r*\[Eta])*
       Derivative[1, 0][hr[-1 + \[CapitalDelta]12]][r, \[Eta]])/
      ((-1 + r^2)*(1 + r^2 + 2*r*\[Eta]))
 
\[ScriptCapitalD]h[2, 2] = 
    (-2*r*(-2 + \[CapitalDelta] + 2*\[CapitalDelta]12 - 2*\[CapitalDelta]34 + 
        r^2*(2 + \[CapitalDelta] - 2*\[CapitalDelta]12 + 
          2*\[CapitalDelta]34) - 2*r*\[CapitalDelta]*\[Eta])*
       hr[-1 + \[CapitalDelta]12][r, \[Eta]])/
      ((-1 + r^2)*(1 + r^2 + 2*r*\[Eta])) + 
     (-1 + (2*(1 + r^2))/(1 + r^2 + 2*r*\[Eta]))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12]][r, \[Eta]] - 
     (2*r^2*(1 + r^2 - 2*r*\[Eta])*Derivative[1, 0][
         hr[-1 + \[CapitalDelta]12]][r, \[Eta]])/
      ((-1 + r^2)*(1 + r^2 + 2*r*\[Eta]))
 
hr[\[CapitalDelta]12aux_][r_, \[Eta]_] = SeriesData[r, 0, 
     {hr[1, 4][0, \[Eta]], Derivative[1, 0][hr[1, 4]][0, \[Eta]]}, 0, 2, 1]
 
Attributes[Derivative] = {NHoldAll, ReadProtected}


==> anc/txt_Files/2_Vectors_Linear_Combinations.txt <==
Comb[5][m_, j_] = (j*(-2 + 2*h + j)*w[1][-11 + m, j])/(-3 + 2*h + j) - 
     ((-4 + 2*h + j)*(-2 + 2*h + j)*(3 + 2*j)*w[1][-9 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(14 - 20*h + 5*h^2 - 2*j + 2*h*j + j^2)*
       w[1][-9 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(-7 + 4*h + 2*j)*w[1][-9 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     ((1 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       w[1][-7 + m, -4 + j])/((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-4 + 2*h + j)*(-2 + 2*h + j)*
       (2*h + h^2 + 14*j - 24*h*j + 6*h^2*j - 9*j^2 + 4*h*j^2 + 2*j^3)*
       w[1][-7 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + (2*j*(-2 + 2*h + j)*(6 - 14*h + 38*h^2 - 27*h^3 + 5*h^4 + 
        16*j - 4*h*j - 20*h^2*j + 8*h^3*j - 22*h*j^2 + 12*h^2*j^2 - 8*j^3 + 
        8*h*j^3 + 2*j^4)*w[1][-7 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*
       (1 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(-8 + 34*h - 41*h^2 + 12*h^3 + 2*j - 20*h*j + 
        14*h^2*j - 3*j^2 + 8*h*j^2 + 2*j^3)*w[1][-7 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*w[1][-7 + m, 4 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     ((1 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       w[1][-5 + m, -4 + j])/((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-4 + 2*h + j)*(-2 + 2*h + j)*
       (2*h + h^2 + 14*j - 24*h*j + 6*h^2*j - 9*j^2 + 4*h*j^2 + 2*j^3)*
       w[1][-5 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + (2*j*(-2 + 2*h + j)*(6 - 14*h + 38*h^2 - 27*h^3 + 5*h^4 + 
        16*j - 4*h*j - 20*h^2*j + 8*h^3*j - 22*h*j^2 + 12*h^2*j^2 - 8*j^3 + 
        8*h*j^3 + 2*j^4)*w[1][-5 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*
       (1 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(-8 + 34*h - 41*h^2 + 12*h^3 + 2*j - 20*h*j + 
        14*h^2*j - 3*j^2 + 8*h*j^2 + 2*j^3)*w[1][-5 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*w[1][-5 + m, 4 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     ((-4 + 2*h + j)*(-2 + 2*h + j)*(3 + 2*j)*w[1][-3 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(14 - 20*h + 5*h^2 - 2*j + 2*h*j + j^2)*
       w[1][-3 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(-7 + 4*h + 2*j)*w[1][-3 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (j*(-2 + 2*h + j)*w[1][-1 + m, j])/(-3 + 2*h + j) - 
     (j*(-2 + 2*h + j)*\[CapitalDelta]34*w[2][-11 + m, j])/(-3 + 2*h + j) + 
     (2*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]12*w[2][-10 + m, -1 + j])/
      (-2 + h + j) + (2*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[2][-10 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) - 
     ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[2][-9 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (j*(-2 + 2*h + j)*(-h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]34*
       w[2][-9 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*w[2][-9 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (4*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]12*w[2][-8 + m, -1 + j])/
      (-2 + h + j) - (4*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[2][-8 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) + 
     (3*(-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[2][-7 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (2*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 8*h*j + 4*j^2)*\[CapitalDelta]34*
       w[2][-7 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*w[2][-7 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (3*(-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[2][-5 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (2*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 8*h*j + 4*j^2)*\[CapitalDelta]34*
       w[2][-5 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) - 
     (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*w[2][-5 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (4*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]12*w[2][-4 + m, -1 + j])/
      (-2 + h + j) + (4*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[2][-4 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) + 
     ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[2][-3 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(-h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]34*
       w[2][-3 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*w[2][-3 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (2*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]12*w[2][-2 + m, -1 + j])/
      (-2 + h + j) - (2*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[2][-2 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) + 
     (j*(-2 + 2*h + j)*\[CapitalDelta]34*w[2][-1 + m, j])/(-3 + 2*h + j) + 
     (j*(-2 + 2*h + j)*\[CapitalDelta]12*w[3][-11 + m, j])/(-3 + 2*h + j) - 
     (2*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]34*w[3][-10 + m, -1 + j])/
      (-2 + h + j) - (2*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[3][-10 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) + 
     ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[3][-9 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(-h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*
       w[3][-9 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*w[3][-9 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (4*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]34*w[3][-8 + m, -1 + j])/
      (-2 + h + j) + (4*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[3][-8 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) - 
     (3*(-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[3][-7 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (2*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 8*h*j + 4*j^2)*\[CapitalDelta]12*
       w[3][-7 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) - 
     (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*w[3][-7 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (3*(-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[3][-5 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (2*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 8*h*j + 4*j^2)*\[CapitalDelta]12*
       w[3][-5 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*w[3][-5 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (4*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]34*w[3][-4 + m, -1 + j])/
      (-2 + h + j) - (4*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[3][-4 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) - 
     ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[3][-3 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (j*(-2 + 2*h + j)*(-h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*
       w[3][-3 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*w[3][-3 + m, 2 + j])/
      ((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (2*(-1 + j)*(-2 + 2*h + j)*\[CapitalDelta]34*w[3][-2 + m, -1 + j])/
      (-2 + h + j) + (2*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[3][-2 + m, 1 + j])/((h + j)*(-3 + 2*h + j)) - 
     (j*(-2 + 2*h + j)*\[CapitalDelta]12*w[3][-1 + m, j])/(-3 + 2*h + j) - 
     (j*(-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*w[4][-11 + m, j])/
      (-3 + 2*h + j) + ((-1 + j)*(-2 + 2*h + j)*(225 - 2*c\[CapitalDelta]l - 
        44*h - 9*j + 4*h*j + 2*j^2 - 42*m + 4*h*m + 2*m^2 - 
        42*\[CapitalDelta] + 4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        2*\[CapitalDelta]^2 + 2*\[CapitalDelta]12^2 + 2*\[CapitalDelta]34^2)*
       w[4][-10 + m, -1 + j])/(-2 + h + j) + 
     (j*(1 + j)*(-1 + 2*h + j)*(215 - 2*c\[CapitalDelta]l - 34*h + j + 
        4*h*j + 2*j^2 - 42*m + 4*h*m + 2*m^2 - 42*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 
        2*\[CapitalDelta]12^2 + 2*\[CapitalDelta]34^2)*w[4][-10 + m, 1 + j])/
      ((h + j)*(-3 + 2*h + j)) - (3*(-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[4][-9 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(-8*h + 7*h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-9 + m, j])/((-2 + h + j)*(h + j)*
       (-3 + 2*h + j)) - (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-9 + m, 2 + j])/((h + j)*(1 + h + j)*
       (-3 + 2*h + j)) - ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-2 + 2*h + j)*(177 - 2*c\[CapitalDelta]l - 44*h - 13*j + 4*h*j + 
        2*j^2 - 36*m + 4*h*m + 2*m^2 - 36*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*
       w[4][-8 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + j)*(-2 + 2*h + j)*(-738*h + 12*c\[CapitalDelta]l*h - 36*h^2 + 
        64*h^3 - 1215*j + 18*c\[CapitalDelta]l*j + 990*h*j - 
        12*c\[CapitalDelta]l*h*j - 120*h^2*j + 456*j^2 - 
        6*c\[CapitalDelta]l*j^2 - 132*h*j^2 + 24*h^2*j^2 - 35*j^3 + 
        24*h*j^3 + 6*j^4 + 180*h*m + 12*h^2*m - 8*h^3*m + 288*j*m - 
        204*h*j*m + 8*h^2*j*m - 96*j^2*m + 4*h*j^2*m - 12*h*m^2 - 18*j*m^2 + 
        12*h*j*m^2 + 6*j^2*m^2 + 180*h*\[CapitalDelta] + 
        12*h^2*\[CapitalDelta] - 8*h^3*\[CapitalDelta] + 
        288*j*\[CapitalDelta] - 204*h*j*\[CapitalDelta] + 
        8*h^2*j*\[CapitalDelta] - 96*j^2*\[CapitalDelta] + 
        4*h*j^2*\[CapitalDelta] - 24*h*m*\[CapitalDelta] - 
        36*j*m*\[CapitalDelta] + 24*h*j*m*\[CapitalDelta] + 
        12*j^2*m*\[CapitalDelta] - 12*h*\[CapitalDelta]^2 - 
        18*j*\[CapitalDelta]^2 + 12*h*j*\[CapitalDelta]^2 + 
        6*j^2*\[CapitalDelta]^2 - 12*h*\[CapitalDelta]12^2 + 
        4*h^2*\[CapitalDelta]12^2 - 12*j*\[CapitalDelta]12^2 + 
        8*h*j*\[CapitalDelta]12^2 + 4*j^2*\[CapitalDelta]12^2 - 
        12*h*\[CapitalDelta]34^2 + 4*h^2*\[CapitalDelta]34^2 - 
        12*j*\[CapitalDelta]34^2 + 8*h*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2)*w[4][-8 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*(-790 + 12*c\[CapitalDelta]l + 144*h - 
        120*h^2 + 56*h^3 - 381*j + 6*c\[CapitalDelta]l*j + 810*h*j - 
        12*c\[CapitalDelta]l*h*j - 84*h^2*j + 390*j^2 - 
        6*c\[CapitalDelta]l*j^2 - 66*h*j^2 + 24*h^2*j^2 - 13*j^3 + 24*h*j^3 + 
        6*j^4 + 192*m - 20*h*m + 20*h^2*m - 8*h^3*m + 96*j*m - 196*h*j*m + 
        8*h^2*j*m - 96*j^2*m + 4*h*j^2*m - 12*m^2 - 6*j*m^2 + 12*h*j*m^2 + 
        6*j^2*m^2 + 192*\[CapitalDelta] - 20*h*\[CapitalDelta] + 
        20*h^2*\[CapitalDelta] - 8*h^3*\[CapitalDelta] + 
        96*j*\[CapitalDelta] - 196*h*j*\[CapitalDelta] + 
        8*h^2*j*\[CapitalDelta] - 96*j^2*\[CapitalDelta] + 
        4*h*j^2*\[CapitalDelta] - 24*m*\[CapitalDelta] - 
        12*j*m*\[CapitalDelta] + 24*h*j*m*\[CapitalDelta] + 
        12*j^2*m*\[CapitalDelta] - 12*\[CapitalDelta]^2 - 
        6*j*\[CapitalDelta]^2 + 12*h*j*\[CapitalDelta]^2 + 
        6*j^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]12^2 - 
        4*h*\[CapitalDelta]12^2 + 4*h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 8*h*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 8*\[CapitalDelta]34^2 - 
        4*h*\[CapitalDelta]34^2 + 4*h^2*\[CapitalDelta]34^2 - 
        4*j*\[CapitalDelta]34^2 + 8*h*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2)*w[4][-8 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*(159 - 2*c\[CapitalDelta]l - 
        26*h + 5*j + 4*h*j + 2*j^2 - 36*m + 4*h*m + 2*m^2 - 
        36*\[CapitalDelta] + 4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        2*\[CapitalDelta]^2)*w[4][-8 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)*(-3 + 2*h + j)) + (3*(-2 + j)*(-4 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-7 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (6*(-1 + h)*h*j*(-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-7 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-7 + m, 2 + j])/((h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (91 - 2*c\[CapitalDelta]l - 12*h - 11*j + 4*h*j + 2*j^2 - 24*m + 
        2*m^2 - 24*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        2*\[CapitalDelta]^2)*w[4][-6 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (2*(-1 + j)*(-2 + 2*h + j)*
       (-255*h + 6*c\[CapitalDelta]l*h - 37*h^2 + 2*c\[CapitalDelta]l*h^2 + 
        4*h^3 - 486*j + 12*c\[CapitalDelta]l*j + 401*h*j - 
        8*c\[CapitalDelta]l*h*j - 43*h^2*j - 4*h^3*j + 204*j^2 - 
        4*c\[CapitalDelta]l*j^2 - 76*h*j^2 + 14*h^2*j^2 - 26*j^3 + 16*h*j^3 + 
        4*j^4 + 72*h*m + 24*h^2*m + 144*j*m - 96*h*j*m - 48*j^2*m - 6*h*m^2 - 
        2*h^2*m^2 - 12*j*m^2 + 8*h*j*m^2 + 4*j^2*m^2 + 72*h*\[CapitalDelta] + 
        24*h^2*\[CapitalDelta] + 144*j*\[CapitalDelta] - 
        96*h*j*\[CapitalDelta] - 48*j^2*\[CapitalDelta] - 
        12*h*m*\[CapitalDelta] - 4*h^2*m*\[CapitalDelta] - 
        24*j*m*\[CapitalDelta] + 16*h*j*m*\[CapitalDelta] + 
        8*j^2*m*\[CapitalDelta] - 6*h*\[CapitalDelta]^2 - 
        2*h^2*\[CapitalDelta]^2 - 12*j*\[CapitalDelta]^2 + 
        8*h*j*\[CapitalDelta]^2 + 4*j^2*\[CapitalDelta]^2 - 
        6*h*\[CapitalDelta]12^2 + 2*h^2*\[CapitalDelta]12^2 - 
        6*j*\[CapitalDelta]12^2 + 4*h*j*\[CapitalDelta]12^2 + 
        2*j^2*\[CapitalDelta]12^2 - 6*h*\[CapitalDelta]34^2 + 
        2*h^2*\[CapitalDelta]34^2 - 6*j*\[CapitalDelta]34^2 + 
        4*h*j*\[CapitalDelta]34^2 + 2*j^2*\[CapitalDelta]34^2)*
       w[4][-6 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*j*(1 + j)*(-1 + 2*h + j)*(-300 + 8*c\[CapitalDelta]l + 79*h - 
        2*c\[CapitalDelta]l*h - 69*h^2 + 2*c\[CapitalDelta]l*h^2 + 2*h^3 - 
        146*j + 4*c\[CapitalDelta]l*j + 287*h*j - 8*c\[CapitalDelta]l*h*j - 
        5*h^2*j - 4*h^3*j + 144*j^2 - 4*c\[CapitalDelta]l*j^2 - 16*h*j^2 + 
        14*h^2*j^2 - 6*j^3 + 16*h*j^3 + 4*j^4 + 96*m - 24*h*m + 24*h^2*m + 
        48*j*m - 96*h*j*m - 48*j^2*m - 8*m^2 + 2*h*m^2 - 2*h^2*m^2 - 
        4*j*m^2 + 8*h*j*m^2 + 4*j^2*m^2 + 96*\[CapitalDelta] - 
        24*h*\[CapitalDelta] + 24*h^2*\[CapitalDelta] + 
        48*j*\[CapitalDelta] - 96*h*j*\[CapitalDelta] - 
        48*j^2*\[CapitalDelta] - 16*m*\[CapitalDelta] + 
        4*h*m*\[CapitalDelta] - 4*h^2*m*\[CapitalDelta] - 
        8*j*m*\[CapitalDelta] + 16*h*j*m*\[CapitalDelta] + 
        8*j^2*m*\[CapitalDelta] - 8*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]^2 - 2*h^2*\[CapitalDelta]^2 - 
        4*j*\[CapitalDelta]^2 + 8*h*j*\[CapitalDelta]^2 + 
        4*j^2*\[CapitalDelta]^2 - 4*\[CapitalDelta]12^2 - 
        2*h*\[CapitalDelta]12^2 + 2*h^2*\[CapitalDelta]12^2 - 
        2*j*\[CapitalDelta]12^2 + 4*h*j*\[CapitalDelta]12^2 + 
        2*j^2*\[CapitalDelta]12^2 - 4*\[CapitalDelta]34^2 - 
        2*h*\[CapitalDelta]34^2 + 2*h^2*\[CapitalDelta]34^2 - 
        2*j*\[CapitalDelta]34^2 + 4*h*j*\[CapitalDelta]34^2 + 
        2*j^2*\[CapitalDelta]34^2)*w[4][-6 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (2*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*(77 - 2*c\[CapitalDelta]l + 
        2*h + 3*j + 4*h*j + 2*j^2 - 24*m + 2*m^2 - 24*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*w[4][-6 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)*(-3 + 2*h + j)) + 
     (3*(-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-5 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (6*(-1 + h)*h*j*(-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-5 + m, j])/((-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-5 + m, 2 + j])/((h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (33 - 2*c\[CapitalDelta]l + 4*h - 13*j + 4*h*j + 2*j^2 - 12*m - 
        4*h*m + 2*m^2 - 12*\[CapitalDelta] - 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*w[4][-4 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + j)*(-2 + 2*h + j)*(-306*h + 12*c\[CapitalDelta]l*h + 108*h^2 - 
        32*h^3 - 351*j + 18*c\[CapitalDelta]l*j + 270*h*j - 
        12*c\[CapitalDelta]l*h*j - 24*h^2*j + 168*j^2 - 
        6*c\[CapitalDelta]l*j^2 - 84*h*j^2 + 24*h^2*j^2 - 35*j^3 + 24*h*j^3 + 
        6*j^4 + 108*h*m - 12*h^2*m + 8*h^3*m + 144*j*m - 84*h*j*m - 
        8*h^2*j*m - 48*j^2*m - 4*h*j^2*m - 12*h*m^2 - 18*j*m^2 + 12*h*j*m^2 + 
        6*j^2*m^2 + 108*h*\[CapitalDelta] - 12*h^2*\[CapitalDelta] + 
        8*h^3*\[CapitalDelta] + 144*j*\[CapitalDelta] - 
        84*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] - 
        48*j^2*\[CapitalDelta] - 4*h*j^2*\[CapitalDelta] - 
        24*h*m*\[CapitalDelta] - 36*j*m*\[CapitalDelta] + 
        24*h*j*m*\[CapitalDelta] + 12*j^2*m*\[CapitalDelta] - 
        12*h*\[CapitalDelta]^2 - 18*j*\[CapitalDelta]^2 + 
        12*h*j*\[CapitalDelta]^2 + 6*j^2*\[CapitalDelta]^2 - 
        12*h*\[CapitalDelta]12^2 + 4*h^2*\[CapitalDelta]12^2 - 
        12*j*\[CapitalDelta]12^2 + 8*h*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 12*h*\[CapitalDelta]34^2 + 
        4*h^2*\[CapitalDelta]34^2 - 12*j*\[CapitalDelta]34^2 + 
        8*h*j*\[CapitalDelta]34^2 + 4*j^2*\[CapitalDelta]34^2)*
       w[4][-4 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*(-214 + 12*c\[CapitalDelta]l - 96*h + 
        120*h^2 - 40*h^3 - 93*j + 6*c\[CapitalDelta]l*j + 186*h*j - 
        12*c\[CapitalDelta]l*h*j + 12*h^2*j + 102*j^2 - 
        6*c\[CapitalDelta]l*j^2 - 18*h*j^2 + 24*h^2*j^2 - 13*j^3 + 24*h*j^3 + 
        6*j^4 + 96*m + 20*h*m - 20*h^2*m + 8*h^3*m + 48*j*m - 92*h*j*m - 
        8*h^2*j*m - 48*j^2*m - 4*h*j^2*m - 12*m^2 - 6*j*m^2 + 12*h*j*m^2 + 
        6*j^2*m^2 + 96*\[CapitalDelta] + 20*h*\[CapitalDelta] - 
        20*h^2*\[CapitalDelta] + 8*h^3*\[CapitalDelta] + 
        48*j*\[CapitalDelta] - 92*h*j*\[CapitalDelta] - 
        8*h^2*j*\[CapitalDelta] - 48*j^2*\[CapitalDelta] - 
        4*h*j^2*\[CapitalDelta] - 24*m*\[CapitalDelta] - 
        12*j*m*\[CapitalDelta] + 24*h*j*m*\[CapitalDelta] + 
        12*j^2*m*\[CapitalDelta] - 12*\[CapitalDelta]^2 - 
        6*j*\[CapitalDelta]^2 + 12*h*j*\[CapitalDelta]^2 + 
        6*j^2*\[CapitalDelta]^2 - 8*\[CapitalDelta]12^2 - 
        4*h*\[CapitalDelta]12^2 + 4*h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 8*h*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 8*\[CapitalDelta]34^2 - 
        4*h*\[CapitalDelta]34^2 + 4*h^2*\[CapitalDelta]34^2 - 
        4*j*\[CapitalDelta]34^2 + 8*h*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2)*w[4][-4 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*(15 - 2*c\[CapitalDelta]l + 
        22*h + 5*j + 4*h*j + 2*j^2 - 12*m - 4*h*m + 2*m^2 - 
        12*\[CapitalDelta] - 4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        2*\[CapitalDelta]^2)*w[4][-4 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)*(-3 + 2*h + j)) - (3*(-2 + j)*(-4 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-3 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(-8*h + 7*h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-3 + m, j])/((-2 + h + j)*(h + j)*
       (-3 + 2*h + j)) - (3*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-3 + m, 2 + j])/((h + j)*(1 + h + j)*
       (-3 + 2*h + j)) + ((-1 + j)*(-2 + 2*h + j)*(9 - 2*c\[CapitalDelta]l + 
        4*h - 9*j + 4*h*j + 2*j^2 - 6*m - 4*h*m + 2*m^2 - 6*\[CapitalDelta] - 
        4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 
        2*\[CapitalDelta]12^2 + 2*\[CapitalDelta]34^2)*w[4][-2 + m, -1 + j])/
      (-2 + h + j) + (j*(1 + j)*(-1 + 2*h + j)*(-1 - 2*c\[CapitalDelta]l + 
        14*h + j + 4*h*j + 2*j^2 - 6*m - 4*h*m + 2*m^2 - 6*\[CapitalDelta] - 
        4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 
        2*\[CapitalDelta]12^2 + 2*\[CapitalDelta]34^2)*w[4][-2 + m, 1 + j])/
      ((h + j)*(-3 + 2*h + j)) - (j*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-1 + m, j])/(-3 + 2*h + j) - 
     (j*(1 + j)*(-2 + 2*h + j)*(141 - c\[CapitalDelta]l - 22*h - 2*j + 
        2*h*j + j^2 - 24*m + 2*h*m + m^2 - 24*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[5][-12 + m, j])/4 - ((-1 + j)*(1 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-11 + m, -1 + j])/
      (2*(-2 + h + j)) - (j*(1 + j)*(2 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-11 + m, 1 + j])/(2*(h + j)) + 
     ((-2 + j)*(1 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (113 - c\[CapitalDelta]l - 22*h - 5*j + 2*h*j + j^2 - 21*m + 2*h*m + 
        m^2 - 21*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[5][-10 + m, -2 + j])/
      (2*(-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(252*h - 4*c\[CapitalDelta]l*h + 575*h^2 - 
        3*c\[CapitalDelta]l*h^2 - 468*h^3 + 2*c\[CapitalDelta]l*h^3 + 
        76*h^4 + 2178*j - 22*c\[CapitalDelta]l*j - 3742*h*j + 
        34*c\[CapitalDelta]l*h*j + 2048*h^2*j - 14*c\[CapitalDelta]l*h^2*j - 
        556*h^3*j + 2*c\[CapitalDelta]l*h^3*j + 72*h^4*j - 801*j^2 + 
        7*c\[CapitalDelta]l*j^2 + 230*h*j^2 + 2*c\[CapitalDelta]l*h*j^2 - 
        6*h^2*j^2 - 3*c\[CapitalDelta]l*h^2*j^2 + 68*h^3*j^2 - 4*h^4*j^2 - 
        296*j^3 + 4*c\[CapitalDelta]l*j^3 + 288*h*j^3 - 
        4*c\[CapitalDelta]l*h*j^3 + 4*h^2*j^3 + 4*h^3*j^3 + 84*j^4 - 
        c\[CapitalDelta]l*j^4 - 18*h*j^4 + 11*h^2*j^4 - 6*j^5 + 6*h*j^5 + 
        j^6 - 66*h*m - 88*h^2*m + 68*h^3*m - 8*h^4*m - 444*j*m + 728*h*j*m - 
        356*h^2*j*m + 80*h^3*j*m - 8*h^4*j*m + 150*j^2*m + 2*h*j^2*m - 
        36*h^2*j^2*m - 4*h^3*j^2*m + 72*j^3*m - 72*h*j^3*m - 18*j^4*m + 
        4*h*m^2 + 3*h^2*m^2 - 2*h^3*m^2 + 22*j*m^2 - 34*h*j*m^2 + 
        14*h^2*j*m^2 - 2*h^3*j*m^2 - 7*j^2*m^2 - 2*h*j^2*m^2 + 
        3*h^2*j^2*m^2 - 4*j^3*m^2 + 4*h*j^3*m^2 + j^4*m^2 - 
        66*h*\[CapitalDelta] - 88*h^2*\[CapitalDelta] + 
        68*h^3*\[CapitalDelta] - 8*h^4*\[CapitalDelta] - 
        444*j*\[CapitalDelta] + 728*h*j*\[CapitalDelta] - 
        356*h^2*j*\[CapitalDelta] + 80*h^3*j*\[CapitalDelta] - 
        8*h^4*j*\[CapitalDelta] + 150*j^2*\[CapitalDelta] + 
        2*h*j^2*\[CapitalDelta] - 36*h^2*j^2*\[CapitalDelta] - 
        4*h^3*j^2*\[CapitalDelta] + 72*j^3*\[CapitalDelta] - 
        72*h*j^3*\[CapitalDelta] - 18*j^4*\[CapitalDelta] + 
        8*h*m*\[CapitalDelta] + 6*h^2*m*\[CapitalDelta] - 
        4*h^3*m*\[CapitalDelta] + 44*j*m*\[CapitalDelta] - 
        68*h*j*m*\[CapitalDelta] + 28*h^2*j*m*\[CapitalDelta] - 
        4*h^3*j*m*\[CapitalDelta] - 14*j^2*m*\[CapitalDelta] - 
        4*h*j^2*m*\[CapitalDelta] + 6*h^2*j^2*m*\[CapitalDelta] - 
        8*j^3*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] + 4*h*\[CapitalDelta]^2 + 
        3*h^2*\[CapitalDelta]^2 - 2*h^3*\[CapitalDelta]^2 + 
        22*j*\[CapitalDelta]^2 - 34*h*j*\[CapitalDelta]^2 + 
        14*h^2*j*\[CapitalDelta]^2 - 2*h^3*j*\[CapitalDelta]^2 - 
        7*j^2*\[CapitalDelta]^2 - 2*h*j^2*\[CapitalDelta]^2 + 
        3*h^2*j^2*\[CapitalDelta]^2 - 4*j^3*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 - 
        2*h*\[CapitalDelta]12^2 + 10*h^2*\[CapitalDelta]12^2 - 
        4*h^3*\[CapitalDelta]12^2 + 16*j*\[CapitalDelta]12^2 - 
        28*h*j*\[CapitalDelta]12^2 + 16*h^2*j*\[CapitalDelta]12^2 - 
        4*h^3*j*\[CapitalDelta]12^2 - 8*j^2*\[CapitalDelta]12^2 + 
        6*h*j^2*\[CapitalDelta]12^2 - 2*h^2*j^2*\[CapitalDelta]12^2 - 
        2*h*\[CapitalDelta]34^2 + 10*h^2*\[CapitalDelta]34^2 - 
        4*h^3*\[CapitalDelta]34^2 + 16*j*\[CapitalDelta]34^2 - 
        28*h*j*\[CapitalDelta]34^2 + 16*h^2*j*\[CapitalDelta]34^2 - 
        4*h^3*j*\[CapitalDelta]34^2 - 8*j^2*\[CapitalDelta]34^2 + 
        6*h*j^2*\[CapitalDelta]34^2 - 2*h^2*j^2*\[CapitalDelta]34^2)*
       w[5][-10 + m, j])/(2*(-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(2*h + j)*(107 - c\[CapitalDelta]l - 16*h + 
        j + 2*h*j + j^2 - 21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2 + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[5][-10 + m, 2 + j])/
      (2*(h + j)*(1 + h + j)) - ((-3 + j)*(1 + j)*(-6 + 2*h + j)*
       (-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-9 + m, -3 + j])/(2*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + ((-1 + j)*(-2 + 2*h + j)*(48*h - 58*h^2 + 14*h^3 + 
        12*j + 31*h*j - 47*h^2*j + 14*h^3*j + 32*j^2 - 61*h*j^2 + 
        23*h^2*j^2 - 24*j^3 + 16*h*j^3 + 4*j^4)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-9 + m, -1 + j])/(2*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + (j*(1 + j)*(-1 + 2*h + j)*(24 + 34*h - 82*h^2 + 28*h^3 + 
        20*j - 43*h*j - h^2*j + 14*h^3*j - 16*j^2 - 13*h*j^2 + 23*h^2*j^2 - 
        8*j^3 + 16*h*j^3 + 4*j^4)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-9 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*(1 + h + j)*
       (-3 + 2*h + j)) - (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-9 + m, 3 + j])/
      (2*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-4 + j)*(1 + j)*(-7 + 2*h + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-2 + 2*h + j)*(93 - c\[CapitalDelta]l - 22*h - 8*j + 
        2*h*j + j^2 - 18*m + 2*h*m + m^2 - 18*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[5][-8 + m, -4 + j])/(4*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (1361*h - 21*c\[CapitalDelta]l*h - 344*h^2 + 6*c\[CapitalDelta]l*h^2 - 
        128*h^3 + 32*h^4 + 2576*j - 36*c\[CapitalDelta]l*j - 2217*h*j + 
        22*c\[CapitalDelta]l*h*j + 756*h^2*j - 2*c\[CapitalDelta]l*h^2*j - 
        212*h^3*j + 32*h^4*j + 200*j^2 - 7*c\[CapitalDelta]l*j^2 - 
        663*h*j^2 + 15*c\[CapitalDelta]l*h*j^2 + 176*h^2*j^2 - 
        4*c\[CapitalDelta]l*h^2*j^2 + 8*h^3*j^2 - 511*j^3 + 
        8*c\[CapitalDelta]l*j^3 + 347*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 - 
        60*h^2*j^3 + 8*h^3*j^3 + 111*j^4 - c\[CapitalDelta]l*j^4 - 54*h*j^4 + 
        12*h^2*j^4 - 13*j^5 + 6*h*j^5 + j^6 - 318*h*m + 71*h^2*m + 20*h^3*m - 
        4*h^4*m - 588*j*m + 422*h*j*m - 100*h^2*j*m + 26*h^3*j*m - 
        4*h^4*j*m - 93*j^2*m + 208*h*j^2*m - 51*h^2*j^2*m - 2*h^3*j^2*m + 
        120*j^3*m - 60*h*j^3*m - 15*j^4*m + 21*h*m^2 - 6*h^2*m^2 + 36*j*m^2 - 
        22*h*j*m^2 + 2*h^2*j*m^2 + 7*j^2*m^2 - 15*h*j^2*m^2 + 4*h^2*j^2*m^2 - 
        8*j^3*m^2 + 4*h*j^3*m^2 + j^4*m^2 - 318*h*\[CapitalDelta] + 
        71*h^2*\[CapitalDelta] + 20*h^3*\[CapitalDelta] - 
        4*h^4*\[CapitalDelta] - 588*j*\[CapitalDelta] + 
        422*h*j*\[CapitalDelta] - 100*h^2*j*\[CapitalDelta] + 
        26*h^3*j*\[CapitalDelta] - 4*h^4*j*\[CapitalDelta] - 
        93*j^2*\[CapitalDelta] + 208*h*j^2*\[CapitalDelta] - 
        51*h^2*j^2*\[CapitalDelta] - 2*h^3*j^2*\[CapitalDelta] + 
        120*j^3*\[CapitalDelta] - 60*h*j^3*\[CapitalDelta] - 
        15*j^4*\[CapitalDelta] + 42*h*m*\[CapitalDelta] - 
        12*h^2*m*\[CapitalDelta] + 72*j*m*\[CapitalDelta] - 
        44*h*j*m*\[CapitalDelta] + 4*h^2*j*m*\[CapitalDelta] + 
        14*j^2*m*\[CapitalDelta] - 30*h*j^2*m*\[CapitalDelta] + 
        8*h^2*j^2*m*\[CapitalDelta] - 16*j^3*m*\[CapitalDelta] + 
        8*h*j^3*m*\[CapitalDelta] + 2*j^4*m*\[CapitalDelta] + 
        21*h*\[CapitalDelta]^2 - 6*h^2*\[CapitalDelta]^2 + 
        36*j*\[CapitalDelta]^2 - 22*h*j*\[CapitalDelta]^2 + 
        2*h^2*j*\[CapitalDelta]^2 + 7*j^2*\[CapitalDelta]^2 - 
        15*h*j^2*\[CapitalDelta]^2 + 4*h^2*j^2*\[CapitalDelta]^2 - 
        8*j^3*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 + 20*h*\[CapitalDelta]12^2 - 
        13*h^2*\[CapitalDelta]12^2 + 2*h^3*\[CapitalDelta]12^2 + 
        20*j*\[CapitalDelta]12^2 - 2*h*j*\[CapitalDelta]12^2 - 
        8*h^2*j*\[CapitalDelta]12^2 + 2*h^3*j*\[CapitalDelta]12^2 + 
        11*j^2*\[CapitalDelta]12^2 - 18*h*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 - 8*j^3*\[CapitalDelta]12^2 + 
        4*h*j^3*\[CapitalDelta]12^2 + j^4*\[CapitalDelta]12^2 + 
        20*h*\[CapitalDelta]34^2 - 13*h^2*\[CapitalDelta]34^2 + 
        2*h^3*\[CapitalDelta]34^2 + 20*j*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - 8*h^2*j*\[CapitalDelta]34^2 + 
        2*h^3*j*\[CapitalDelta]34^2 + 11*j^2*\[CapitalDelta]34^2 - 
        18*h*j^2*\[CapitalDelta]34^2 + 5*h^2*j^2*\[CapitalDelta]34^2 - 
        8*j^3*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[5][-8 + m, -2 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (j*(-2 + 2*h + j)*(-5274*h + 66*c\[CapitalDelta]l*h - 2421*h^2 + 
        69*c\[CapitalDelta]l*h^2 + 1096*h^3 - 10*c\[CapitalDelta]l*h^3 - 
        813*h^4 - 11*c\[CapitalDelta]l*h^4 + 780*h^5 + 2*c\[CapitalDelta]l*
         h^5 - 164*h^6 - 25002*j + 378*c\[CapitalDelta]l*j + 31122*h*j - 
        426*c\[CapitalDelta]l*h*j - 7560*h^2*j + 50*c\[CapitalDelta]l*h^2*j + 
        3304*h^3*j - 2*c\[CapitalDelta]l*h^3*j - 2724*h^4*j - 
        2*c\[CapitalDelta]l*h^4*j + 1028*h^5*j + 2*c\[CapitalDelta]l*h^5*j - 
        168*h^6*j - 7599*j^2 + 123*c\[CapitalDelta]l*j^2 + 45900*h*j^2 - 
        704*c\[CapitalDelta]l*h*j^2 - 37528*h^2*j^2 + 527*c\[CapitalDelta]l*
         h^2*j^2 + 8940*h^3*j^2 - 120*c\[CapitalDelta]l*h^3*j^2 + 
        86*h^4*j^2 + 9*c\[CapitalDelta]l*h^4*j^2 - 220*h^5*j^2 - 4*h^6*j^2 + 
        17932*j^3 - 272*c\[CapitalDelta]l*j^3 - 22164*h*j^3 + 
        296*c\[CapitalDelta]l*h*j^3 + 2324*h^2*j^3 + 8*c\[CapitalDelta]l*h^2*
         j^3 + 2212*h^3*j^3 - 32*c\[CapitalDelta]l*h^3*j^3 - 284*h^4*j^3 - 
        20*h^5*j^3 - 1693*j^4 + 18*c\[CapitalDelta]l*j^4 - 4922*h*j^4 + 
        94*c\[CapitalDelta]l*h*j^4 + 4127*h^2*j^4 - 58*c\[CapitalDelta]l*h^2*
         j^4 - 596*h^3*j^4 + 55*h^4*j^4 - 1786*j^5 + 30*c\[CapitalDelta]l*
         j^5 + 2250*h*j^5 - 30*c\[CapitalDelta]l*h*j^5 - 612*h^2*j^5 + 
        148*h^3*j^5 + 391*j^6 - 5*c\[CapitalDelta]l*j^6 - 264*h*j^6 + 
        118*h^2*j^6 - 40*j^7 + 40*h*j^7 + 5*j^8 + 1152*h*m + 876*h^2*m - 
        182*h^3*m - 4*h^4*m - 78*h^5*m + 20*h^6*m + 6120*j*m - 7332*h*j*m + 
        1628*h^2*j*m - 732*h^3*j*m + 412*h^4*j*m - 116*h^5*j*m + 20*h^6*j*m + 
        2028*j^2*m - 11474*h*j^2*m + 8832*h^2*j^2*m - 2018*h^3*j^2*m + 
        64*h^4*j^2*m + 26*h^5*j^2*m - 4416*j^3*m + 4928*h*j^3*m + 
        112*h^2*j^3*m - 688*h^3*j^3*m + 64*h^4*j^3*m + 264*j^4*m + 
        1612*h*j^4*m - 1116*h^2*j^4*m + 76*h^3*j^4*m + 504*j^5*m - 
        540*h*j^5*m + 36*h^2*j^5*m - 84*j^6*m + 6*h*j^6*m - 66*h*m^2 - 
        69*h^2*m^2 + 10*h^3*m^2 + 11*h^4*m^2 - 2*h^5*m^2 - 378*j*m^2 + 
        426*h*j*m^2 - 50*h^2*j*m^2 + 2*h^3*j*m^2 + 2*h^4*j*m^2 - 
        2*h^5*j*m^2 - 123*j^2*m^2 + 704*h*j^2*m^2 - 527*h^2*j^2*m^2 + 
        120*h^3*j^2*m^2 - 9*h^4*j^2*m^2 + 272*j^3*m^2 - 296*h*j^3*m^2 - 
        8*h^2*j^3*m^2 + 32*h^3*j^3*m^2 - 18*j^4*m^2 - 94*h*j^4*m^2 + 
        58*h^2*j^4*m^2 - 30*j^5*m^2 + 30*h*j^5*m^2 + 5*j^6*m^2 + 
        1152*h*\[CapitalDelta] + 876*h^2*\[CapitalDelta] - 
        182*h^3*\[CapitalDelta] - 4*h^4*\[CapitalDelta] - 
        78*h^5*\[CapitalDelta] + 20*h^6*\[CapitalDelta] + 
        6120*j*\[CapitalDelta] - 7332*h*j*\[CapitalDelta] + 
        1628*h^2*j*\[CapitalDelta] - 732*h^3*j*\[CapitalDelta] + 
        412*h^4*j*\[CapitalDelta] - 116*h^5*j*\[CapitalDelta] + 
        20*h^6*j*\[CapitalDelta] + 2028*j^2*\[CapitalDelta] - 
        11474*h*j^2*\[CapitalDelta] + 8832*h^2*j^2*\[CapitalDelta] - 
        2018*h^3*j^2*\[CapitalDelta] + 64*h^4*j^2*\[CapitalDelta] + 
        26*h^5*j^2*\[CapitalDelta] - 4416*j^3*\[CapitalDelta] + 
        4928*h*j^3*\[CapitalDelta] + 112*h^2*j^3*\[CapitalDelta] - 
        688*h^3*j^3*\[CapitalDelta] + 64*h^4*j^3*\[CapitalDelta] + 
        264*j^4*\[CapitalDelta] + 1612*h*j^4*\[CapitalDelta] - 
        1116*h^2*j^4*\[CapitalDelta] + 76*h^3*j^4*\[CapitalDelta] + 
        504*j^5*\[CapitalDelta] - 540*h*j^5*\[CapitalDelta] + 
        36*h^2*j^5*\[CapitalDelta] - 84*j^6*\[CapitalDelta] + 
        6*h*j^6*\[CapitalDelta] - 132*h*m*\[CapitalDelta] - 
        138*h^2*m*\[CapitalDelta] + 20*h^3*m*\[CapitalDelta] + 
        22*h^4*m*\[CapitalDelta] - 4*h^5*m*\[CapitalDelta] - 
        756*j*m*\[CapitalDelta] + 852*h*j*m*\[CapitalDelta] - 
        100*h^2*j*m*\[CapitalDelta] + 4*h^3*j*m*\[CapitalDelta] + 
        4*h^4*j*m*\[CapitalDelta] - 4*h^5*j*m*\[CapitalDelta] - 
        246*j^2*m*\[CapitalDelta] + 1408*h*j^2*m*\[CapitalDelta] - 
        1054*h^2*j^2*m*\[CapitalDelta] + 240*h^3*j^2*m*\[CapitalDelta] - 
        18*h^4*j^2*m*\[CapitalDelta] + 544*j^3*m*\[CapitalDelta] - 
        592*h*j^3*m*\[CapitalDelta] - 16*h^2*j^3*m*\[CapitalDelta] + 
        64*h^3*j^3*m*\[CapitalDelta] - 36*j^4*m*\[CapitalDelta] - 
        188*h*j^4*m*\[CapitalDelta] + 116*h^2*j^4*m*\[CapitalDelta] - 
        60*j^5*m*\[CapitalDelta] + 60*h*j^5*m*\[CapitalDelta] + 
        10*j^6*m*\[CapitalDelta] - 66*h*\[CapitalDelta]^2 - 
        69*h^2*\[CapitalDelta]^2 + 10*h^3*\[CapitalDelta]^2 + 
        11*h^4*\[CapitalDelta]^2 - 2*h^5*\[CapitalDelta]^2 - 
        378*j*\[CapitalDelta]^2 + 426*h*j*\[CapitalDelta]^2 - 
        50*h^2*j*\[CapitalDelta]^2 + 2*h^3*j*\[CapitalDelta]^2 + 
        2*h^4*j*\[CapitalDelta]^2 - 2*h^5*j*\[CapitalDelta]^2 - 
        123*j^2*\[CapitalDelta]^2 + 704*h*j^2*\[CapitalDelta]^2 - 
        527*h^2*j^2*\[CapitalDelta]^2 + 120*h^3*j^2*\[CapitalDelta]^2 - 
        9*h^4*j^2*\[CapitalDelta]^2 + 272*j^3*\[CapitalDelta]^2 - 
        296*h*j^3*\[CapitalDelta]^2 - 8*h^2*j^3*\[CapitalDelta]^2 + 
        32*h^3*j^3*\[CapitalDelta]^2 - 18*j^4*\[CapitalDelta]^2 - 
        94*h*j^4*\[CapitalDelta]^2 + 58*h^2*j^4*\[CapitalDelta]^2 - 
        30*j^5*\[CapitalDelta]^2 + 30*h*j^5*\[CapitalDelta]^2 + 
        5*j^6*\[CapitalDelta]^2 - 120*h*\[CapitalDelta]12^2 - 
        32*h^2*\[CapitalDelta]12^2 + 72*h^3*\[CapitalDelta]12^2 - 
        16*h^4*\[CapitalDelta]12^2 - 336*j*\[CapitalDelta]12^2 + 
        176*h*j*\[CapitalDelta]12^2 + 400*h^2*j*\[CapitalDelta]12^2 - 
        288*h^3*j*\[CapitalDelta]12^2 + 48*h^4*j*\[CapitalDelta]12^2 - 
        152*j^2*\[CapitalDelta]12^2 + 752*h*j^2*\[CapitalDelta]12^2 - 
        472*h^2*j^2*\[CapitalDelta]12^2 - 8*h^3*j^2*\[CapitalDelta]12^2 + 
        32*h^4*j^2*\[CapitalDelta]12^2 + 256*j^3*\[CapitalDelta]12^2 - 
        160*h*j^3*\[CapitalDelta]12^2 - 192*h^2*j^3*\[CapitalDelta]12^2 + 
        96*h^3*j^3*\[CapitalDelta]12^2 + 16*j^4*\[CapitalDelta]12^2 - 
        184*h*j^4*\[CapitalDelta]12^2 + 104*h^2*j^4*\[CapitalDelta]12^2 - 
        48*j^5*\[CapitalDelta]12^2 + 48*h*j^5*\[CapitalDelta]12^2 + 
        8*j^6*\[CapitalDelta]12^2 - 120*h*\[CapitalDelta]34^2 - 
        32*h^2*\[CapitalDelta]34^2 + 72*h^3*\[CapitalDelta]34^2 - 
        16*h^4*\[CapitalDelta]34^2 - 336*j*\[CapitalDelta]34^2 + 
        176*h*j*\[CapitalDelta]34^2 + 400*h^2*j*\[CapitalDelta]34^2 - 
        288*h^3*j*\[CapitalDelta]34^2 + 48*h^4*j*\[CapitalDelta]34^2 - 
        152*j^2*\[CapitalDelta]34^2 + 752*h*j^2*\[CapitalDelta]34^2 - 
        472*h^2*j^2*\[CapitalDelta]34^2 - 8*h^3*j^2*\[CapitalDelta]34^2 + 
        32*h^4*j^2*\[CapitalDelta]34^2 + 256*j^3*\[CapitalDelta]34^2 - 
        160*h*j^3*\[CapitalDelta]34^2 - 192*h^2*j^3*\[CapitalDelta]34^2 + 
        96*h^3*j^3*\[CapitalDelta]34^2 + 16*j^4*\[CapitalDelta]34^2 - 
        184*h*j^4*\[CapitalDelta]34^2 + 104*h^2*j^4*\[CapitalDelta]34^2 - 
        48*j^5*\[CapitalDelta]34^2 + 48*h*j^5*\[CapitalDelta]34^2 + 
        8*j^6*\[CapitalDelta]34^2)*w[5][-8 + m, j])/
      (4*(-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*(3288 - 52*c\[CapitalDelta]l - 3517*h + 
        51*c\[CapitalDelta]l*h + 1482*h^2 - 14*c\[CapitalDelta]l*h^2 - 
        428*h^3 + 96*h^4 + 52*j - 2055*h*j + 34*c\[CapitalDelta]l*h*j + 
        1084*h^2*j - 18*c\[CapitalDelta]l*h^2*j - 48*h^3*j + 32*h^4*j - 
        1002*j^2 + 17*c\[CapitalDelta]l*j^2 + 501*h*j^2 - 
        9*c\[CapitalDelta]l*h*j^2 + 158*h^2*j^2 - 4*c\[CapitalDelta]l*h^2*
         j^2 + 64*h^3*j^2 - 17*j^3 + 173*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 + 
        52*h^2*j^3 + 8*h^3*j^3 + 41*j^4 - c\[CapitalDelta]l*j^4 + 16*h*j^4 + 
        12*h^2*j^4 + j^5 + 6*h*j^5 + j^6 - 828*m + 878*h*m - 333*h^2*m + 
        64*h^3*m - 12*h^4*m + 534*h*j*m - 304*h^2*j*m + 18*h^3*j*m - 
        4*h^4*j*m + 267*j^2*m - 152*h*j^2*m - 51*h^2*j^2*m - 2*h^3*j^2*m - 
        60*h*j^3*m - 15*j^4*m + 52*m^2 - 51*h*m^2 + 14*h^2*m^2 - 34*h*j*m^2 + 
        18*h^2*j*m^2 - 17*j^2*m^2 + 9*h*j^2*m^2 + 4*h^2*j^2*m^2 + 
        4*h*j^3*m^2 + j^4*m^2 - 828*\[CapitalDelta] + 878*h*\[CapitalDelta] - 
        333*h^2*\[CapitalDelta] + 64*h^3*\[CapitalDelta] - 
        12*h^4*\[CapitalDelta] + 534*h*j*\[CapitalDelta] - 
        304*h^2*j*\[CapitalDelta] + 18*h^3*j*\[CapitalDelta] - 
        4*h^4*j*\[CapitalDelta] + 267*j^2*\[CapitalDelta] - 
        152*h*j^2*\[CapitalDelta] - 51*h^2*j^2*\[CapitalDelta] - 
        2*h^3*j^2*\[CapitalDelta] - 60*h*j^3*\[CapitalDelta] - 
        15*j^4*\[CapitalDelta] + 104*m*\[CapitalDelta] - 
        102*h*m*\[CapitalDelta] + 28*h^2*m*\[CapitalDelta] - 
        68*h*j*m*\[CapitalDelta] + 36*h^2*j*m*\[CapitalDelta] - 
        34*j^2*m*\[CapitalDelta] + 18*h*j^2*m*\[CapitalDelta] + 
        8*h^2*j^2*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] + 52*\[CapitalDelta]^2 - 
        51*h*\[CapitalDelta]^2 + 14*h^2*\[CapitalDelta]^2 - 
        34*h*j*\[CapitalDelta]^2 + 18*h^2*j*\[CapitalDelta]^2 - 
        17*j^2*\[CapitalDelta]^2 + 9*h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 + 36*\[CapitalDelta]12^2 - 
        24*h*\[CapitalDelta]12^2 - 9*h^2*\[CapitalDelta]12^2 + 
        6*h^3*\[CapitalDelta]12^2 - 26*h*j*\[CapitalDelta]12^2 + 
        12*h^2*j*\[CapitalDelta]12^2 + 2*h^3*j*\[CapitalDelta]12^2 - 
        13*j^2*\[CapitalDelta]12^2 + 6*h*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 + 36*\[CapitalDelta]34^2 - 
        24*h*\[CapitalDelta]34^2 - 9*h^2*\[CapitalDelta]34^2 + 
        6*h^3*\[CapitalDelta]34^2 - 26*h*j*\[CapitalDelta]34^2 + 
        12*h^2*j*\[CapitalDelta]34^2 + 2*h^3*j*\[CapitalDelta]34^2 - 
        13*j^2*\[CapitalDelta]34^2 + 6*h*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[5][-8 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(5 + j)*(2 + 2*h + j)*
       (81 - c\[CapitalDelta]l - 10*h + 4*j + 2*h*j + j^2 - 18*m + 2*h*m + 
        m^2 - 18*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[5][-8 + m, 4 + j])/
      (4*(h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     ((-3 + j)*(1 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-7 + m, -3 + j])/(2*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (3*(-1 + j)*(-2 + 2*h + j)*(12*h - 16*h^2 + 4*h^3 + 12*h*j - 14*h^2*j + 
        4*h^3*j + 9*j^2 - 16*h*j^2 + 6*h^2*j^2 - 6*j^3 + 4*h*j^3 + j^4)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-7 + m, -1 + j])/
      (2*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (3*j*(1 + j)*(-1 + 2*h + j)*(4 + 12*h - 24*h^2 + 8*h^3 + 4*j - 8*h*j - 
        2*h^2*j + 4*h^3*j - 3*j^2 - 4*h*j^2 + 6*h^2*j^2 - 2*j^3 + 4*h*j^3 + 
        j^4)*\[CapitalDelta]12*\[CapitalDelta]34*w[5][-7 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-7 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) + ((-4 + j)*(1 + j)*(-7 + 2*h + j)*(-6 + 2*h + j)*
       (-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*(53 - c\[CapitalDelta]l - 
        6*h - 8*j + 2*h*j + j^2 - 12*m + m^2 - 12*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[5][-6 + m, -4 + j])/
      (2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (966*h - 22*c\[CapitalDelta]l*h - 125*h^2 - c\[CapitalDelta]l*h^2 - 
        56*h^3 + 2*c\[CapitalDelta]l*h^3 + 4*h^4 + 2196*j - 
        52*c\[CapitalDelta]l*j - 2104*h*j + 42*c\[CapitalDelta]l*h*j + 
        691*h^2*j - 12*c\[CapitalDelta]l*h^2*j - 98*h^3*j + 
        2*c\[CapitalDelta]l*h^3*j - 153*j^2 - 3*c\[CapitalDelta]l*j^2 - 
        160*h*j^2 + 12*c\[CapitalDelta]l*h*j^2 + 34*h^2*j^2 - 
        3*c\[CapitalDelta]l*h^2*j^2 + 18*h^3*j^2 - 4*h^4*j^2 - 291*j^3 + 
        8*c\[CapitalDelta]l*j^3 + 220*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 - 
        43*h^2*j^3 + 4*h^3*j^3 + 84*j^4 - c\[CapitalDelta]l*j^4 - 52*h*j^4 + 
        11*h^2*j^4 - 13*j^5 + 6*h*j^5 + j^6 - 264*h*m - 12*h^2*m + 24*h^3*m - 
        624*j*m + 504*h*j*m - 144*h^2*j*m + 24*h^3*j*m - 36*j^2*m + 
        144*h*j^2*m - 36*h^2*j^2*m + 96*j^3*m - 48*h*j^3*m - 12*j^4*m + 
        22*h*m^2 + h^2*m^2 - 2*h^3*m^2 + 52*j*m^2 - 42*h*j*m^2 + 
        12*h^2*j*m^2 - 2*h^3*j*m^2 + 3*j^2*m^2 - 12*h*j^2*m^2 + 
        3*h^2*j^2*m^2 - 8*j^3*m^2 + 4*h*j^3*m^2 + j^4*m^2 - 
        264*h*\[CapitalDelta] - 12*h^2*\[CapitalDelta] + 
        24*h^3*\[CapitalDelta] - 624*j*\[CapitalDelta] + 
        504*h*j*\[CapitalDelta] - 144*h^2*j*\[CapitalDelta] + 
        24*h^3*j*\[CapitalDelta] - 36*j^2*\[CapitalDelta] + 
        144*h*j^2*\[CapitalDelta] - 36*h^2*j^2*\[CapitalDelta] + 
        96*j^3*\[CapitalDelta] - 48*h*j^3*\[CapitalDelta] - 
        12*j^4*\[CapitalDelta] + 44*h*m*\[CapitalDelta] + 
        2*h^2*m*\[CapitalDelta] - 4*h^3*m*\[CapitalDelta] + 
        104*j*m*\[CapitalDelta] - 84*h*j*m*\[CapitalDelta] + 
        24*h^2*j*m*\[CapitalDelta] - 4*h^3*j*m*\[CapitalDelta] + 
        6*j^2*m*\[CapitalDelta] - 24*h*j^2*m*\[CapitalDelta] + 
        6*h^2*j^2*m*\[CapitalDelta] - 16*j^3*m*\[CapitalDelta] + 
        8*h*j^3*m*\[CapitalDelta] + 2*j^4*m*\[CapitalDelta] + 
        22*h*\[CapitalDelta]^2 + h^2*\[CapitalDelta]^2 - 
        2*h^3*\[CapitalDelta]^2 + 52*j*\[CapitalDelta]^2 - 
        42*h*j*\[CapitalDelta]^2 + 12*h^2*j*\[CapitalDelta]^2 - 
        2*h^3*j*\[CapitalDelta]^2 + 3*j^2*\[CapitalDelta]^2 - 
        12*h*j^2*\[CapitalDelta]^2 + 3*h^2*j^2*\[CapitalDelta]^2 - 
        8*j^3*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 + 20*h*\[CapitalDelta]12^2 - 
        13*h^2*\[CapitalDelta]12^2 + 2*h^3*\[CapitalDelta]12^2 + 
        20*j*\[CapitalDelta]12^2 - 2*h*j*\[CapitalDelta]12^2 - 
        8*h^2*j*\[CapitalDelta]12^2 + 2*h^3*j*\[CapitalDelta]12^2 + 
        11*j^2*\[CapitalDelta]12^2 - 18*h*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 - 8*j^3*\[CapitalDelta]12^2 + 
        4*h*j^3*\[CapitalDelta]12^2 + j^4*\[CapitalDelta]12^2 + 
        20*h*\[CapitalDelta]34^2 - 13*h^2*\[CapitalDelta]34^2 + 
        2*h^3*\[CapitalDelta]34^2 + 20*j*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - 8*h^2*j*\[CapitalDelta]34^2 + 
        2*h^3*j*\[CapitalDelta]34^2 + 11*j^2*\[CapitalDelta]34^2 - 
        18*h*j^2*\[CapitalDelta]34^2 + 5*h^2*j^2*\[CapitalDelta]34^2 - 
        8*j^3*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[5][-6 + m, -2 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (j*(-2 + 2*h + j)*(-1194*h + 30*c\[CapitalDelta]l*h - 437*h^2 + 
        13*c\[CapitalDelta]l*h^2 + 434*h^3 - 8*c\[CapitalDelta]l*h^3 - 
        275*h^4 + 7*c\[CapitalDelta]l*h^4 + 52*h^5 - 2*c\[CapitalDelta]l*
         h^5 + 4*h^6 - 4860*j + 132*c\[CapitalDelta]l*j + 5788*h*j - 
        160*c\[CapitalDelta]l*h*j - 1408*h^2*j + 50*c\[CapitalDelta]l*h^2*j + 
        876*h^3*j - 34*c\[CapitalDelta]l*h^3*j - 456*h^4*j + 
        14*c\[CapitalDelta]l*h^4*j + 52*h^5*j - 2*c\[CapitalDelta]l*h^5*j + 
        8*h^6*j - 1482*j^2 + 46*c\[CapitalDelta]l*j^2 + 8456*h*j^2 - 
        242*c\[CapitalDelta]l*h*j^2 - 5780*h^2*j^2 + 165*c\[CapitalDelta]l*
         h^2*j^2 + 714*h^3*j^2 - 26*c\[CapitalDelta]l*h^3*j^2 + 150*h^4*j^2 - 
        c\[CapitalDelta]l*h^4*j^2 - 20*h^5*j^2 + 4*h^6*j^2 + 3512*j^3 - 
        96*c\[CapitalDelta]l*j^3 - 3872*h*j^3 + 96*c\[CapitalDelta]l*h*j^3 + 
        4*h^2*j^3 + 16*c\[CapitalDelta]l*h^2*j^3 + 308*h^3*j^3 - 
        16*c\[CapitalDelta]l*h^3*j^3 + 44*h^4*j^3 + 4*h^5*j^3 - 346*j^4 + 
        4*c\[CapitalDelta]l*j^4 - 958*h*j^4 + 40*c\[CapitalDelta]l*h*j^4 + 
        621*h^2*j^4 - 24*c\[CapitalDelta]l*h^2*j^4 - 36*h^3*j^4 + 
        33*h^4*j^4 - 364*j^5 + 12*c\[CapitalDelta]l*j^5 + 444*h*j^5 - 
        12*c\[CapitalDelta]l*h*j^5 - 144*h^2*j^5 + 64*h^3*j^5 + 98*j^6 - 
        2*c\[CapitalDelta]l*j^6 - 88*h*j^6 + 48*h^2*j^6 - 16*j^7 + 16*h*j^7 + 
        2*j^8 + 360*h*m + 156*h^2*m - 96*h^3*m + 84*h^4*m - 24*h^5*m + 
        1584*j*m - 1920*h*j*m + 600*h^2*j*m - 408*h^3*j*m + 168*h^4*j*m - 
        24*h^5*j*m + 552*j^2*m - 2904*h*j^2*m + 1980*h^2*j^2*m - 
        312*h^3*j^2*m - 12*h^4*j^2*m - 1152*j^3*m + 1152*h*j^3*m + 
        192*h^2*j^3*m - 192*h^3*j^3*m + 48*j^4*m + 480*h*j^4*m - 
        288*h^2*j^4*m + 144*j^5*m - 144*h*j^5*m - 24*j^6*m - 30*h*m^2 - 
        13*h^2*m^2 + 8*h^3*m^2 - 7*h^4*m^2 + 2*h^5*m^2 - 132*j*m^2 + 
        160*h*j*m^2 - 50*h^2*j*m^2 + 34*h^3*j*m^2 - 14*h^4*j*m^2 + 
        2*h^5*j*m^2 - 46*j^2*m^2 + 242*h*j^2*m^2 - 165*h^2*j^2*m^2 + 
        26*h^3*j^2*m^2 + h^4*j^2*m^2 + 96*j^3*m^2 - 96*h*j^3*m^2 - 
        16*h^2*j^3*m^2 + 16*h^3*j^3*m^2 - 4*j^4*m^2 - 40*h*j^4*m^2 + 
        24*h^2*j^4*m^2 - 12*j^5*m^2 + 12*h*j^5*m^2 + 2*j^6*m^2 + 
        360*h*\[CapitalDelta] + 156*h^2*\[CapitalDelta] - 
        96*h^3*\[CapitalDelta] + 84*h^4*\[CapitalDelta] - 
        24*h^5*\[CapitalDelta] + 1584*j*\[CapitalDelta] - 
        1920*h*j*\[CapitalDelta] + 600*h^2*j*\[CapitalDelta] - 
        408*h^3*j*\[CapitalDelta] + 168*h^4*j*\[CapitalDelta] - 
        24*h^5*j*\[CapitalDelta] + 552*j^2*\[CapitalDelta] - 
        2904*h*j^2*\[CapitalDelta] + 1980*h^2*j^2*\[CapitalDelta] - 
        312*h^3*j^2*\[CapitalDelta] - 12*h^4*j^2*\[CapitalDelta] - 
        1152*j^3*\[CapitalDelta] + 1152*h*j^3*\[CapitalDelta] + 
        192*h^2*j^3*\[CapitalDelta] - 192*h^3*j^3*\[CapitalDelta] + 
        48*j^4*\[CapitalDelta] + 480*h*j^4*\[CapitalDelta] - 
        288*h^2*j^4*\[CapitalDelta] + 144*j^5*\[CapitalDelta] - 
        144*h*j^5*\[CapitalDelta] - 24*j^6*\[CapitalDelta] - 
        60*h*m*\[CapitalDelta] - 26*h^2*m*\[CapitalDelta] + 
        16*h^3*m*\[CapitalDelta] - 14*h^4*m*\[CapitalDelta] + 
        4*h^5*m*\[CapitalDelta] - 264*j*m*\[CapitalDelta] + 
        320*h*j*m*\[CapitalDelta] - 100*h^2*j*m*\[CapitalDelta] + 
        68*h^3*j*m*\[CapitalDelta] - 28*h^4*j*m*\[CapitalDelta] + 
        4*h^5*j*m*\[CapitalDelta] - 92*j^2*m*\[CapitalDelta] + 
        484*h*j^2*m*\[CapitalDelta] - 330*h^2*j^2*m*\[CapitalDelta] + 
        52*h^3*j^2*m*\[CapitalDelta] + 2*h^4*j^2*m*\[CapitalDelta] + 
        192*j^3*m*\[CapitalDelta] - 192*h*j^3*m*\[CapitalDelta] - 
        32*h^2*j^3*m*\[CapitalDelta] + 32*h^3*j^3*m*\[CapitalDelta] - 
        8*j^4*m*\[CapitalDelta] - 80*h*j^4*m*\[CapitalDelta] + 
        48*h^2*j^4*m*\[CapitalDelta] - 24*j^5*m*\[CapitalDelta] + 
        24*h*j^5*m*\[CapitalDelta] + 4*j^6*m*\[CapitalDelta] - 
        30*h*\[CapitalDelta]^2 - 13*h^2*\[CapitalDelta]^2 + 
        8*h^3*\[CapitalDelta]^2 - 7*h^4*\[CapitalDelta]^2 + 
        2*h^5*\[CapitalDelta]^2 - 132*j*\[CapitalDelta]^2 + 
        160*h*j*\[CapitalDelta]^2 - 50*h^2*j*\[CapitalDelta]^2 + 
        34*h^3*j*\[CapitalDelta]^2 - 14*h^4*j*\[CapitalDelta]^2 + 
        2*h^5*j*\[CapitalDelta]^2 - 46*j^2*\[CapitalDelta]^2 + 
        242*h*j^2*\[CapitalDelta]^2 - 165*h^2*j^2*\[CapitalDelta]^2 + 
        26*h^3*j^2*\[CapitalDelta]^2 + h^4*j^2*\[CapitalDelta]^2 + 
        96*j^3*\[CapitalDelta]^2 - 96*h*j^3*\[CapitalDelta]^2 - 
        16*h^2*j^3*\[CapitalDelta]^2 + 16*h^3*j^3*\[CapitalDelta]^2 - 
        4*j^4*\[CapitalDelta]^2 - 40*h*j^4*\[CapitalDelta]^2 + 
        24*h^2*j^4*\[CapitalDelta]^2 - 12*j^5*\[CapitalDelta]^2 + 
        12*h*j^5*\[CapitalDelta]^2 + 2*j^6*\[CapitalDelta]^2 - 
        66*h*\[CapitalDelta]12^2 + 10*h^2*\[CapitalDelta]12^2 + 
        46*h^3*\[CapitalDelta]12^2 - 26*h^4*\[CapitalDelta]12^2 + 
        4*h^5*\[CapitalDelta]12^2 - 120*j*\[CapitalDelta]12^2 + 
        32*h*j*\[CapitalDelta]12^2 + 200*h^2*j*\[CapitalDelta]12^2 - 
        124*h^3*j*\[CapitalDelta]12^2 + 8*h^4*j*\[CapitalDelta]12^2 + 
        4*h^5*j*\[CapitalDelta]12^2 - 68*j^2*\[CapitalDelta]12^2 + 
        292*h*j^2*\[CapitalDelta]12^2 - 144*h^2*j^2*\[CapitalDelta]12^2 - 
        50*h^3*j^2*\[CapitalDelta]12^2 + 26*h^4*j^2*\[CapitalDelta]12^2 + 
        96*j^3*\[CapitalDelta]12^2 - 24*h*j^3*\[CapitalDelta]12^2 - 
        128*h^2*j^3*\[CapitalDelta]12^2 + 56*h^3*j^3*\[CapitalDelta]12^2 + 
        16*j^4*\[CapitalDelta]12^2 - 98*h*j^4*\[CapitalDelta]12^2 + 
        54*h^2*j^4*\[CapitalDelta]12^2 - 24*j^5*\[CapitalDelta]12^2 + 
        24*h*j^5*\[CapitalDelta]12^2 + 4*j^6*\[CapitalDelta]12^2 - 
        66*h*\[CapitalDelta]34^2 + 10*h^2*\[CapitalDelta]34^2 + 
        46*h^3*\[CapitalDelta]34^2 - 26*h^4*\[CapitalDelta]34^2 + 
        4*h^5*\[CapitalDelta]34^2 - 120*j*\[CapitalDelta]34^2 + 
        32*h*j*\[CapitalDelta]34^2 + 200*h^2*j*\[CapitalDelta]34^2 - 
        124*h^3*j*\[CapitalDelta]34^2 + 8*h^4*j*\[CapitalDelta]34^2 + 
        4*h^5*j*\[CapitalDelta]34^2 - 68*j^2*\[CapitalDelta]34^2 + 
        292*h*j^2*\[CapitalDelta]34^2 - 144*h^2*j^2*\[CapitalDelta]34^2 - 
        50*h^3*j^2*\[CapitalDelta]34^2 + 26*h^4*j^2*\[CapitalDelta]34^2 + 
        96*j^3*\[CapitalDelta]34^2 - 24*h*j^3*\[CapitalDelta]34^2 - 
        128*h^2*j^3*\[CapitalDelta]34^2 + 56*h^3*j^3*\[CapitalDelta]34^2 + 
        16*j^4*\[CapitalDelta]34^2 - 98*h*j^4*\[CapitalDelta]34^2 + 
        54*h^2*j^4*\[CapitalDelta]34^2 - 24*j^5*\[CapitalDelta]34^2 + 
        24*h*j^5*\[CapitalDelta]34^2 + 4*j^6*\[CapitalDelta]34^2)*
       w[5][-6 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)*
       (-3 + 2*h + j)) + (j*(1 + j)*(2 + j)*(2*h + j)*
       (2444 - 68*c\[CapitalDelta]l - 2626*h + 78*c\[CapitalDelta]l*h + 
        1069*h^2 - 37*c\[CapitalDelta]l*h^2 - 74*h^3 + 6*c\[CapitalDelta]l*
         h^3 - 24*h^4 + 68*j - 1444*h*j + 42*c\[CapitalDelta]l*h*j + 
        653*h^2*j - 24*c\[CapitalDelta]l*h^2*j + 58*h^3*j + 
        2*c\[CapitalDelta]l*h^3*j - 20*h^4*j - 683*j^2 + 
        21*c\[CapitalDelta]l*j^2 + 266*h*j^2 - 12*c\[CapitalDelta]l*h*j^2 + 
        112*h^2*j^2 - 3*c\[CapitalDelta]l*h^2*j^2 + 44*h^3*j^2 - 4*h^4*j^2 - 
        21*j^3 + 68*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 + 59*h^2*j^3 + 
        4*h^3*j^3 + 14*j^4 - c\[CapitalDelta]l*j^4 + 18*h*j^4 + 11*h^2*j^4 + 
        j^5 + 6*h*j^5 + j^6 - 816*m + 936*h*m - 444*h^2*m + 72*h^3*m + 
        504*h*j*m - 288*h^2*j*m + 24*h^3*j*m + 252*j^2*m - 144*h*j^2*m - 
        36*h^2*j^2*m - 48*h*j^3*m - 12*j^4*m + 68*m^2 - 78*h*m^2 + 
        37*h^2*m^2 - 6*h^3*m^2 - 42*h*j*m^2 + 24*h^2*j*m^2 - 2*h^3*j*m^2 - 
        21*j^2*m^2 + 12*h*j^2*m^2 + 3*h^2*j^2*m^2 + 4*h*j^3*m^2 + j^4*m^2 - 
        816*\[CapitalDelta] + 936*h*\[CapitalDelta] - 
        444*h^2*\[CapitalDelta] + 72*h^3*\[CapitalDelta] + 
        504*h*j*\[CapitalDelta] - 288*h^2*j*\[CapitalDelta] + 
        24*h^3*j*\[CapitalDelta] + 252*j^2*\[CapitalDelta] - 
        144*h*j^2*\[CapitalDelta] - 36*h^2*j^2*\[CapitalDelta] - 
        48*h*j^3*\[CapitalDelta] - 12*j^4*\[CapitalDelta] + 
        136*m*\[CapitalDelta] - 156*h*m*\[CapitalDelta] + 
        74*h^2*m*\[CapitalDelta] - 12*h^3*m*\[CapitalDelta] - 
        84*h*j*m*\[CapitalDelta] + 48*h^2*j*m*\[CapitalDelta] - 
        4*h^3*j*m*\[CapitalDelta] - 42*j^2*m*\[CapitalDelta] + 
        24*h*j^2*m*\[CapitalDelta] + 6*h^2*j^2*m*\[CapitalDelta] + 
        8*h*j^3*m*\[CapitalDelta] + 2*j^4*m*\[CapitalDelta] + 
        68*\[CapitalDelta]^2 - 78*h*\[CapitalDelta]^2 + 
        37*h^2*\[CapitalDelta]^2 - 6*h^3*\[CapitalDelta]^2 - 
        42*h*j*\[CapitalDelta]^2 + 24*h^2*j*\[CapitalDelta]^2 - 
        2*h^3*j*\[CapitalDelta]^2 - 21*j^2*\[CapitalDelta]^2 + 
        12*h*j^2*\[CapitalDelta]^2 + 3*h^2*j^2*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 + 
        36*\[CapitalDelta]12^2 - 24*h*\[CapitalDelta]12^2 - 
        9*h^2*\[CapitalDelta]12^2 + 6*h^3*\[CapitalDelta]12^2 - 
        26*h*j*\[CapitalDelta]12^2 + 12*h^2*j*\[CapitalDelta]12^2 + 
        2*h^3*j*\[CapitalDelta]12^2 - 13*j^2*\[CapitalDelta]12^2 + 
        6*h*j^2*\[CapitalDelta]12^2 + 5*h^2*j^2*\[CapitalDelta]12^2 + 
        4*h*j^3*\[CapitalDelta]12^2 + j^4*\[CapitalDelta]12^2 + 
        36*\[CapitalDelta]34^2 - 24*h*\[CapitalDelta]34^2 - 
        9*h^2*\[CapitalDelta]34^2 + 6*h^3*\[CapitalDelta]34^2 - 
        26*h*j*\[CapitalDelta]34^2 + 12*h^2*j*\[CapitalDelta]34^2 + 
        2*h^3*j*\[CapitalDelta]34^2 - 13*j^2*\[CapitalDelta]34^2 + 
        6*h*j^2*\[CapitalDelta]34^2 + 5*h^2*j^2*\[CapitalDelta]34^2 + 
        4*h*j^3*\[CapitalDelta]34^2 + j^4*\[CapitalDelta]34^2)*
       w[5][-6 + m, 2 + j])/((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*
       (-3 + 2*h + j)) + (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(5 + j)*
       (2 + 2*h + j)*(41 - c\[CapitalDelta]l + 6*h + 4*j + 2*h*j + j^2 - 
        12*m + m^2 - 12*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[5][-6 + m, 4 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)*(3 + h + j)) + ((-3 + j)*(1 + j)*(-6 + 2*h + j)*
       (-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-5 + m, -3 + j])/(2*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (3*(-1 + j)*(-2 + 2*h + j)*(12*h - 16*h^2 + 4*h^3 + 
        12*h*j - 14*h^2*j + 4*h^3*j + 9*j^2 - 16*h*j^2 + 6*h^2*j^2 - 6*j^3 + 
        4*h*j^3 + j^4)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-5 + m, -1 + j])/(2*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (3*j*(1 + j)*(-1 + 2*h + j)*(4 + 12*h - 24*h^2 + 8*h^3 + 4*j - 8*h*j - 
        2*h^2*j + 4*h^3*j - 3*j^2 - 4*h*j^2 + 6*h^2*j^2 - 2*j^3 + 4*h*j^3 + 
        j^4)*\[CapitalDelta]12*\[CapitalDelta]34*w[5][-5 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-5 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) - ((-4 + j)*(1 + j)*(-7 + 2*h + j)*(-6 + 2*h + j)*
       (-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*(21 - c\[CapitalDelta]l + 
        2*h - 8*j + 2*h*j + j^2 - 6*m - 2*h*m + m^2 - 6*\[CapitalDelta] - 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[5][-4 + m, -4 + j])/(4*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (569*h - 21*c\[CapitalDelta]l*h - 356*h^2 + 6*c\[CapitalDelta]l*h^2 + 
        112*h^3 - 16*h^4 + 704*j - 36*c\[CapitalDelta]l*j - 321*h*j + 
        22*c\[CapitalDelta]l*h*j - 156*h^2*j - 2*c\[CapitalDelta]l*h^2*j + 
        100*h^3*j - 16*h^4*j + 92*j^2 - 7*c\[CapitalDelta]l*j^2 - 327*h*j^2 + 
        15*c\[CapitalDelta]l*h*j^2 + 140*h^2*j^2 - 4*c\[CapitalDelta]l*h^2*
         j^2 - 16*h^3*j^2 - 223*j^3 + 8*c\[CapitalDelta]l*j^3 + 203*h*j^3 - 
        4*c\[CapitalDelta]l*h*j^3 - 60*h^2*j^3 + 8*h^3*j^3 + 75*j^4 - 
        c\[CapitalDelta]l*j^4 - 54*h*j^4 + 12*h^2*j^4 - 13*j^5 + 6*h*j^5 + 
        j^6 - 186*h*m + 73*h^2*m - 20*h^3*m + 4*h^4*m - 276*j*m + 106*h*j*m + 
        52*h^2*j*m - 26*h^3*j*m + 4*h^4*j*m - 75*j^2*m + 152*h*j^2*m - 
        45*h^2*j^2*m + 2*h^3*j^2*m + 72*j^3*m - 36*h*j^3*m - 9*j^4*m + 
        21*h*m^2 - 6*h^2*m^2 + 36*j*m^2 - 22*h*j*m^2 + 2*h^2*j*m^2 + 
        7*j^2*m^2 - 15*h*j^2*m^2 + 4*h^2*j^2*m^2 - 8*j^3*m^2 + 4*h*j^3*m^2 + 
        j^4*m^2 - 186*h*\[CapitalDelta] + 73*h^2*\[CapitalDelta] - 
        20*h^3*\[CapitalDelta] + 4*h^4*\[CapitalDelta] - 
        276*j*\[CapitalDelta] + 106*h*j*\[CapitalDelta] + 
        52*h^2*j*\[CapitalDelta] - 26*h^3*j*\[CapitalDelta] + 
        4*h^4*j*\[CapitalDelta] - 75*j^2*\[CapitalDelta] + 
        152*h*j^2*\[CapitalDelta] - 45*h^2*j^2*\[CapitalDelta] + 
        2*h^3*j^2*\[CapitalDelta] + 72*j^3*\[CapitalDelta] - 
        36*h*j^3*\[CapitalDelta] - 9*j^4*\[CapitalDelta] + 
        42*h*m*\[CapitalDelta] - 12*h^2*m*\[CapitalDelta] + 
        72*j*m*\[CapitalDelta] - 44*h*j*m*\[CapitalDelta] + 
        4*h^2*j*m*\[CapitalDelta] + 14*j^2*m*\[CapitalDelta] - 
        30*h*j^2*m*\[CapitalDelta] + 8*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] + 21*h*\[CapitalDelta]^2 - 
        6*h^2*\[CapitalDelta]^2 + 36*j*\[CapitalDelta]^2 - 
        22*h*j*\[CapitalDelta]^2 + 2*h^2*j*\[CapitalDelta]^2 + 
        7*j^2*\[CapitalDelta]^2 - 15*h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 - 8*j^3*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 + 
        20*h*\[CapitalDelta]12^2 - 13*h^2*\[CapitalDelta]12^2 + 
        2*h^3*\[CapitalDelta]12^2 + 20*j*\[CapitalDelta]12^2 - 
        2*h*j*\[CapitalDelta]12^2 - 8*h^2*j*\[CapitalDelta]12^2 + 
        2*h^3*j*\[CapitalDelta]12^2 + 11*j^2*\[CapitalDelta]12^2 - 
        18*h*j^2*\[CapitalDelta]12^2 + 5*h^2*j^2*\[CapitalDelta]12^2 - 
        8*j^3*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 + 20*h*\[CapitalDelta]34^2 - 
        13*h^2*\[CapitalDelta]34^2 + 2*h^3*\[CapitalDelta]34^2 + 
        20*j*\[CapitalDelta]34^2 - 2*h*j*\[CapitalDelta]34^2 - 
        8*h^2*j*\[CapitalDelta]34^2 + 2*h^3*j*\[CapitalDelta]34^2 + 
        11*j^2*\[CapitalDelta]34^2 - 18*h*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 - 8*j^3*\[CapitalDelta]34^2 + 
        4*h*j^3*\[CapitalDelta]34^2 + j^4*\[CapitalDelta]34^2)*
       w[5][-4 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) - (j*(-2 + 2*h + j)*(-954*h + 66*c\[CapitalDelta]l*h - 
        1845*h^2 + 69*c\[CapitalDelta]l*h^2 + 352*h^3 - 
        10*c\[CapitalDelta]l*h^3 + 723*h^4 - 11*c\[CapitalDelta]l*h^4 - 
        444*h^5 + 2*c\[CapitalDelta]l*h^5 + 76*h^6 - 5994*j + 
        378*c\[CapitalDelta]l*j + 4482*h*j - 426*c\[CapitalDelta]l*h*j + 
        4776*h^2*j + 50*c\[CapitalDelta]l*h^2*j - 5192*h^3*j - 
        2*c\[CapitalDelta]l*h^3*j + 2508*h^4*j - 2*c\[CapitalDelta]l*h^4*j - 
        652*h^5*j + 2*c\[CapitalDelta]l*h^5*j + 72*h^6*j - 975*j^2 + 
        123*c\[CapitalDelta]l*j^2 + 9588*h*j^2 - 704*c\[CapitalDelta]l*h*
         j^2 - 7432*h^2*j^2 + 527*c\[CapitalDelta]l*h^2*j^2 + 2004*h^3*j^2 - 
        120*c\[CapitalDelta]l*h^3*j^2 - 442*h^4*j^2 + 9*c\[CapitalDelta]l*h^4*
         j^2 + 92*h^5*j^2 - 4*h^6*j^2 + 4108*j^3 - 272*c\[CapitalDelta]l*
         j^3 - 5652*h*j^3 + 296*c\[CapitalDelta]l*h*j^3 + 2516*h^2*j^3 + 
        8*c\[CapitalDelta]l*h^2*j^3 - 1436*h^3*j^3 - 32*c\[CapitalDelta]l*h^3*
         j^3 + 484*h^4*j^3 - 20*h^5*j^3 - 1117*j^4 + 18*c\[CapitalDelta]l*
         j^4 + 886*h*j^4 + 94*c\[CapitalDelta]l*h*j^4 - 913*h^2*j^4 - 
        58*c\[CapitalDelta]l*h^2*j^4 + 316*h^3*j^4 + 55*h^4*j^4 - 58*j^5 + 
        30*c\[CapitalDelta]l*j^5 + 90*h*j^5 - 30*c\[CapitalDelta]l*h*j^5 - 
        180*h^2*j^5 + 148*h^3*j^5 + 103*j^6 - 5*c\[CapitalDelta]l*j^6 - 
        192*h*j^6 + 118*h^2*j^6 - 40*j^7 + 40*h*j^7 + 5*j^8 + 432*h*m + 
        780*h^2*m - 58*h^3*m - 260*h^4*m + 126*h^5*m - 20*h^6*m + 2952*j*m - 
        2892*h*j*m - 428*h^2*j*m + 684*h^3*j*m - 460*h^4*j*m + 164*h^5*j*m - 
        20*h^6*j*m + 924*j^2*m - 5422*h*j^2*m + 3816*h^2*j^2*m - 
        862*h^3*j^2*m + 152*h^4*j^2*m - 26*h^5*j^2*m - 2112*j^3*m + 
        2176*h*j^3*m + 80*h^2*j^3*m - 80*h^3*j^3*m - 64*h^4*j^3*m + 
        168*j^4*m + 644*h*j^4*m - 276*h^2*j^4*m - 76*h^3*j^4*m + 216*j^5*m - 
        180*h*j^5*m - 36*h^2*j^5*m - 36*j^6*m - 6*h*j^6*m - 66*h*m^2 - 
        69*h^2*m^2 + 10*h^3*m^2 + 11*h^4*m^2 - 2*h^5*m^2 - 378*j*m^2 + 
        426*h*j*m^2 - 50*h^2*j*m^2 + 2*h^3*j*m^2 + 2*h^4*j*m^2 - 
        2*h^5*j*m^2 - 123*j^2*m^2 + 704*h*j^2*m^2 - 527*h^2*j^2*m^2 + 
        120*h^3*j^2*m^2 - 9*h^4*j^2*m^2 + 272*j^3*m^2 - 296*h*j^3*m^2 - 
        8*h^2*j^3*m^2 + 32*h^3*j^3*m^2 - 18*j^4*m^2 - 94*h*j^4*m^2 + 
        58*h^2*j^4*m^2 - 30*j^5*m^2 + 30*h*j^5*m^2 + 5*j^6*m^2 + 
        432*h*\[CapitalDelta] + 780*h^2*\[CapitalDelta] - 
        58*h^3*\[CapitalDelta] - 260*h^4*\[CapitalDelta] + 
        126*h^5*\[CapitalDelta] - 20*h^6*\[CapitalDelta] + 
        2952*j*\[CapitalDelta] - 2892*h*j*\[CapitalDelta] - 
        428*h^2*j*\[CapitalDelta] + 684*h^3*j*\[CapitalDelta] - 
        460*h^4*j*\[CapitalDelta] + 164*h^5*j*\[CapitalDelta] - 
        20*h^6*j*\[CapitalDelta] + 924*j^2*\[CapitalDelta] - 
        5422*h*j^2*\[CapitalDelta] + 3816*h^2*j^2*\[CapitalDelta] - 
        862*h^3*j^2*\[CapitalDelta] + 152*h^4*j^2*\[CapitalDelta] - 
        26*h^5*j^2*\[CapitalDelta] - 2112*j^3*\[CapitalDelta] + 
        2176*h*j^3*\[CapitalDelta] + 80*h^2*j^3*\[CapitalDelta] - 
        80*h^3*j^3*\[CapitalDelta] - 64*h^4*j^3*\[CapitalDelta] + 
        168*j^4*\[CapitalDelta] + 644*h*j^4*\[CapitalDelta] - 
        276*h^2*j^4*\[CapitalDelta] - 76*h^3*j^4*\[CapitalDelta] + 
        216*j^5*\[CapitalDelta] - 180*h*j^5*\[CapitalDelta] - 
        36*h^2*j^5*\[CapitalDelta] - 36*j^6*\[CapitalDelta] - 
        6*h*j^6*\[CapitalDelta] - 132*h*m*\[CapitalDelta] - 
        138*h^2*m*\[CapitalDelta] + 20*h^3*m*\[CapitalDelta] + 
        22*h^4*m*\[CapitalDelta] - 4*h^5*m*\[CapitalDelta] - 
        756*j*m*\[CapitalDelta] + 852*h*j*m*\[CapitalDelta] - 
        100*h^2*j*m*\[CapitalDelta] + 4*h^3*j*m*\[CapitalDelta] + 
        4*h^4*j*m*\[CapitalDelta] - 4*h^5*j*m*\[CapitalDelta] - 
        246*j^2*m*\[CapitalDelta] + 1408*h*j^2*m*\[CapitalDelta] - 
        1054*h^2*j^2*m*\[CapitalDelta] + 240*h^3*j^2*m*\[CapitalDelta] - 
        18*h^4*j^2*m*\[CapitalDelta] + 544*j^3*m*\[CapitalDelta] - 
        592*h*j^3*m*\[CapitalDelta] - 16*h^2*j^3*m*\[CapitalDelta] + 
        64*h^3*j^3*m*\[CapitalDelta] - 36*j^4*m*\[CapitalDelta] - 
        188*h*j^4*m*\[CapitalDelta] + 116*h^2*j^4*m*\[CapitalDelta] - 
        60*j^5*m*\[CapitalDelta] + 60*h*j^5*m*\[CapitalDelta] + 
        10*j^6*m*\[CapitalDelta] - 66*h*\[CapitalDelta]^2 - 
        69*h^2*\[CapitalDelta]^2 + 10*h^3*\[CapitalDelta]^2 + 
        11*h^4*\[CapitalDelta]^2 - 2*h^5*\[CapitalDelta]^2 - 
        378*j*\[CapitalDelta]^2 + 426*h*j*\[CapitalDelta]^2 - 
        50*h^2*j*\[CapitalDelta]^2 + 2*h^3*j*\[CapitalDelta]^2 + 
        2*h^4*j*\[CapitalDelta]^2 - 2*h^5*j*\[CapitalDelta]^2 - 
        123*j^2*\[CapitalDelta]^2 + 704*h*j^2*\[CapitalDelta]^2 - 
        527*h^2*j^2*\[CapitalDelta]^2 + 120*h^3*j^2*\[CapitalDelta]^2 - 
        9*h^4*j^2*\[CapitalDelta]^2 + 272*j^3*\[CapitalDelta]^2 - 
        296*h*j^3*\[CapitalDelta]^2 - 8*h^2*j^3*\[CapitalDelta]^2 + 
        32*h^3*j^3*\[CapitalDelta]^2 - 18*j^4*\[CapitalDelta]^2 - 
        94*h*j^4*\[CapitalDelta]^2 + 58*h^2*j^4*\[CapitalDelta]^2 - 
        30*j^5*\[CapitalDelta]^2 + 30*h*j^5*\[CapitalDelta]^2 + 
        5*j^6*\[CapitalDelta]^2 - 120*h*\[CapitalDelta]12^2 - 
        32*h^2*\[CapitalDelta]12^2 + 72*h^3*\[CapitalDelta]12^2 - 
        16*h^4*\[CapitalDelta]12^2 - 336*j*\[CapitalDelta]12^2 + 
        176*h*j*\[CapitalDelta]12^2 + 400*h^2*j*\[CapitalDelta]12^2 - 
        288*h^3*j*\[CapitalDelta]12^2 + 48*h^4*j*\[CapitalDelta]12^2 - 
        152*j^2*\[CapitalDelta]12^2 + 752*h*j^2*\[CapitalDelta]12^2 - 
        472*h^2*j^2*\[CapitalDelta]12^2 - 8*h^3*j^2*\[CapitalDelta]12^2 + 
        32*h^4*j^2*\[CapitalDelta]12^2 + 256*j^3*\[CapitalDelta]12^2 - 
        160*h*j^3*\[CapitalDelta]12^2 - 192*h^2*j^3*\[CapitalDelta]12^2 + 
        96*h^3*j^3*\[CapitalDelta]12^2 + 16*j^4*\[CapitalDelta]12^2 - 
        184*h*j^4*\[CapitalDelta]12^2 + 104*h^2*j^4*\[CapitalDelta]12^2 - 
        48*j^5*\[CapitalDelta]12^2 + 48*h*j^5*\[CapitalDelta]12^2 + 
        8*j^6*\[CapitalDelta]12^2 - 120*h*\[CapitalDelta]34^2 - 
        32*h^2*\[CapitalDelta]34^2 + 72*h^3*\[CapitalDelta]34^2 - 
        16*h^4*\[CapitalDelta]34^2 - 336*j*\[CapitalDelta]34^2 + 
        176*h*j*\[CapitalDelta]34^2 + 400*h^2*j*\[CapitalDelta]34^2 - 
        288*h^3*j*\[CapitalDelta]34^2 + 48*h^4*j*\[CapitalDelta]34^2 - 
        152*j^2*\[CapitalDelta]34^2 + 752*h*j^2*\[CapitalDelta]34^2 - 
        472*h^2*j^2*\[CapitalDelta]34^2 - 8*h^3*j^2*\[CapitalDelta]34^2 + 
        32*h^4*j^2*\[CapitalDelta]34^2 + 256*j^3*\[CapitalDelta]34^2 - 
        160*h*j^3*\[CapitalDelta]34^2 - 192*h^2*j^3*\[CapitalDelta]34^2 + 
        96*h^3*j^3*\[CapitalDelta]34^2 + 16*j^4*\[CapitalDelta]34^2 - 
        184*h*j^4*\[CapitalDelta]34^2 + 104*h^2*j^4*\[CapitalDelta]34^2 - 
        48*j^5*\[CapitalDelta]34^2 + 48*h*j^5*\[CapitalDelta]34^2 + 
        8*j^6*\[CapitalDelta]34^2)*w[5][-4 + m, j])/
      (4*(-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*(840 - 52*c\[CapitalDelta]l - 325*h + 
        51*c\[CapitalDelta]l*h - 498*h^2 - 14*c\[CapitalDelta]l*h^2 + 
        340*h^3 - 48*h^4 + 52*j - 543*h*j + 34*c\[CapitalDelta]l*h*j + 
        28*h^2*j - 18*c\[CapitalDelta]l*h^2*j + 168*h^3*j - 16*h^4*j - 
        246*j^2 + 17*c\[CapitalDelta]l*j^2 - 27*h*j^2 - 
        9*c\[CapitalDelta]l*h*j^2 + 122*h^2*j^2 - 4*c\[CapitalDelta]l*h^2*
         j^2 + 40*h^3*j^2 - 17*j^3 + 29*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 + 
        52*h^2*j^3 + 8*h^3*j^3 + 5*j^4 - c\[CapitalDelta]l*j^4 + 16*h*j^4 + 
        12*h^2*j^4 + j^5 + 6*h*j^5 + j^6 - 420*m + 346*h*m - 3*h^2*m - 
        64*h^3*m + 12*h^4*m + 282*h*j*m - 128*h^2*j*m - 18*h^3*j*m + 
        4*h^4*j*m + 141*j^2*m - 64*h*j^2*m - 45*h^2*j^2*m + 2*h^3*j^2*m - 
        36*h*j^3*m - 9*j^4*m + 52*m^2 - 51*h*m^2 + 14*h^2*m^2 - 34*h*j*m^2 + 
        18*h^2*j*m^2 - 17*j^2*m^2 + 9*h*j^2*m^2 + 4*h^2*j^2*m^2 + 
        4*h*j^3*m^2 + j^4*m^2 - 420*\[CapitalDelta] + 346*h*\[CapitalDelta] - 
        3*h^2*\[CapitalDelta] - 64*h^3*\[CapitalDelta] + 
        12*h^4*\[CapitalDelta] + 282*h*j*\[CapitalDelta] - 
        128*h^2*j*\[CapitalDelta] - 18*h^3*j*\[CapitalDelta] + 
        4*h^4*j*\[CapitalDelta] + 141*j^2*\[CapitalDelta] - 
        64*h*j^2*\[CapitalDelta] - 45*h^2*j^2*\[CapitalDelta] + 
        2*h^3*j^2*\[CapitalDelta] - 36*h*j^3*\[CapitalDelta] - 
        9*j^4*\[CapitalDelta] + 104*m*\[CapitalDelta] - 
        102*h*m*\[CapitalDelta] + 28*h^2*m*\[CapitalDelta] - 
        68*h*j*m*\[CapitalDelta] + 36*h^2*j*m*\[CapitalDelta] - 
        34*j^2*m*\[CapitalDelta] + 18*h*j^2*m*\[CapitalDelta] + 
        8*h^2*j^2*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] + 52*\[CapitalDelta]^2 - 
        51*h*\[CapitalDelta]^2 + 14*h^2*\[CapitalDelta]^2 - 
        34*h*j*\[CapitalDelta]^2 + 18*h^2*j*\[CapitalDelta]^2 - 
        17*j^2*\[CapitalDelta]^2 + 9*h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 + 36*\[CapitalDelta]12^2 - 
        24*h*\[CapitalDelta]12^2 - 9*h^2*\[CapitalDelta]12^2 + 
        6*h^3*\[CapitalDelta]12^2 - 26*h*j*\[CapitalDelta]12^2 + 
        12*h^2*j*\[CapitalDelta]12^2 + 2*h^3*j*\[CapitalDelta]12^2 - 
        13*j^2*\[CapitalDelta]12^2 + 6*h*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 + 36*\[CapitalDelta]34^2 - 
        24*h*\[CapitalDelta]34^2 - 9*h^2*\[CapitalDelta]34^2 + 
        6*h^3*\[CapitalDelta]34^2 - 26*h*j*\[CapitalDelta]34^2 + 
        12*h^2*j*\[CapitalDelta]34^2 + 2*h^3*j*\[CapitalDelta]34^2 - 
        13*j^2*\[CapitalDelta]34^2 + 6*h*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[5][-4 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(-3 + 2*h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(5 + j)*(2 + 2*h + j)*
       (9 - c\[CapitalDelta]l + 14*h + 4*j + 2*h*j + j^2 - 6*m - 2*h*m + 
        m^2 - 6*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[5][-4 + m, 4 + j])/(4*(h + j)*(1 + h + j)*
       (2 + h + j)*(3 + h + j)) - ((-3 + j)*(1 + j)*(-6 + 2*h + j)*
       (-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-3 + m, -3 + j])/(2*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + ((-1 + j)*(-2 + 2*h + j)*(48*h - 58*h^2 + 14*h^3 + 
        12*j + 31*h*j - 47*h^2*j + 14*h^3*j + 32*j^2 - 61*h*j^2 + 
        23*h^2*j^2 - 24*j^3 + 16*h*j^3 + 4*j^4)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-3 + m, -1 + j])/(2*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + (j*(1 + j)*(-1 + 2*h + j)*(24 + 34*h - 82*h^2 + 28*h^3 + 
        20*j - 43*h*j - h^2*j + 14*h^3*j - 16*j^2 - 13*h*j^2 + 23*h^2*j^2 - 
        8*j^3 + 16*h*j^3 + 4*j^4)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-3 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*(1 + h + j)*
       (-3 + 2*h + j)) - (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-3 + m, 3 + j])/
      (2*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-2 + j)*(1 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-2 + 2*h + j)*
       (5 - c\[CapitalDelta]l + 2*h - 5*j + 2*h*j + j^2 - 3*m - 2*h*m + m^2 - 
        3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2 + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       w[5][-2 + m, -2 + j])/(2*(-3 + h + j)*(-2 + h + j)) + 
     (j*(-2 + 2*h + j)*(36*h - 4*c\[CapitalDelta]l*h - 49*h^2 - 
        3*c\[CapitalDelta]l*h^2 + 60*h^3 + 2*c\[CapitalDelta]l*h^3 - 20*h^4 + 
        18*j - 22*c\[CapitalDelta]l*j + 98*h*j + 34*c\[CapitalDelta]l*h*j - 
        208*h^2*j - 14*c\[CapitalDelta]l*h^2*j + 116*h^3*j + 
        2*c\[CapitalDelta]l*h^3*j - 24*h^4*j - 9*j^2 + 7*c\[CapitalDelta]l*
         j^2 - 34*h*j^2 + 2*c\[CapitalDelta]l*h*j^2 - 6*h^2*j^2 - 
        3*c\[CapitalDelta]l*h^2*j^2 + 20*h^3*j^2 - 4*h^4*j^2 - 8*j^3 + 
        4*c\[CapitalDelta]l*j^3 - 4*c\[CapitalDelta]l*h*j^3 + 4*h^2*j^3 + 
        4*h^3*j^3 + 12*j^4 - c\[CapitalDelta]l*j^4 - 18*h*j^4 + 11*h^2*j^4 - 
        6*j^5 + 6*h*j^5 + j^6 - 30*h*m + 16*h^2*m - 20*h^3*m + 8*h^4*m - 
        84*j*m + 88*h*j*m + 20*h^2*j*m - 32*h^3*j*m + 8*h^4*j*m + 18*j^2*m + 
        46*h*j^2*m - 36*h^2*j^2*m + 4*h^3*j^2*m + 24*j^3*m - 24*h*j^3*m - 
        6*j^4*m + 4*h*m^2 + 3*h^2*m^2 - 2*h^3*m^2 + 22*j*m^2 - 34*h*j*m^2 + 
        14*h^2*j*m^2 - 2*h^3*j*m^2 - 7*j^2*m^2 - 2*h*j^2*m^2 + 
        3*h^2*j^2*m^2 - 4*j^3*m^2 + 4*h*j^3*m^2 + j^4*m^2 - 
        30*h*\[CapitalDelta] + 16*h^2*\[CapitalDelta] - 
        20*h^3*\[CapitalDelta] + 8*h^4*\[CapitalDelta] - 
        84*j*\[CapitalDelta] + 88*h*j*\[CapitalDelta] + 
        20*h^2*j*\[CapitalDelta] - 32*h^3*j*\[CapitalDelta] + 
        8*h^4*j*\[CapitalDelta] + 18*j^2*\[CapitalDelta] + 
        46*h*j^2*\[CapitalDelta] - 36*h^2*j^2*\[CapitalDelta] + 
        4*h^3*j^2*\[CapitalDelta] + 24*j^3*\[CapitalDelta] - 
        24*h*j^3*\[CapitalDelta] - 6*j^4*\[CapitalDelta] + 
        8*h*m*\[CapitalDelta] + 6*h^2*m*\[CapitalDelta] - 
        4*h^3*m*\[CapitalDelta] + 44*j*m*\[CapitalDelta] - 
        68*h*j*m*\[CapitalDelta] + 28*h^2*j*m*\[CapitalDelta] - 
        4*h^3*j*m*\[CapitalDelta] - 14*j^2*m*\[CapitalDelta] - 
        4*h*j^2*m*\[CapitalDelta] + 6*h^2*j^2*m*\[CapitalDelta] - 
        8*j^3*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] + 4*h*\[CapitalDelta]^2 + 
        3*h^2*\[CapitalDelta]^2 - 2*h^3*\[CapitalDelta]^2 + 
        22*j*\[CapitalDelta]^2 - 34*h*j*\[CapitalDelta]^2 + 
        14*h^2*j*\[CapitalDelta]^2 - 2*h^3*j*\[CapitalDelta]^2 - 
        7*j^2*\[CapitalDelta]^2 - 2*h*j^2*\[CapitalDelta]^2 + 
        3*h^2*j^2*\[CapitalDelta]^2 - 4*j^3*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 - 
        2*h*\[CapitalDelta]12^2 + 10*h^2*\[CapitalDelta]12^2 - 
        4*h^3*\[CapitalDelta]12^2 + 16*j*\[CapitalDelta]12^2 - 
        28*h*j*\[CapitalDelta]12^2 + 16*h^2*j*\[CapitalDelta]12^2 - 
        4*h^3*j*\[CapitalDelta]12^2 - 8*j^2*\[CapitalDelta]12^2 + 
        6*h*j^2*\[CapitalDelta]12^2 - 2*h^2*j^2*\[CapitalDelta]12^2 - 
        2*h*\[CapitalDelta]34^2 + 10*h^2*\[CapitalDelta]34^2 - 
        4*h^3*\[CapitalDelta]34^2 + 16*j*\[CapitalDelta]34^2 - 
        28*h*j*\[CapitalDelta]34^2 + 16*h^2*j*\[CapitalDelta]34^2 - 
        4*h^3*j*\[CapitalDelta]34^2 - 8*j^2*\[CapitalDelta]34^2 + 
        6*h*j^2*\[CapitalDelta]34^2 - 2*h^2*j^2*\[CapitalDelta]34^2)*
       w[5][-2 + m, j])/(2*(-2 + h + j)*(h + j)*(-3 + 2*h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(2*h + j)*(-1 - c\[CapitalDelta]l + 8*h + j + 
        2*h*j + j^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] - 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2 + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[5][-2 + m, 2 + j])/
      (2*(h + j)*(1 + h + j)) - ((-1 + j)*(1 + j)*(-4 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-1 + m, -1 + j])/(2*(-2 + h + j)) - 
     (j*(1 + j)*(2 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-1 + m, 1 + j])/(2*(h + j)) - 
     (j*(1 + j)*(-2 + 2*h + j)*(-3 - c\[CapitalDelta]l + 2*h - 2*j + 2*h*j + 
        j^2 - 2*h*m + m^2 - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[5][m, j])/4
 
Comb[4][m_, j_] = -((-3 + 2*h + j)*(-2 + 2*h + j)^2*w[1][-11 + m, -1 + j])/
      (2*j*(-2 + h + j)) - (j*(1 + j)*w[1][-11 + m, 1 + j])/(2*(h + j)) - 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       w[1][-9 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-3 + 2*h + j)*(-2 + 2*h + j)*(-34*h + 44*h^2 - 10*h^3 - 34*j + 
        47*h*j - 21*h^2*j - 4*h*j^2 + 4*j^3)*w[1][-9 + m, -1 + j])/
      (2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((1 + j)*(36 - 16*h - 36*h^2 + 16*h^3 + 14*j - 65*h*j + 43*h^2*j - 
        24*j^2 + 28*h*j^2 + 4*j^3)*w[1][-9 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*w[1][-9 + m, 3 + j])/
      (2*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-10 + 10*h + j)*w[1][-7 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (40*h - 60*h^2 + 20*h^3 + 16*j - 28*h*j + 6*h^2*j - 19*j^2 + 
        16*h*j^2 + 3*j^3)*w[1][-7 + m, -1 + j])/(2*j*(-3 + h + j)*
       (-2 + h + j)*(h + j)) - ((1 + j)*(20 - 96*h + 124*h^2 - 48*h^3 - 
        24*j + 40*h*j - 22*h^2*j + j^2 + 2*h*j^2 + 3*j^3)*
       w[1][-7 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     ((1 + j)*(2 + j)*(3 + j)*(8 - 8*h + j)*w[1][-7 + m, 3 + j])/
      (2*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-10 + 10*h + j)*w[1][-5 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (40*h - 60*h^2 + 20*h^3 + 16*j - 28*h*j + 6*h^2*j - 19*j^2 + 
        16*h*j^2 + 3*j^3)*w[1][-5 + m, -1 + j])/(2*j*(-3 + h + j)*
       (-2 + h + j)*(h + j)) - ((1 + j)*(20 - 96*h + 124*h^2 - 48*h^3 - 
        24*j + 40*h*j - 22*h^2*j + j^2 + 2*h*j^2 + 3*j^3)*
       w[1][-5 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     ((1 + j)*(2 + j)*(3 + j)*(8 - 8*h + j)*w[1][-5 + m, 3 + j])/
      (2*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       w[1][-3 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-3 + 2*h + j)*(-2 + 2*h + j)*(-34*h + 44*h^2 - 10*h^3 - 34*j + 
        47*h*j - 21*h^2*j - 4*h*j^2 + 4*j^3)*w[1][-3 + m, -1 + j])/
      (2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((1 + j)*(36 - 16*h - 36*h^2 + 16*h^3 + 14*j - 65*h*j + 43*h^2*j - 
        24*j^2 + 28*h*j^2 + 4*j^3)*w[1][-3 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*w[1][-3 + m, 3 + j])/
      (2*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-3 + 2*h + j)*(-2 + 2*h + j)^2*w[1][-1 + m, -1 + j])/
      (2*j*(-2 + h + j)) - (j*(1 + j)*w[1][-1 + m, 1 + j])/(2*(h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]34*
       w[2][-11 + m, -1 + j])/(2*j*(-2 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*w[2][-11 + m, 1 + j])/
      (2*(h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       \[CapitalDelta]12*w[2][-10 + m, -2 + j])/(j*(-3 + h + j)*
       (-2 + h + j)) + (2*(-1 + h)*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]12*w[2][-10 + m, j])/((-2 + h + j)*(h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*w[2][-10 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]34*
       w[2][-9 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (6*h + 2*h^2 + 6*j - 3*h*j - 2*j^2)*\[CapitalDelta]34*
       w[2][-9 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((-1 + h)*(1 + j)*(-1 + 2*h + j)*(-4 - 4*h - 2*j + 5*h*j + 2*j^2)*
       \[CapitalDelta]34*w[2][-9 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*
       (1 + h + j)) + (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]34*w[2][-9 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) - (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]12*w[2][-8 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) - (4*(-1 + h)*(-2 + 2*h + j)*
       (-2*h - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*w[2][-8 + m, j])/
      ((-2 + h + j)*(h + j)) + (2*j*(1 + j)*(2 + j)*(2*h + j)*
       \[CapitalDelta]12*w[2][-8 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     (3*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]34*w[2][-7 + m, -3 + j])/
      (2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(48*h - 52*h^2 + 4*h^3 + 48*j - 
        92*h*j + 34*h^2*j - 31*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]34*
       w[2][-7 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((1 + j)*(-1 + 2*h + j)*(-12 + 12*h^2 - 16*j + 16*h*j - 10*h^2*j + j^2 + 
        4*h*j^2 + 5*j^3)*\[CapitalDelta]34*w[2][-7 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       w[2][-7 + m, 3 + j])/(2*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (3*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]34*w[2][-5 + m, -3 + j])/
      (2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(48*h - 52*h^2 + 4*h^3 + 48*j - 
        92*h*j + 34*h^2*j - 31*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]34*
       w[2][-5 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((1 + j)*(-1 + 2*h + j)*(-12 + 12*h^2 - 16*j + 16*h*j - 10*h^2*j + j^2 + 
        4*h*j^2 + 5*j^3)*\[CapitalDelta]34*w[2][-5 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       w[2][-5 + m, 3 + j])/(2*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       \[CapitalDelta]12*w[2][-4 + m, -2 + j])/(j*(-3 + h + j)*
       (-2 + h + j)) + (4*(-1 + h)*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]12*w[2][-4 + m, j])/((-2 + h + j)*(h + j)) - 
     (2*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*w[2][-4 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]34*
       w[2][-3 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (6*h + 2*h^2 + 6*j - 3*h*j - 2*j^2)*\[CapitalDelta]34*
       w[2][-3 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((-1 + h)*(1 + j)*(-1 + 2*h + j)*(-4 - 4*h - 2*j + 5*h*j + 2*j^2)*
       \[CapitalDelta]34*w[2][-3 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*
       (1 + h + j)) - (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]34*w[2][-3 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]12*w[2][-2 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) - (2*(-1 + h)*(-2 + 2*h + j)*
       (-2*h - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*w[2][-2 + m, j])/
      ((-2 + h + j)*(h + j)) + (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[2][-2 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]34*
       w[2][-1 + m, -1 + j])/(2*j*(-2 + h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*w[2][-1 + m, 1 + j])/
      (2*(h + j)) + ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       \[CapitalDelta]12*w[3][-11 + m, -1 + j])/(2*j*(-2 + h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*w[3][-11 + m, 1 + j])/
      (2*(h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       \[CapitalDelta]34*w[3][-10 + m, -2 + j])/(j*(-3 + h + j)*
       (-2 + h + j)) - (2*(-1 + h)*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]34*w[3][-10 + m, j])/((-2 + h + j)*(h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*w[3][-10 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]12*
       w[3][-9 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (6*h + 2*h^2 + 6*j - 3*h*j - 2*j^2)*\[CapitalDelta]12*
       w[3][-9 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((-1 + h)*(1 + j)*(-1 + 2*h + j)*(-4 - 4*h - 2*j + 5*h*j + 2*j^2)*
       \[CapitalDelta]12*w[3][-9 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*
       (1 + h + j)) - (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*w[3][-9 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) + (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]34*w[3][-8 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) + (4*(-1 + h)*(-2 + 2*h + j)*
       (-2*h - 2*j + 2*h*j + j^2)*\[CapitalDelta]34*w[3][-8 + m, j])/
      ((-2 + h + j)*(h + j)) - (2*j*(1 + j)*(2 + j)*(2*h + j)*
       \[CapitalDelta]34*w[3][-8 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (3*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]12*w[3][-7 + m, -3 + j])/
      (2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(48*h - 52*h^2 + 4*h^3 + 48*j - 
        92*h*j + 34*h^2*j - 31*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]12*
       w[3][-7 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     ((1 + j)*(-1 + 2*h + j)*(-12 + 12*h^2 - 16*j + 16*h*j - 10*h^2*j + j^2 + 
        4*h*j^2 + 5*j^3)*\[CapitalDelta]12*w[3][-7 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       w[3][-7 + m, 3 + j])/(2*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (3*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]12*w[3][-5 + m, -3 + j])/
      (2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(48*h - 52*h^2 + 4*h^3 + 48*j - 
        92*h*j + 34*h^2*j - 31*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]12*
       w[3][-5 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((1 + j)*(-1 + 2*h + j)*(-12 + 12*h^2 - 16*j + 16*h*j - 10*h^2*j + j^2 + 
        4*h*j^2 + 5*j^3)*\[CapitalDelta]12*w[3][-5 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       w[3][-5 + m, 3 + j])/(2*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       \[CapitalDelta]34*w[3][-4 + m, -2 + j])/(j*(-3 + h + j)*
       (-2 + h + j)) - (4*(-1 + h)*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]34*w[3][-4 + m, j])/((-2 + h + j)*(h + j)) + 
     (2*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*w[3][-4 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]12*
       w[3][-3 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (6*h + 2*h^2 + 6*j - 3*h*j - 2*j^2)*\[CapitalDelta]12*
       w[3][-3 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((-1 + h)*(1 + j)*(-1 + 2*h + j)*(-4 - 4*h - 2*j + 5*h*j + 2*j^2)*
       \[CapitalDelta]12*w[3][-3 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*
       (1 + h + j)) + (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*w[3][-3 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]34*w[3][-2 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) + (2*(-1 + h)*(-2 + 2*h + j)*
       (-2*h - 2*j + 2*h*j + j^2)*\[CapitalDelta]34*w[3][-2 + m, j])/
      ((-2 + h + j)*(h + j)) - (j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[3][-2 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]12*
       w[3][-1 + m, -1 + j])/(2*j*(-2 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*w[3][-1 + m, 1 + j])/
      (2*(h + j)) + (j*(-2 + 2*h + j)^2*(144 - c\[CapitalDelta]l - 24*h - 
        2*j + 2*h*j + j^2 - 24*m + 2*h*m + m^2 - 24*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[4][-12 + m, j])/4 + ((-1 + j)^2*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       \[CapitalDelta]12*\[CapitalDelta]34*w[4][-11 + m, -1 + j])/
      (2*j*(-2 + h + j)) + (j*(1 + j)*(-1 + 2*h + j)^2*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-11 + m, 1 + j])/(2*(h + j)) - 
     ((-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       (118 - c\[CapitalDelta]l - 24*h - 5*j + 2*h*j + j^2 - 21*m + 2*h*m + 
        m^2 - 21*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[4][-10 + m, -2 + j])/
      (2*j*(-3 + h + j)*(-2 + h + j)) - 
     ((-2 + 2*h + j)*(-864*h + 8*c\[CapitalDelta]l*h + 1016*h^2 - 
        8*c\[CapitalDelta]l*h^2 - 152*h^3 - 864*j + 8*c\[CapitalDelta]l*j + 
        1792*h*j - 16*c\[CapitalDelta]l*h*j - 752*h^2*j + 
        6*c\[CapitalDelta]l*h^2*j - 256*h^3*j + 2*c\[CapitalDelta]l*h^3*j + 
        80*h^4*j + 776*j^2 - 8*c\[CapitalDelta]l*j^2 - 1176*h*j^2 + 
        12*c\[CapitalDelta]l*h*j^2 + 300*h^2*j^2 - 3*c\[CapitalDelta]l*h^2*
         j^2 + 24*h^3*j^2 - 4*h^4*j^2 - 352*j^3 + 4*c\[CapitalDelta]l*j^3 + 
        392*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 - 44*h^2*j^3 + 4*h^3*j^3 + 
        98*j^4 - c\[CapitalDelta]l*j^4 - 30*h*j^4 + 11*h^2*j^4 - 6*j^5 + 
        6*h*j^5 + j^6 + 168*h*m - 184*h^2*m + 16*h^3*m + 168*j*m - 
        340*h*j*m + 132*h^2*j*m + 48*h^3*j*m - 8*h^4*j*m - 156*j^2*m + 
        230*h*j^2*m - 52*h^2*j^2*m - 4*h^3*j^2*m + 72*j^3*m - 72*h*j^3*m - 
        18*j^4*m - 8*h*m^2 + 8*h^2*m^2 - 8*j*m^2 + 16*h*j*m^2 - 6*h^2*j*m^2 - 
        2*h^3*j*m^2 + 8*j^2*m^2 - 12*h*j^2*m^2 + 3*h^2*j^2*m^2 - 4*j^3*m^2 + 
        4*h*j^3*m^2 + j^4*m^2 + 168*h*\[CapitalDelta] - 
        184*h^2*\[CapitalDelta] + 16*h^3*\[CapitalDelta] + 
        168*j*\[CapitalDelta] - 340*h*j*\[CapitalDelta] + 
        132*h^2*j*\[CapitalDelta] + 48*h^3*j*\[CapitalDelta] - 
        8*h^4*j*\[CapitalDelta] - 156*j^2*\[CapitalDelta] + 
        230*h*j^2*\[CapitalDelta] - 52*h^2*j^2*\[CapitalDelta] - 
        4*h^3*j^2*\[CapitalDelta] + 72*j^3*\[CapitalDelta] - 
        72*h*j^3*\[CapitalDelta] - 18*j^4*\[CapitalDelta] - 
        16*h*m*\[CapitalDelta] + 16*h^2*m*\[CapitalDelta] - 
        16*j*m*\[CapitalDelta] + 32*h*j*m*\[CapitalDelta] - 
        12*h^2*j*m*\[CapitalDelta] - 4*h^3*j*m*\[CapitalDelta] + 
        16*j^2*m*\[CapitalDelta] - 24*h*j^2*m*\[CapitalDelta] + 
        6*h^2*j^2*m*\[CapitalDelta] - 8*j^3*m*\[CapitalDelta] + 
        8*h*j^3*m*\[CapitalDelta] + 2*j^4*m*\[CapitalDelta] - 
        8*h*\[CapitalDelta]^2 + 8*h^2*\[CapitalDelta]^2 - 
        8*j*\[CapitalDelta]^2 + 16*h*j*\[CapitalDelta]^2 - 
        6*h^2*j*\[CapitalDelta]^2 - 2*h^3*j*\[CapitalDelta]^2 + 
        8*j^2*\[CapitalDelta]^2 - 12*h*j^2*\[CapitalDelta]^2 + 
        3*h^2*j^2*\[CapitalDelta]^2 - 4*j^3*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 - 
        8*h*\[CapitalDelta]12^2 + 8*h^2*\[CapitalDelta]12^2 - 
        8*j*\[CapitalDelta]12^2 + 12*h*j*\[CapitalDelta]12^2 - 
        4*h^3*j*\[CapitalDelta]12^2 + 4*j^2*\[CapitalDelta]12^2 - 
        2*h*j^2*\[CapitalDelta]12^2 - 2*h^2*j^2*\[CapitalDelta]12^2 - 
        8*h*\[CapitalDelta]34^2 + 8*h^2*\[CapitalDelta]34^2 - 
        8*j*\[CapitalDelta]34^2 + 12*h*j*\[CapitalDelta]34^2 - 
        4*h^3*j*\[CapitalDelta]34^2 + 4*j^2*\[CapitalDelta]34^2 - 
        2*h*j^2*\[CapitalDelta]34^2 - 2*h^2*j^2*\[CapitalDelta]34^2)*
       w[4][-10 + m, j])/(2*(-2 + h + j)*(h + j)) - 
     (j*(1 + j)*(2 + j)*(2*h + j)^2*(112 - c\[CapitalDelta]l - 18*h + j + 
        2*h*j + j^2 - 21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2 + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[4][-10 + m, 2 + j])/
      (2*(h + j)*(1 + h + j)) + ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-9 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-6*h + 20*h^2 - 14*h^3 - 6*j + 
        55*h*j - 55*h^2*j + 14*h^3*j + 38*j^2 - 65*h*j^2 + 23*h^2*j^2 - 
        24*j^3 + 16*h*j^3 + 4*j^4)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-9 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((1 + j)*(-1 + 2*h + j)*(12 - 12*h^2 + 14*j - 27*h*j - 9*h^2*j + 
        14*h^3*j - 10*j^2 - 17*h*j^2 + 23*h^2*j^2 - 8*j^3 + 16*h*j^3 + 4*j^4)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[4][-9 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-9 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) + ((-4 + j)^2*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       (96 - c\[CapitalDelta]l - 24*h - 8*j + 2*h*j + j^2 - 18*m + 2*h*m + 
        m^2 - 18*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[4][-8 + m, -4 + j])/
      (4*j*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-1712*h + 24*c\[CapitalDelta]l*h + 1884*h^2 - 24*c\[CapitalDelta]l*
         h^2 - 108*h^3 - 64*h^4 - 1712*j + 24*c\[CapitalDelta]l*j + 
        3640*h*j - 48*c\[CapitalDelta]l*h*j - 1668*h^2*j + 
        18*c\[CapitalDelta]l*h^2*j + 68*h^3*j + 32*h^4*j + 1588*j^2 - 
        22*c\[CapitalDelta]l*j^2 - 2098*h*j^2 + 25*c\[CapitalDelta]l*h*j^2 + 
        592*h^2*j^2 - 4*c\[CapitalDelta]l*h^2*j^2 - 40*h^3*j^2 - 654*j^3 + 
        8*c\[CapitalDelta]l*j^3 + 517*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 - 
        108*h^2*j^3 + 8*h^3*j^3 + 127*j^4 - c\[CapitalDelta]l*j^4 - 
        66*h*j^4 + 12*h^2*j^4 - 13*j^5 + 6*h*j^5 + j^6 + 384*h*m - 
        388*h^2*m - 4*h^3*m + 8*h^4*m + 384*j*m - 760*h*j*m + 280*h^2*j*m + 
        10*h^3*j*m - 4*h^4*j*m - 336*j^2*m + 382*h*j^2*m - 59*h^2*j^2*m - 
        2*h^3*j^2*m + 120*j^3*m - 60*h*j^3*m - 15*j^4*m - 24*h*m^2 + 
        24*h^2*m^2 - 24*j*m^2 + 48*h*j*m^2 - 18*h^2*j*m^2 + 22*j^2*m^2 - 
        25*h*j^2*m^2 + 4*h^2*j^2*m^2 - 8*j^3*m^2 + 4*h*j^3*m^2 + j^4*m^2 + 
        384*h*\[CapitalDelta] - 388*h^2*\[CapitalDelta] - 
        4*h^3*\[CapitalDelta] + 8*h^4*\[CapitalDelta] + 
        384*j*\[CapitalDelta] - 760*h*j*\[CapitalDelta] + 
        280*h^2*j*\[CapitalDelta] + 10*h^3*j*\[CapitalDelta] - 
        4*h^4*j*\[CapitalDelta] - 336*j^2*\[CapitalDelta] + 
        382*h*j^2*\[CapitalDelta] - 59*h^2*j^2*\[CapitalDelta] - 
        2*h^3*j^2*\[CapitalDelta] + 120*j^3*\[CapitalDelta] - 
        60*h*j^3*\[CapitalDelta] - 15*j^4*\[CapitalDelta] - 
        48*h*m*\[CapitalDelta] + 48*h^2*m*\[CapitalDelta] - 
        48*j*m*\[CapitalDelta] + 96*h*j*m*\[CapitalDelta] - 
        36*h^2*j*m*\[CapitalDelta] + 44*j^2*m*\[CapitalDelta] - 
        50*h*j^2*m*\[CapitalDelta] + 8*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] - 24*h*\[CapitalDelta]^2 + 
        24*h^2*\[CapitalDelta]^2 - 24*j*\[CapitalDelta]^2 + 
        48*h*j*\[CapitalDelta]^2 - 18*h^2*j*\[CapitalDelta]^2 + 
        22*j^2*\[CapitalDelta]^2 - 25*h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 - 8*j^3*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 - 
        16*h*\[CapitalDelta]12^2 + 20*h^2*\[CapitalDelta]12^2 - 
        4*h^3*\[CapitalDelta]12^2 - 16*j*\[CapitalDelta]12^2 + 
        40*h*j*\[CapitalDelta]12^2 - 20*h^2*j*\[CapitalDelta]12^2 + 
        2*h^3*j*\[CapitalDelta]12^2 + 20*j^2*\[CapitalDelta]12^2 - 
        24*h*j^2*\[CapitalDelta]12^2 + 5*h^2*j^2*\[CapitalDelta]12^2 - 
        8*j^3*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 - 16*h*\[CapitalDelta]34^2 + 
        20*h^2*\[CapitalDelta]34^2 - 4*h^3*\[CapitalDelta]34^2 - 
        16*j*\[CapitalDelta]34^2 + 40*h*j*\[CapitalDelta]34^2 - 
        20*h^2*j*\[CapitalDelta]34^2 + 2*h^3*j*\[CapitalDelta]34^2 + 
        20*j^2*\[CapitalDelta]34^2 - 24*h*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 - 8*j^3*\[CapitalDelta]34^2 + 
        4*h*j^3*\[CapitalDelta]34^2 + j^4*\[CapitalDelta]34^2)*
       w[4][-8 + m, -2 + j])/(j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) - ((-2 + 2*h + j)*(-6048*h + 96*c\[CapitalDelta]l*h - 
        96*h^2 + 6496*h^3 - 96*c\[CapitalDelta]l*h^3 + 96*h^4 - 448*h^5 - 
        9792*j + 144*c\[CapitalDelta]l*j + 9504*h*j - 108*c\[CapitalDelta]l*h*
         j + 14112*h^2*j - 250*c\[CapitalDelta]l*h^2*j - 14848*h^3*j + 
        206*c\[CapitalDelta]l*h^3*j + 1024*h^4*j + 10*c\[CapitalDelta]l*h^4*
         j - 160*h^5*j - 2*c\[CapitalDelta]l*h^5*j + 160*h^6*j + 3216*j^2 - 
        36*c\[CapitalDelta]l*j^2 + 13032*h*j^2 - 218*c\[CapitalDelta]l*h*
         j^2 - 29292*h^2*j^2 + 391*c\[CapitalDelta]l*h^2*j^2 + 
        13440*h^3*j^2 - 108*c\[CapitalDelta]l*h^3*j^2 - 1864*h^4*j^2 - 
        9*c\[CapitalDelta]l*h^4*j^2 + 184*h^5*j^2 + 4*h^6*j^2 + 4792*j^3 - 
        76*c\[CapitalDelta]l*j^3 - 21280*h*j^3 + 284*c\[CapitalDelta]l*h*
         j^3 + 22700*h^2*j^3 - 240*c\[CapitalDelta]l*h^2*j^3 - 7028*h^3*j^3 + 
        32*c\[CapitalDelta]l*h^3*j^3 + 796*h^4*j^3 + 20*h^5*j^3 - 5168*j^4 + 
        69*c\[CapitalDelta]l*j^4 + 13142*h*j^4 - 152*c\[CapitalDelta]l*h*
         j^4 - 7743*h^2*j^4 + 58*c\[CapitalDelta]l*h^2*j^4 + 1404*h^3*j^4 - 
        55*h^4*j^4 + 2494*j^5 - 30*c\[CapitalDelta]l*j^5 - 3366*h*j^5 + 
        30*c\[CapitalDelta]l*h*j^5 + 1020*h^2*j^5 - 148*h^3*j^5 - 509*j^6 + 
        5*c\[CapitalDelta]l*j^6 + 332*h*j^6 - 118*h^2*j^6 + 40*j^7 - 
        40*h*j^7 - 5*j^8 + 1440*h*m + 96*h^2*m - 1504*h^3*m - 96*h^4*m + 
        64*h^5*m + 2304*j*m - 1920*h*j*m - 3656*h^2*j*m + 3196*h^3*j*m + 
        92*h^4*j*m + 4*h^5*j*m - 20*h^6*j*m - 624*j^2*m - 3352*h*j^2*m + 
        6404*h^2*j^2*m - 2146*h^3*j^2*m + 56*h^4*j^2*m - 26*h^5*j^2*m - 
        1200*j^3*m + 4696*h*j^3*m - 4296*h^2*j^3*m + 864*h^3*j^3*m - 
        64*h^4*j^3*m + 1140*j^4*m - 2614*h*j^4*m + 1160*h^2*j^4*m - 
        76*h^3*j^4*m - 504*j^5*m + 540*h*j^5*m - 36*h^2*j^5*m + 84*j^6*m - 
        6*h*j^6*m - 96*h*m^2 + 96*h^3*m^2 - 144*j*m^2 + 108*h*j*m^2 + 
        250*h^2*j*m^2 - 206*h^3*j*m^2 - 10*h^4*j*m^2 + 2*h^5*j*m^2 + 
        36*j^2*m^2 + 218*h*j^2*m^2 - 391*h^2*j^2*m^2 + 108*h^3*j^2*m^2 + 
        9*h^4*j^2*m^2 + 76*j^3*m^2 - 284*h*j^3*m^2 + 240*h^2*j^3*m^2 - 
        32*h^3*j^3*m^2 - 69*j^4*m^2 + 152*h*j^4*m^2 - 58*h^2*j^4*m^2 + 
        30*j^5*m^2 - 30*h*j^5*m^2 - 5*j^6*m^2 + 1440*h*\[CapitalDelta] + 
        96*h^2*\[CapitalDelta] - 1504*h^3*\[CapitalDelta] - 
        96*h^4*\[CapitalDelta] + 64*h^5*\[CapitalDelta] + 
        2304*j*\[CapitalDelta] - 1920*h*j*\[CapitalDelta] - 
        3656*h^2*j*\[CapitalDelta] + 3196*h^3*j*\[CapitalDelta] + 
        92*h^4*j*\[CapitalDelta] + 4*h^5*j*\[CapitalDelta] - 
        20*h^6*j*\[CapitalDelta] - 624*j^2*\[CapitalDelta] - 
        3352*h*j^2*\[CapitalDelta] + 6404*h^2*j^2*\[CapitalDelta] - 
        2146*h^3*j^2*\[CapitalDelta] + 56*h^4*j^2*\[CapitalDelta] - 
        26*h^5*j^2*\[CapitalDelta] - 1200*j^3*\[CapitalDelta] + 
        4696*h*j^3*\[CapitalDelta] - 4296*h^2*j^3*\[CapitalDelta] + 
        864*h^3*j^3*\[CapitalDelta] - 64*h^4*j^3*\[CapitalDelta] + 
        1140*j^4*\[CapitalDelta] - 2614*h*j^4*\[CapitalDelta] + 
        1160*h^2*j^4*\[CapitalDelta] - 76*h^3*j^4*\[CapitalDelta] - 
        504*j^5*\[CapitalDelta] + 540*h*j^5*\[CapitalDelta] - 
        36*h^2*j^5*\[CapitalDelta] + 84*j^6*\[CapitalDelta] - 
        6*h*j^6*\[CapitalDelta] - 192*h*m*\[CapitalDelta] + 
        192*h^3*m*\[CapitalDelta] - 288*j*m*\[CapitalDelta] + 
        216*h*j*m*\[CapitalDelta] + 500*h^2*j*m*\[CapitalDelta] - 
        412*h^3*j*m*\[CapitalDelta] - 20*h^4*j*m*\[CapitalDelta] + 
        4*h^5*j*m*\[CapitalDelta] + 72*j^2*m*\[CapitalDelta] + 
        436*h*j^2*m*\[CapitalDelta] - 782*h^2*j^2*m*\[CapitalDelta] + 
        216*h^3*j^2*m*\[CapitalDelta] + 18*h^4*j^2*m*\[CapitalDelta] + 
        152*j^3*m*\[CapitalDelta] - 568*h*j^3*m*\[CapitalDelta] + 
        480*h^2*j^3*m*\[CapitalDelta] - 64*h^3*j^3*m*\[CapitalDelta] - 
        138*j^4*m*\[CapitalDelta] + 304*h*j^4*m*\[CapitalDelta] - 
        116*h^2*j^4*m*\[CapitalDelta] + 60*j^5*m*\[CapitalDelta] - 
        60*h*j^5*m*\[CapitalDelta] - 10*j^6*m*\[CapitalDelta] - 
        96*h*\[CapitalDelta]^2 + 96*h^3*\[CapitalDelta]^2 - 
        144*j*\[CapitalDelta]^2 + 108*h*j*\[CapitalDelta]^2 + 
        250*h^2*j*\[CapitalDelta]^2 - 206*h^3*j*\[CapitalDelta]^2 - 
        10*h^4*j*\[CapitalDelta]^2 + 2*h^5*j*\[CapitalDelta]^2 + 
        36*j^2*\[CapitalDelta]^2 + 218*h*j^2*\[CapitalDelta]^2 - 
        391*h^2*j^2*\[CapitalDelta]^2 + 108*h^3*j^2*\[CapitalDelta]^2 + 
        9*h^4*j^2*\[CapitalDelta]^2 + 76*j^3*\[CapitalDelta]^2 - 
        284*h*j^3*\[CapitalDelta]^2 + 240*h^2*j^3*\[CapitalDelta]^2 - 
        32*h^3*j^3*\[CapitalDelta]^2 - 69*j^4*\[CapitalDelta]^2 + 
        152*h*j^4*\[CapitalDelta]^2 - 58*h^2*j^4*\[CapitalDelta]^2 + 
        30*j^5*\[CapitalDelta]^2 - 30*h*j^5*\[CapitalDelta]^2 - 
        5*j^6*\[CapitalDelta]^2 - 96*h*\[CapitalDelta]12^2 + 
        32*h^2*\[CapitalDelta]12^2 + 96*h^3*\[CapitalDelta]12^2 - 
        32*h^4*\[CapitalDelta]12^2 - 96*j*\[CapitalDelta]12^2 + 
        112*h*j*\[CapitalDelta]12^2 + 176*h^2*j*\[CapitalDelta]12^2 - 
        240*h^3*j*\[CapitalDelta]12^2 + 48*h^4*j*\[CapitalDelta]12^2 + 
        80*j^2*\[CapitalDelta]12^2 + 88*h*j^2*\[CapitalDelta]12^2 - 
        416*h^2*j^2*\[CapitalDelta]12^2 + 248*h^3*j^2*\[CapitalDelta]12^2 - 
        32*h^4*j^2*\[CapitalDelta]12^2 + 32*j^3*\[CapitalDelta]12^2 - 
        320*h*j^3*\[CapitalDelta]12^2 + 384*h^2*j^3*\[CapitalDelta]12^2 - 
        96*h^3*j^3*\[CapitalDelta]12^2 - 88*j^4*\[CapitalDelta]12^2 + 
        232*h*j^4*\[CapitalDelta]12^2 - 104*h^2*j^4*\[CapitalDelta]12^2 + 
        48*j^5*\[CapitalDelta]12^2 - 48*h*j^5*\[CapitalDelta]12^2 - 
        8*j^6*\[CapitalDelta]12^2 - 96*h*\[CapitalDelta]34^2 + 
        32*h^2*\[CapitalDelta]34^2 + 96*h^3*\[CapitalDelta]34^2 - 
        32*h^4*\[CapitalDelta]34^2 - 96*j*\[CapitalDelta]34^2 + 
        112*h*j*\[CapitalDelta]34^2 + 176*h^2*j*\[CapitalDelta]34^2 - 
        240*h^3*j*\[CapitalDelta]34^2 + 48*h^4*j*\[CapitalDelta]34^2 + 
        80*j^2*\[CapitalDelta]34^2 + 88*h*j^2*\[CapitalDelta]34^2 - 
        416*h^2*j^2*\[CapitalDelta]34^2 + 248*h^3*j^2*\[CapitalDelta]34^2 - 
        32*h^4*j^2*\[CapitalDelta]34^2 + 32*j^3*\[CapitalDelta]34^2 - 
        320*h*j^3*\[CapitalDelta]34^2 + 384*h^2*j^3*\[CapitalDelta]34^2 - 
        96*h^3*j^3*\[CapitalDelta]34^2 - 88*j^4*\[CapitalDelta]34^2 + 
        232*h*j^4*\[CapitalDelta]34^2 - 104*h^2*j^4*\[CapitalDelta]34^2 + 
        48*j^5*\[CapitalDelta]34^2 - 48*h*j^5*\[CapitalDelta]34^2 - 
        8*j^6*\[CapitalDelta]34^2)*w[4][-8 + m, j])/
      (4*(-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     ((1 + j)*(2 + j)*(2*h + j)*(-624 + 8*c\[CapitalDelta]l + 432*h - 
        4*c\[CapitalDelta]l*h + 252*h^2 - 4*c\[CapitalDelta]l*h^2 - 60*h^3 - 
        8*j - 172*h*j + 4*c\[CapitalDelta]l*h*j - 212*h^2*j + 
        2*c\[CapitalDelta]l*h^2*j + 32*h^4*j - 88*j^2 + 
        2*c\[CapitalDelta]l*j^2 - 112*h*j^2 + c\[CapitalDelta]l*h*j^2 + 
        226*h^2*j^2 - 4*c\[CapitalDelta]l*h^2*j^2 + 16*h^3*j^2 - 2*j^3 + 
        227*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 + 4*h^2*j^3 + 8*h^3*j^3 + 
        57*j^4 - c\[CapitalDelta]l*j^4 + 4*h*j^4 + 12*h^2*j^4 + j^5 + 
        6*h*j^5 + j^6 + 144*m - 88*h*m - 64*h^2*m + 8*h^3*m + 48*h*j*m + 
        44*h^2*j*m + 2*h^3*j*m - 4*h^4*j*m + 24*j^2*m + 22*h*j^2*m - 
        59*h^2*j^2*m - 2*h^3*j^2*m - 60*h*j^3*m - 15*j^4*m - 8*m^2 + 
        4*h*m^2 + 4*h^2*m^2 - 4*h*j*m^2 - 2*h^2*j*m^2 - 2*j^2*m^2 - 
        h*j^2*m^2 + 4*h^2*j^2*m^2 + 4*h*j^3*m^2 + j^4*m^2 + 
        144*\[CapitalDelta] - 88*h*\[CapitalDelta] - 64*h^2*\[CapitalDelta] + 
        8*h^3*\[CapitalDelta] + 48*h*j*\[CapitalDelta] + 
        44*h^2*j*\[CapitalDelta] + 2*h^3*j*\[CapitalDelta] - 
        4*h^4*j*\[CapitalDelta] + 24*j^2*\[CapitalDelta] + 
        22*h*j^2*\[CapitalDelta] - 59*h^2*j^2*\[CapitalDelta] - 
        2*h^3*j^2*\[CapitalDelta] - 60*h*j^3*\[CapitalDelta] - 
        15*j^4*\[CapitalDelta] - 16*m*\[CapitalDelta] + 
        8*h*m*\[CapitalDelta] + 8*h^2*m*\[CapitalDelta] - 
        8*h*j*m*\[CapitalDelta] - 4*h^2*j*m*\[CapitalDelta] - 
        4*j^2*m*\[CapitalDelta] - 2*h*j^2*m*\[CapitalDelta] + 
        8*h^2*j^2*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] - 8*\[CapitalDelta]^2 + 
        4*h*\[CapitalDelta]^2 + 4*h^2*\[CapitalDelta]^2 - 
        4*h*j*\[CapitalDelta]^2 - 2*h^2*j*\[CapitalDelta]^2 - 
        2*j^2*\[CapitalDelta]^2 - h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 - 8*h*j*\[CapitalDelta]12^2 + 
        2*h^3*j*\[CapitalDelta]12^2 - 4*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 - 8*h*j*\[CapitalDelta]34^2 + 
        2*h^3*j*\[CapitalDelta]34^2 - 4*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[4][-8 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)^2*
       (84 - c\[CapitalDelta]l - 12*h + 4*j + 2*h*j + j^2 - 18*m + 2*h*m + 
        m^2 - 18*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[4][-8 + m, 4 + j])/
      (4*(h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-7 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-2*h - 3*j + 2*h*j + j^2)*
       (-2*h + 2*h^2 - 3*j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-7 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (3*(1 + j)*(-1 + 2*h + j)*(-2 - j + 2*h*j + j^2)*
       (-2 + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-7 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-7 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) - ((-4 + j)^2*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       (52 - c\[CapitalDelta]l - 8*h - 8*j + 2*h*j + j^2 - 12*m + m^2 - 
        12*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[4][-6 + m, -4 + j])/(2*j*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-1440*h + 32*c\[CapitalDelta]l*h + 1496*h^2 - 28*c\[CapitalDelta]l*
         h^2 - 40*h^3 - 4*c\[CapitalDelta]l*h^3 - 16*h^4 - 1440*j + 
        32*c\[CapitalDelta]l*j + 2912*h*j - 56*c\[CapitalDelta]l*h*j - 
        1316*h^2*j + 16*c\[CapitalDelta]l*h^2*j + 68*h^3*j + 
        2*c\[CapitalDelta]l*h^3*j + 16*h^4*j + 1256*j^2 - 
        24*c\[CapitalDelta]l*j^2 - 1716*h*j^2 + 26*c\[CapitalDelta]l*h*j^2 + 
        524*h^2*j^2 - 3*c\[CapitalDelta]l*h^2*j^2 - 38*h^3*j^2 - 4*h^4*j^2 - 
        520*j^3 + 8*c\[CapitalDelta]l*j^3 + 466*h*j^3 - 
        4*c\[CapitalDelta]l*h*j^3 - 107*h^2*j^3 + 4*h^3*j^3 + 110*j^4 - 
        c\[CapitalDelta]l*j^4 - 68*h*j^4 + 11*h^2*j^4 - 13*j^5 + 6*h*j^5 + 
        j^6 + 384*h*m - 336*h^2*m - 48*h^3*m + 384*j*m - 672*h*j*m + 
        192*h^2*j*m + 24*h^3*j*m - 288*j^2*m + 312*h*j^2*m - 36*h^2*j^2*m + 
        96*j^3*m - 48*h*j^3*m - 12*j^4*m - 32*h*m^2 + 28*h^2*m^2 + 
        4*h^3*m^2 - 32*j*m^2 + 56*h*j*m^2 - 16*h^2*j*m^2 - 2*h^3*j*m^2 + 
        24*j^2*m^2 - 26*h*j^2*m^2 + 3*h^2*j^2*m^2 - 8*j^3*m^2 + 4*h*j^3*m^2 + 
        j^4*m^2 + 384*h*\[CapitalDelta] - 336*h^2*\[CapitalDelta] - 
        48*h^3*\[CapitalDelta] + 384*j*\[CapitalDelta] - 
        672*h*j*\[CapitalDelta] + 192*h^2*j*\[CapitalDelta] + 
        24*h^3*j*\[CapitalDelta] - 288*j^2*\[CapitalDelta] + 
        312*h*j^2*\[CapitalDelta] - 36*h^2*j^2*\[CapitalDelta] + 
        96*j^3*\[CapitalDelta] - 48*h*j^3*\[CapitalDelta] - 
        12*j^4*\[CapitalDelta] - 64*h*m*\[CapitalDelta] + 
        56*h^2*m*\[CapitalDelta] + 8*h^3*m*\[CapitalDelta] - 
        64*j*m*\[CapitalDelta] + 112*h*j*m*\[CapitalDelta] - 
        32*h^2*j*m*\[CapitalDelta] - 4*h^3*j*m*\[CapitalDelta] + 
        48*j^2*m*\[CapitalDelta] - 52*h*j^2*m*\[CapitalDelta] + 
        6*h^2*j^2*m*\[CapitalDelta] - 16*j^3*m*\[CapitalDelta] + 
        8*h*j^3*m*\[CapitalDelta] + 2*j^4*m*\[CapitalDelta] - 
        32*h*\[CapitalDelta]^2 + 28*h^2*\[CapitalDelta]^2 + 
        4*h^3*\[CapitalDelta]^2 - 32*j*\[CapitalDelta]^2 + 
        56*h*j*\[CapitalDelta]^2 - 16*h^2*j*\[CapitalDelta]^2 - 
        2*h^3*j*\[CapitalDelta]^2 + 24*j^2*\[CapitalDelta]^2 - 
        26*h*j^2*\[CapitalDelta]^2 + 3*h^2*j^2*\[CapitalDelta]^2 - 
        8*j^3*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 - 16*h*\[CapitalDelta]12^2 + 
        20*h^2*\[CapitalDelta]12^2 - 4*h^3*\[CapitalDelta]12^2 - 
        16*j*\[CapitalDelta]12^2 + 40*h*j*\[CapitalDelta]12^2 - 
        20*h^2*j*\[CapitalDelta]12^2 + 2*h^3*j*\[CapitalDelta]12^2 + 
        20*j^2*\[CapitalDelta]12^2 - 24*h*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 - 8*j^3*\[CapitalDelta]12^2 + 
        4*h*j^3*\[CapitalDelta]12^2 + j^4*\[CapitalDelta]12^2 - 
        16*h*\[CapitalDelta]34^2 + 20*h^2*\[CapitalDelta]34^2 - 
        4*h^3*\[CapitalDelta]34^2 - 16*j*\[CapitalDelta]34^2 + 
        40*h*j*\[CapitalDelta]34^2 - 20*h^2*j*\[CapitalDelta]34^2 + 
        2*h^3*j*\[CapitalDelta]34^2 + 20*j^2*\[CapitalDelta]34^2 - 
        24*h*j^2*\[CapitalDelta]34^2 + 5*h^2*j^2*\[CapitalDelta]34^2 - 
        8*j^3*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[4][-6 + m, -2 + j])/
      (j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((-2 + 2*h + j)*(960*h - 24*c\[CapitalDelta]l*h + 200*h^2 - 
        8*c\[CapitalDelta]l*h^2 - 984*h^3 + 24*c\[CapitalDelta]l*h^3 - 
        200*h^4 + 8*c\[CapitalDelta]l*h^4 + 24*h^5 + 1872*j - 
        48*c\[CapitalDelta]l*j - 2008*h*j + 44*c\[CapitalDelta]l*h*j - 
        2376*h^2*j + 66*c\[CapitalDelta]l*h^2*j + 2696*h^3*j - 
        58*c\[CapitalDelta]l*h^3*j - 232*h^4*j - 2*c\[CapitalDelta]l*h^4*j + 
        48*h^5*j - 2*c\[CapitalDelta]l*h^5*j - 792*j^2 + 
        16*c\[CapitalDelta]l*j^2 - 2260*h*j^2 + 66*c\[CapitalDelta]l*h*j^2 + 
        5788*h^2*j^2 - 135*c\[CapitalDelta]l*h^2*j^2 - 2732*h^3*j^2 + 
        46*c\[CapitalDelta]l*h^3*j^2 + 304*h^4*j^2 - c\[CapitalDelta]l*h^4*
         j^2 + 8*h^5*j^2 + 4*h^6*j^2 - 832*j^3 + 24*c\[CapitalDelta]l*j^3 + 
        4376*h*j^3 - 104*c\[CapitalDelta]l*h*j^3 - 4796*h^2*j^3 + 
        96*c\[CapitalDelta]l*h^2*j^3 + 1364*h^3*j^3 - 16*c\[CapitalDelta]l*
         h^3*j^3 - 116*h^4*j^3 + 4*h^5*j^3 + 1100*j^4 - 
        26*c\[CapitalDelta]l*j^4 - 2894*h*j^4 + 60*c\[CapitalDelta]l*h*j^4 + 
        1685*h^2*j^4 - 24*c\[CapitalDelta]l*h^2*j^4 - 316*h^3*j^4 + 
        33*h^4*j^4 - 580*j^5 + 12*c\[CapitalDelta]l*j^5 + 804*h*j^5 - 
        12*c\[CapitalDelta]l*h*j^5 - 288*h^2*j^5 + 64*h^3*j^5 + 134*j^6 - 
        2*c\[CapitalDelta]l*j^6 - 112*h*j^6 + 48*h^2*j^6 - 16*j^7 + 
        16*h*j^7 + 2*j^8 - 288*h*m - 96*h^2*m + 288*h^3*m + 96*h^4*m - 
        576*j*m + 528*h*j*m + 792*h^2*j*m - 696*h^3*j*m - 24*h^4*j*m - 
        24*h^5*j*m + 192*j^2*m + 792*h*j^2*m - 1620*h^2*j^2*m + 
        552*h^3*j^2*m - 12*h^4*j^2*m + 288*j^3*m - 1248*h*j^3*m + 
        1152*h^2*j^3*m - 192*h^3*j^3*m - 312*j^4*m + 720*h*j^4*m - 
        288*h^2*j^4*m + 144*j^5*m - 144*h*j^5*m - 24*j^6*m + 24*h*m^2 + 
        8*h^2*m^2 - 24*h^3*m^2 - 8*h^4*m^2 + 48*j*m^2 - 44*h*j*m^2 - 
        66*h^2*j*m^2 + 58*h^3*j*m^2 + 2*h^4*j*m^2 + 2*h^5*j*m^2 - 
        16*j^2*m^2 - 66*h*j^2*m^2 + 135*h^2*j^2*m^2 - 46*h^3*j^2*m^2 + 
        h^4*j^2*m^2 - 24*j^3*m^2 + 104*h*j^3*m^2 - 96*h^2*j^3*m^2 + 
        16*h^3*j^3*m^2 + 26*j^4*m^2 - 60*h*j^4*m^2 + 24*h^2*j^4*m^2 - 
        12*j^5*m^2 + 12*h*j^5*m^2 + 2*j^6*m^2 - 288*h*\[CapitalDelta] - 
        96*h^2*\[CapitalDelta] + 288*h^3*\[CapitalDelta] + 
        96*h^4*\[CapitalDelta] - 576*j*\[CapitalDelta] + 
        528*h*j*\[CapitalDelta] + 792*h^2*j*\[CapitalDelta] - 
        696*h^3*j*\[CapitalDelta] - 24*h^4*j*\[CapitalDelta] - 
        24*h^5*j*\[CapitalDelta] + 192*j^2*\[CapitalDelta] + 
        792*h*j^2*\[CapitalDelta] - 1620*h^2*j^2*\[CapitalDelta] + 
        552*h^3*j^2*\[CapitalDelta] - 12*h^4*j^2*\[CapitalDelta] + 
        288*j^3*\[CapitalDelta] - 1248*h*j^3*\[CapitalDelta] + 
        1152*h^2*j^3*\[CapitalDelta] - 192*h^3*j^3*\[CapitalDelta] - 
        312*j^4*\[CapitalDelta] + 720*h*j^4*\[CapitalDelta] - 
        288*h^2*j^4*\[CapitalDelta] + 144*j^5*\[CapitalDelta] - 
        144*h*j^5*\[CapitalDelta] - 24*j^6*\[CapitalDelta] + 
        48*h*m*\[CapitalDelta] + 16*h^2*m*\[CapitalDelta] - 
        48*h^3*m*\[CapitalDelta] - 16*h^4*m*\[CapitalDelta] + 
        96*j*m*\[CapitalDelta] - 88*h*j*m*\[CapitalDelta] - 
        132*h^2*j*m*\[CapitalDelta] + 116*h^3*j*m*\[CapitalDelta] + 
        4*h^4*j*m*\[CapitalDelta] + 4*h^5*j*m*\[CapitalDelta] - 
        32*j^2*m*\[CapitalDelta] - 132*h*j^2*m*\[CapitalDelta] + 
        270*h^2*j^2*m*\[CapitalDelta] - 92*h^3*j^2*m*\[CapitalDelta] + 
        2*h^4*j^2*m*\[CapitalDelta] - 48*j^3*m*\[CapitalDelta] + 
        208*h*j^3*m*\[CapitalDelta] - 192*h^2*j^3*m*\[CapitalDelta] + 
        32*h^3*j^3*m*\[CapitalDelta] + 52*j^4*m*\[CapitalDelta] - 
        120*h*j^4*m*\[CapitalDelta] + 48*h^2*j^4*m*\[CapitalDelta] - 
        24*j^5*m*\[CapitalDelta] + 24*h*j^5*m*\[CapitalDelta] + 
        4*j^6*m*\[CapitalDelta] + 24*h*\[CapitalDelta]^2 + 
        8*h^2*\[CapitalDelta]^2 - 24*h^3*\[CapitalDelta]^2 - 
        8*h^4*\[CapitalDelta]^2 + 48*j*\[CapitalDelta]^2 - 
        44*h*j*\[CapitalDelta]^2 - 66*h^2*j*\[CapitalDelta]^2 + 
        58*h^3*j*\[CapitalDelta]^2 + 2*h^4*j*\[CapitalDelta]^2 + 
        2*h^5*j*\[CapitalDelta]^2 - 16*j^2*\[CapitalDelta]^2 - 
        66*h*j^2*\[CapitalDelta]^2 + 135*h^2*j^2*\[CapitalDelta]^2 - 
        46*h^3*j^2*\[CapitalDelta]^2 + h^4*j^2*\[CapitalDelta]^2 - 
        24*j^3*\[CapitalDelta]^2 + 104*h*j^3*\[CapitalDelta]^2 - 
        96*h^2*j^3*\[CapitalDelta]^2 + 16*h^3*j^3*\[CapitalDelta]^2 + 
        26*j^4*\[CapitalDelta]^2 - 60*h*j^4*\[CapitalDelta]^2 + 
        24*h^2*j^4*\[CapitalDelta]^2 - 12*j^5*\[CapitalDelta]^2 + 
        12*h*j^5*\[CapitalDelta]^2 + 2*j^6*\[CapitalDelta]^2 + 
        24*h*\[CapitalDelta]12^2 - 8*h^2*\[CapitalDelta]12^2 - 
        24*h^3*\[CapitalDelta]12^2 + 8*h^4*\[CapitalDelta]12^2 + 
        24*j*\[CapitalDelta]12^2 - 52*h*j*\[CapitalDelta]12^2 - 
        24*h^2*j*\[CapitalDelta]12^2 + 80*h^3*j*\[CapitalDelta]12^2 - 
        32*h^4*j*\[CapitalDelta]12^2 + 4*h^5*j*\[CapitalDelta]12^2 - 
        44*j^2*\[CapitalDelta]12^2 + 6*h*j^2*\[CapitalDelta]12^2 + 
        162*h^2*j^2*\[CapitalDelta]12^2 - 134*h^3*j^2*\[CapitalDelta]12^2 + 
        26*h^4*j^2*\[CapitalDelta]12^2 + 136*h*j^3*\[CapitalDelta]12^2 - 
        192*h^2*j^3*\[CapitalDelta]12^2 + 56*h^3*j^3*\[CapitalDelta]12^2 + 
        40*j^4*\[CapitalDelta]12^2 - 114*h*j^4*\[CapitalDelta]12^2 + 
        54*h^2*j^4*\[CapitalDelta]12^2 - 24*j^5*\[CapitalDelta]12^2 + 
        24*h*j^5*\[CapitalDelta]12^2 + 4*j^6*\[CapitalDelta]12^2 + 
        24*h*\[CapitalDelta]34^2 - 8*h^2*\[CapitalDelta]34^2 - 
        24*h^3*\[CapitalDelta]34^2 + 8*h^4*\[CapitalDelta]34^2 + 
        24*j*\[CapitalDelta]34^2 - 52*h*j*\[CapitalDelta]34^2 - 
        24*h^2*j*\[CapitalDelta]34^2 + 80*h^3*j*\[CapitalDelta]34^2 - 
        32*h^4*j*\[CapitalDelta]34^2 + 4*h^5*j*\[CapitalDelta]34^2 - 
        44*j^2*\[CapitalDelta]34^2 + 6*h*j^2*\[CapitalDelta]34^2 + 
        162*h^2*j^2*\[CapitalDelta]34^2 - 134*h^3*j^2*\[CapitalDelta]34^2 + 
        26*h^4*j^2*\[CapitalDelta]34^2 + 136*h*j^3*\[CapitalDelta]34^2 - 
        192*h^2*j^3*\[CapitalDelta]34^2 + 56*h^3*j^3*\[CapitalDelta]34^2 + 
        40*j^4*\[CapitalDelta]34^2 - 114*h*j^4*\[CapitalDelta]34^2 + 
        54*h^2*j^4*\[CapitalDelta]34^2 - 24*j^5*\[CapitalDelta]34^2 + 
        24*h*j^5*\[CapitalDelta]34^2 + 4*j^6*\[CapitalDelta]34^2)*
       w[4][-6 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     ((1 + j)*(2 + j)*(2*h + j)*(-608 + 16*c\[CapitalDelta]l + 320*h - 
        8*c\[CapitalDelta]l*h + 296*h^2 - 8*c\[CapitalDelta]l*h^2 - 8*h^3 - 
        16*j - 40*h*j - 136*h^2*j + 4*c\[CapitalDelta]l*h^2*j - 44*h^3*j + 
        2*c\[CapitalDelta]l*h^3*j - 4*h^4*j - 24*j^2 - 72*h*j^2 + 
        2*c\[CapitalDelta]l*h*j^2 + 134*h^2*j^2 - 3*c\[CapitalDelta]l*h^2*
         j^2 - 12*h^3*j^2 - 4*h^4*j^2 + 158*h*j^3 - 4*c\[CapitalDelta]l*h*
         j^3 - 5*h^2*j^3 + 4*h^3*j^3 + 40*j^4 - c\[CapitalDelta]l*j^4 + 
        2*h*j^4 + 11*h^2*j^4 + j^5 + 6*h*j^5 + j^6 + 192*m - 96*h*m - 
        96*h^2*m + 48*h^2*j*m + 24*h^3*j*m + 24*h*j^2*m - 36*h^2*j^2*m - 
        48*h*j^3*m - 12*j^4*m - 16*m^2 + 8*h*m^2 + 8*h^2*m^2 - 4*h^2*j*m^2 - 
        2*h^3*j*m^2 - 2*h*j^2*m^2 + 3*h^2*j^2*m^2 + 4*h*j^3*m^2 + j^4*m^2 + 
        192*\[CapitalDelta] - 96*h*\[CapitalDelta] - 96*h^2*\[CapitalDelta] + 
        48*h^2*j*\[CapitalDelta] + 24*h^3*j*\[CapitalDelta] + 
        24*h*j^2*\[CapitalDelta] - 36*h^2*j^2*\[CapitalDelta] - 
        48*h*j^3*\[CapitalDelta] - 12*j^4*\[CapitalDelta] - 
        32*m*\[CapitalDelta] + 16*h*m*\[CapitalDelta] + 
        16*h^2*m*\[CapitalDelta] - 8*h^2*j*m*\[CapitalDelta] - 
        4*h^3*j*m*\[CapitalDelta] - 4*h*j^2*m*\[CapitalDelta] + 
        6*h^2*j^2*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] - 16*\[CapitalDelta]^2 + 
        8*h*\[CapitalDelta]^2 + 8*h^2*\[CapitalDelta]^2 - 
        4*h^2*j*\[CapitalDelta]^2 - 2*h^3*j*\[CapitalDelta]^2 - 
        2*h*j^2*\[CapitalDelta]^2 + 3*h^2*j^2*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 - 
        8*h*j*\[CapitalDelta]12^2 + 2*h^3*j*\[CapitalDelta]12^2 - 
        4*j^2*\[CapitalDelta]12^2 + 5*h^2*j^2*\[CapitalDelta]12^2 + 
        4*h*j^3*\[CapitalDelta]12^2 + j^4*\[CapitalDelta]12^2 - 
        8*h*j*\[CapitalDelta]34^2 + 2*h^3*j*\[CapitalDelta]34^2 - 
        4*j^2*\[CapitalDelta]34^2 + 5*h^2*j^2*\[CapitalDelta]34^2 + 
        4*h*j^3*\[CapitalDelta]34^2 + j^4*\[CapitalDelta]34^2)*
       w[4][-6 + m, 2 + j])/((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)^2*
       (40 - c\[CapitalDelta]l + 4*h + 4*j + 2*h*j + j^2 - 12*m + m^2 - 
        12*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[4][-6 + m, 4 + j])/(2*(h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-5 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-2*h - 3*j + 2*h*j + j^2)*
       (-2*h + 2*h^2 - 3*j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-5 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (3*(1 + j)*(-1 + 2*h + j)*(-2 - j + 2*h*j + j^2)*
       (-2 + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-5 + m, 1 + j])/(2*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-5 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) + ((-4 + j)^2*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)^2*
       (24 - c\[CapitalDelta]l - 8*j + 2*h*j + j^2 - 6*m - 2*h*m + m^2 - 
        6*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[4][-4 + m, -4 + j])/(4*j*(-5 + h + j)*
       (-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-560*h + 24*c\[CapitalDelta]l*h + 684*h^2 - 24*c\[CapitalDelta]l*
         h^2 - 156*h^3 + 32*h^4 - 560*j + 24*c\[CapitalDelta]l*j + 1432*h*j - 
        48*c\[CapitalDelta]l*h*j - 900*h^2*j + 18*c\[CapitalDelta]l*h^2*j + 
        188*h^3*j - 16*h^4*j + 724*j^2 - 22*c\[CapitalDelta]l*j^2 - 
        1114*h*j^2 + 25*c\[CapitalDelta]l*h*j^2 + 460*h^2*j^2 - 
        4*c\[CapitalDelta]l*h^2*j^2 - 64*h^3*j^2 - 366*j^3 + 
        8*c\[CapitalDelta]l*j^3 + 373*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 - 
        108*h^2*j^3 + 8*h^3*j^3 + 91*j^4 - c\[CapitalDelta]l*j^4 - 66*h*j^4 + 
        12*h^2*j^4 - 13*j^5 + 6*h*j^5 + j^6 + 192*h*m - 188*h^2*m + 4*h^3*m - 
        8*h^4*m + 192*j*m - 392*h*j*m + 152*h^2*j*m - 10*h^3*j*m + 
        4*h^4*j*m - 192*j^2*m + 218*h*j^2*m - 37*h^2*j^2*m + 2*h^3*j^2*m + 
        72*j^3*m - 36*h*j^3*m - 9*j^4*m - 24*h*m^2 + 24*h^2*m^2 - 24*j*m^2 + 
        48*h*j*m^2 - 18*h^2*j*m^2 + 22*j^2*m^2 - 25*h*j^2*m^2 + 
        4*h^2*j^2*m^2 - 8*j^3*m^2 + 4*h*j^3*m^2 + j^4*m^2 + 
        192*h*\[CapitalDelta] - 188*h^2*\[CapitalDelta] + 
        4*h^3*\[CapitalDelta] - 8*h^4*\[CapitalDelta] + 
        192*j*\[CapitalDelta] - 392*h*j*\[CapitalDelta] + 
        152*h^2*j*\[CapitalDelta] - 10*h^3*j*\[CapitalDelta] + 
        4*h^4*j*\[CapitalDelta] - 192*j^2*\[CapitalDelta] + 
        218*h*j^2*\[CapitalDelta] - 37*h^2*j^2*\[CapitalDelta] + 
        2*h^3*j^2*\[CapitalDelta] + 72*j^3*\[CapitalDelta] - 
        36*h*j^3*\[CapitalDelta] - 9*j^4*\[CapitalDelta] - 
        48*h*m*\[CapitalDelta] + 48*h^2*m*\[CapitalDelta] - 
        48*j*m*\[CapitalDelta] + 96*h*j*m*\[CapitalDelta] - 
        36*h^2*j*m*\[CapitalDelta] + 44*j^2*m*\[CapitalDelta] - 
        50*h*j^2*m*\[CapitalDelta] + 8*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] - 24*h*\[CapitalDelta]^2 + 
        24*h^2*\[CapitalDelta]^2 - 24*j*\[CapitalDelta]^2 + 
        48*h*j*\[CapitalDelta]^2 - 18*h^2*j*\[CapitalDelta]^2 + 
        22*j^2*\[CapitalDelta]^2 - 25*h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 - 8*j^3*\[CapitalDelta]^2 + 
        4*h*j^3*\[CapitalDelta]^2 + j^4*\[CapitalDelta]^2 - 
        16*h*\[CapitalDelta]12^2 + 20*h^2*\[CapitalDelta]12^2 - 
        4*h^3*\[CapitalDelta]12^2 - 16*j*\[CapitalDelta]12^2 + 
        40*h*j*\[CapitalDelta]12^2 - 20*h^2*j*\[CapitalDelta]12^2 + 
        2*h^3*j*\[CapitalDelta]12^2 + 20*j^2*\[CapitalDelta]12^2 - 
        24*h*j^2*\[CapitalDelta]12^2 + 5*h^2*j^2*\[CapitalDelta]12^2 - 
        8*j^3*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 - 16*h*\[CapitalDelta]34^2 + 
        20*h^2*\[CapitalDelta]34^2 - 4*h^3*\[CapitalDelta]34^2 - 
        16*j*\[CapitalDelta]34^2 + 40*h*j*\[CapitalDelta]34^2 - 
        20*h^2*j*\[CapitalDelta]34^2 + 2*h^3*j*\[CapitalDelta]34^2 + 
        20*j^2*\[CapitalDelta]34^2 - 24*h*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 - 8*j^3*\[CapitalDelta]34^2 + 
        4*h*j^3*\[CapitalDelta]34^2 + j^4*\[CapitalDelta]34^2)*
       w[4][-4 + m, -2 + j])/(j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) - ((-2 + 2*h + j)*(-2592*h + 96*c\[CapitalDelta]l*h + 
        1056*h^2 + 2272*h^3 - 96*c\[CapitalDelta]l*h^3 - 1056*h^4 + 320*h^5 - 
        2880*j + 144*c\[CapitalDelta]l*j + 2016*h*j - 108*c\[CapitalDelta]l*h*
         j + 6240*h^2*j - 250*c\[CapitalDelta]l*h^2*j - 6160*h^3*j + 
        206*c\[CapitalDelta]l*h^3*j + 688*h^4*j + 10*c\[CapitalDelta]l*h^4*
         j + 176*h^5*j - 2*c\[CapitalDelta]l*h^5*j - 80*h^6*j + 912*j^2 - 
        36*c\[CapitalDelta]l*j^2 + 4200*h*j^2 - 218*c\[CapitalDelta]l*h*j^2 - 
        8748*h^2*j^2 + 391*c\[CapitalDelta]l*h^2*j^2 + 3240*h^3*j^2 - 
        108*c\[CapitalDelta]l*h^3*j^2 + 104*h^4*j^2 - 9*c\[CapitalDelta]l*h^4*
         j^2 - 128*h^5*j^2 + 4*h^6*j^2 + 1336*j^3 - 76*c\[CapitalDelta]l*
         j^3 - 5824*h*j^3 + 284*c\[CapitalDelta]l*h*j^3 + 5708*h^2*j^3 - 
        240*c\[CapitalDelta]l*h^2*j^3 - 1268*h^3*j^3 + 32*c\[CapitalDelta]l*
         h^3*j^3 + 28*h^4*j^3 + 20*h^5*j^3 - 1424*j^4 + 
        69*c\[CapitalDelta]l*j^4 + 3662*h*j^4 - 152*c\[CapitalDelta]l*h*j^4 - 
        2175*h^2*j^4 + 58*c\[CapitalDelta]l*h^2*j^4 + 492*h^3*j^4 - 
        55*h^4*j^4 + 766*j^5 - 30*c\[CapitalDelta]l*j^5 - 1206*h*j^5 + 
        30*c\[CapitalDelta]l*h*j^5 + 588*h^2*j^5 - 148*h^3*j^5 - 221*j^6 + 
        5*c\[CapitalDelta]l*j^6 + 260*h*j^6 - 118*h^2*j^6 + 40*j^7 - 
        40*h*j^7 - 5*j^8 + 864*h*m - 96*h^2*m - 800*h^3*m + 96*h^4*m - 
        64*h^5*m + 1152*j*m - 672*h*j*m - 2344*h^2*j*m + 1748*h^3*j*m + 
        148*h^4*j*m - 52*h^5*j*m + 20*h^6*j*m - 240*j^2*m - 1880*h*j^2*m + 
        2980*h^2*j^2*m - 446*h^3*j^2*m - 272*h^4*j^2*m + 26*h^5*j^2*m - 
        624*j^3*m + 2120*h*j^3*m - 1464*h^2*j^3*m - 96*h^3*j^3*m + 
        64*h^4*j^3*m + 516*j^4*m - 1034*h*j^4*m + 232*h^2*j^4*m + 
        76*h^3*j^4*m - 216*j^5*m + 180*h*j^5*m + 36*h^2*j^5*m + 36*j^6*m + 
        6*h*j^6*m - 96*h*m^2 + 96*h^3*m^2 - 144*j*m^2 + 108*h*j*m^2 + 
        250*h^2*j*m^2 - 206*h^3*j*m^2 - 10*h^4*j*m^2 + 2*h^5*j*m^2 + 
        36*j^2*m^2 + 218*h*j^2*m^2 - 391*h^2*j^2*m^2 + 108*h^3*j^2*m^2 + 
        9*h^4*j^2*m^2 + 76*j^3*m^2 - 284*h*j^3*m^2 + 240*h^2*j^3*m^2 - 
        32*h^3*j^3*m^2 - 69*j^4*m^2 + 152*h*j^4*m^2 - 58*h^2*j^4*m^2 + 
        30*j^5*m^2 - 30*h*j^5*m^2 - 5*j^6*m^2 + 864*h*\[CapitalDelta] - 
        96*h^2*\[CapitalDelta] - 800*h^3*\[CapitalDelta] + 
        96*h^4*\[CapitalDelta] - 64*h^5*\[CapitalDelta] + 
        1152*j*\[CapitalDelta] - 672*h*j*\[CapitalDelta] - 
        2344*h^2*j*\[CapitalDelta] + 1748*h^3*j*\[CapitalDelta] + 
        148*h^4*j*\[CapitalDelta] - 52*h^5*j*\[CapitalDelta] + 
        20*h^6*j*\[CapitalDelta] - 240*j^2*\[CapitalDelta] - 
        1880*h*j^2*\[CapitalDelta] + 2980*h^2*j^2*\[CapitalDelta] - 
        446*h^3*j^2*\[CapitalDelta] - 272*h^4*j^2*\[CapitalDelta] + 
        26*h^5*j^2*\[CapitalDelta] - 624*j^3*\[CapitalDelta] + 
        2120*h*j^3*\[CapitalDelta] - 1464*h^2*j^3*\[CapitalDelta] - 
        96*h^3*j^3*\[CapitalDelta] + 64*h^4*j^3*\[CapitalDelta] + 
        516*j^4*\[CapitalDelta] - 1034*h*j^4*\[CapitalDelta] + 
        232*h^2*j^4*\[CapitalDelta] + 76*h^3*j^4*\[CapitalDelta] - 
        216*j^5*\[CapitalDelta] + 180*h*j^5*\[CapitalDelta] + 
        36*h^2*j^5*\[CapitalDelta] + 36*j^6*\[CapitalDelta] + 
        6*h*j^6*\[CapitalDelta] - 192*h*m*\[CapitalDelta] + 
        192*h^3*m*\[CapitalDelta] - 288*j*m*\[CapitalDelta] + 
        216*h*j*m*\[CapitalDelta] + 500*h^2*j*m*\[CapitalDelta] - 
        412*h^3*j*m*\[CapitalDelta] - 20*h^4*j*m*\[CapitalDelta] + 
        4*h^5*j*m*\[CapitalDelta] + 72*j^2*m*\[CapitalDelta] + 
        436*h*j^2*m*\[CapitalDelta] - 782*h^2*j^2*m*\[CapitalDelta] + 
        216*h^3*j^2*m*\[CapitalDelta] + 18*h^4*j^2*m*\[CapitalDelta] + 
        152*j^3*m*\[CapitalDelta] - 568*h*j^3*m*\[CapitalDelta] + 
        480*h^2*j^3*m*\[CapitalDelta] - 64*h^3*j^3*m*\[CapitalDelta] - 
        138*j^4*m*\[CapitalDelta] + 304*h*j^4*m*\[CapitalDelta] - 
        116*h^2*j^4*m*\[CapitalDelta] + 60*j^5*m*\[CapitalDelta] - 
        60*h*j^5*m*\[CapitalDelta] - 10*j^6*m*\[CapitalDelta] - 
        96*h*\[CapitalDelta]^2 + 96*h^3*\[CapitalDelta]^2 - 
        144*j*\[CapitalDelta]^2 + 108*h*j*\[CapitalDelta]^2 + 
        250*h^2*j*\[CapitalDelta]^2 - 206*h^3*j*\[CapitalDelta]^2 - 
        10*h^4*j*\[CapitalDelta]^2 + 2*h^5*j*\[CapitalDelta]^2 + 
        36*j^2*\[CapitalDelta]^2 + 218*h*j^2*\[CapitalDelta]^2 - 
        391*h^2*j^2*\[CapitalDelta]^2 + 108*h^3*j^2*\[CapitalDelta]^2 + 
        9*h^4*j^2*\[CapitalDelta]^2 + 76*j^3*\[CapitalDelta]^2 - 
        284*h*j^3*\[CapitalDelta]^2 + 240*h^2*j^3*\[CapitalDelta]^2 - 
        32*h^3*j^3*\[CapitalDelta]^2 - 69*j^4*\[CapitalDelta]^2 + 
        152*h*j^4*\[CapitalDelta]^2 - 58*h^2*j^4*\[CapitalDelta]^2 + 
        30*j^5*\[CapitalDelta]^2 - 30*h*j^5*\[CapitalDelta]^2 - 
        5*j^6*\[CapitalDelta]^2 - 96*h*\[CapitalDelta]12^2 + 
        32*h^2*\[CapitalDelta]12^2 + 96*h^3*\[CapitalDelta]12^2 - 
        32*h^4*\[CapitalDelta]12^2 - 96*j*\[CapitalDelta]12^2 + 
        112*h*j*\[CapitalDelta]12^2 + 176*h^2*j*\[CapitalDelta]12^2 - 
        240*h^3*j*\[CapitalDelta]12^2 + 48*h^4*j*\[CapitalDelta]12^2 + 
        80*j^2*\[CapitalDelta]12^2 + 88*h*j^2*\[CapitalDelta]12^2 - 
        416*h^2*j^2*\[CapitalDelta]12^2 + 248*h^3*j^2*\[CapitalDelta]12^2 - 
        32*h^4*j^2*\[CapitalDelta]12^2 + 32*j^3*\[CapitalDelta]12^2 - 
        320*h*j^3*\[CapitalDelta]12^2 + 384*h^2*j^3*\[CapitalDelta]12^2 - 
        96*h^3*j^3*\[CapitalDelta]12^2 - 88*j^4*\[CapitalDelta]12^2 + 
        232*h*j^4*\[CapitalDelta]12^2 - 104*h^2*j^4*\[CapitalDelta]12^2 + 
        48*j^5*\[CapitalDelta]12^2 - 48*h*j^5*\[CapitalDelta]12^2 - 
        8*j^6*\[CapitalDelta]12^2 - 96*h*\[CapitalDelta]34^2 + 
        32*h^2*\[CapitalDelta]34^2 + 96*h^3*\[CapitalDelta]34^2 - 
        32*h^4*\[CapitalDelta]34^2 - 96*j*\[CapitalDelta]34^2 + 
        112*h*j*\[CapitalDelta]34^2 + 176*h^2*j*\[CapitalDelta]34^2 - 
        240*h^3*j*\[CapitalDelta]34^2 + 48*h^4*j*\[CapitalDelta]34^2 + 
        80*j^2*\[CapitalDelta]34^2 + 88*h*j^2*\[CapitalDelta]34^2 - 
        416*h^2*j^2*\[CapitalDelta]34^2 + 248*h^3*j^2*\[CapitalDelta]34^2 - 
        32*h^4*j^2*\[CapitalDelta]34^2 + 32*j^3*\[CapitalDelta]34^2 - 
        320*h*j^3*\[CapitalDelta]34^2 + 384*h^2*j^3*\[CapitalDelta]34^2 - 
        96*h^3*j^3*\[CapitalDelta]34^2 - 88*j^4*\[CapitalDelta]34^2 + 
        232*h*j^4*\[CapitalDelta]34^2 - 104*h^2*j^4*\[CapitalDelta]34^2 + 
        48*j^5*\[CapitalDelta]34^2 - 48*h*j^5*\[CapitalDelta]34^2 - 
        8*j^6*\[CapitalDelta]34^2)*w[4][-4 + m, j])/
      (4*(-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     ((1 + j)*(2 + j)*(2*h + j)*(-48 + 8*c\[CapitalDelta]l - 48*h - 
        4*c\[CapitalDelta]l*h + 60*h^2 - 4*c\[CapitalDelta]l*h^2 + 36*h^3 - 
        8*j - 172*h*j + 4*c\[CapitalDelta]l*h*j + 28*h^2*j + 
        2*c\[CapitalDelta]l*h^2*j + 24*h^3*j - 16*h^4*j - 88*j^2 + 
        2*c\[CapitalDelta]l*j^2 + 8*h*j^2 + c\[CapitalDelta]l*h*j^2 + 
        94*h^2*j^2 - 4*c\[CapitalDelta]l*h^2*j^2 - 8*h^3*j^2 - 2*j^3 + 
        83*h*j^3 - 4*c\[CapitalDelta]l*h*j^3 + 4*h^2*j^3 + 8*h^3*j^3 + 
        21*j^4 - c\[CapitalDelta]l*j^4 + 4*h*j^4 + 12*h^2*j^4 + j^5 + 
        6*h*j^5 + j^6 + 48*m - 8*h*m - 32*h^2*m - 8*h^3*m + 48*h*j*m + 
        4*h^2*j*m - 2*h^3*j*m + 4*h^4*j*m + 24*j^2*m + 2*h*j^2*m - 
        37*h^2*j^2*m + 2*h^3*j^2*m - 36*h*j^3*m - 9*j^4*m - 8*m^2 + 4*h*m^2 + 
        4*h^2*m^2 - 4*h*j*m^2 - 2*h^2*j*m^2 - 2*j^2*m^2 - h*j^2*m^2 + 
        4*h^2*j^2*m^2 + 4*h*j^3*m^2 + j^4*m^2 + 48*\[CapitalDelta] - 
        8*h*\[CapitalDelta] - 32*h^2*\[CapitalDelta] - 
        8*h^3*\[CapitalDelta] + 48*h*j*\[CapitalDelta] + 
        4*h^2*j*\[CapitalDelta] - 2*h^3*j*\[CapitalDelta] + 
        4*h^4*j*\[CapitalDelta] + 24*j^2*\[CapitalDelta] + 
        2*h*j^2*\[CapitalDelta] - 37*h^2*j^2*\[CapitalDelta] + 
        2*h^3*j^2*\[CapitalDelta] - 36*h*j^3*\[CapitalDelta] - 
        9*j^4*\[CapitalDelta] - 16*m*\[CapitalDelta] + 
        8*h*m*\[CapitalDelta] + 8*h^2*m*\[CapitalDelta] - 
        8*h*j*m*\[CapitalDelta] - 4*h^2*j*m*\[CapitalDelta] - 
        4*j^2*m*\[CapitalDelta] - 2*h*j^2*m*\[CapitalDelta] + 
        8*h^2*j^2*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] - 8*\[CapitalDelta]^2 + 
        4*h*\[CapitalDelta]^2 + 4*h^2*\[CapitalDelta]^2 - 
        4*h*j*\[CapitalDelta]^2 - 2*h^2*j*\[CapitalDelta]^2 - 
        2*j^2*\[CapitalDelta]^2 - h*j^2*\[CapitalDelta]^2 + 
        4*h^2*j^2*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 - 8*h*j*\[CapitalDelta]12^2 + 
        2*h^3*j*\[CapitalDelta]12^2 - 4*j^2*\[CapitalDelta]12^2 + 
        5*h^2*j^2*\[CapitalDelta]12^2 + 4*h*j^3*\[CapitalDelta]12^2 + 
        j^4*\[CapitalDelta]12^2 - 8*h*j*\[CapitalDelta]34^2 + 
        2*h^3*j*\[CapitalDelta]34^2 - 4*j^2*\[CapitalDelta]34^2 + 
        5*h^2*j^2*\[CapitalDelta]34^2 + 4*h*j^3*\[CapitalDelta]34^2 + 
        j^4*\[CapitalDelta]34^2)*w[4][-4 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)^2*
       (12 - c\[CapitalDelta]l + 12*h + 4*j + 2*h*j + j^2 - 6*m - 2*h*m + 
        m^2 - 6*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[4][-4 + m, 4 + j])/(4*(h + j)*(1 + h + j)*
       (2 + h + j)*(3 + h + j)) + ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-3 + m, -3 + j])/(2*j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-6*h + 20*h^2 - 14*h^3 - 6*j + 
        55*h*j - 55*h^2*j + 14*h^3*j + 38*j^2 - 65*h*j^2 + 23*h^2*j^2 - 
        24*j^3 + 16*h*j^3 + 4*j^4)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-3 + m, -1 + j])/(2*j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     ((1 + j)*(-1 + 2*h + j)*(12 - 12*h^2 + 14*j - 27*h*j - 9*h^2*j + 
        14*h^3*j - 10*j^2 - 17*h*j^2 + 23*h^2*j^2 - 8*j^3 + 16*h*j^3 + 4*j^4)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[4][-3 + m, 1 + j])/
      (2*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-3 + m, 3 + j])/(2*(h + j)*(1 + h + j)*
       (2 + h + j)) - ((-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)^2*(10 - c\[CapitalDelta]l - 5*j + 2*h*j + j^2 - 3*m - 
        2*h*m + m^2 - 3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[4][-2 + m, -2 + j])/(2*j*(-3 + h + j)*
       (-2 + h + j)) - ((-2 + 2*h + j)*(8*c\[CapitalDelta]l*h - 40*h^2 - 
        8*c\[CapitalDelta]l*h^2 + 40*h^3 + 8*c\[CapitalDelta]l*j + 16*h*j - 
        16*c\[CapitalDelta]l*h*j - 32*h^2*j + 6*c\[CapitalDelta]l*h^2*j + 
        32*h^3*j + 2*c\[CapitalDelta]l*h^3*j - 16*h^4*j + 56*j^2 - 
        8*c\[CapitalDelta]l*j^2 - 144*h*j^2 + 12*c\[CapitalDelta]l*h*j^2 + 
        108*h^2*j^2 - 3*c\[CapitalDelta]l*h^2*j^2 - 24*h^3*j^2 - 4*h^4*j^2 - 
        64*j^3 + 4*c\[CapitalDelta]l*j^3 + 104*h*j^3 - 4*c\[CapitalDelta]l*h*
         j^3 - 44*h^2*j^3 + 4*h^3*j^3 + 26*j^4 - c\[CapitalDelta]l*j^4 - 
        30*h*j^4 + 11*h^2*j^4 - 6*j^5 + 6*h*j^5 + j^6 + 24*h*m - 8*h^2*m - 
        16*h^3*m + 24*j*m - 44*h*j*m + 12*h^2*j*m + 8*h^4*j*m - 36*j^2*m + 
        58*h*j^2*m - 20*h^2*j^2*m + 4*h^3*j^2*m + 24*j^3*m - 24*h*j^3*m - 
        6*j^4*m - 8*h*m^2 + 8*h^2*m^2 - 8*j*m^2 + 16*h*j*m^2 - 6*h^2*j*m^2 - 
        2*h^3*j*m^2 + 8*j^2*m^2 - 12*h*j^2*m^2 + 3*h^2*j^2*m^2 - 4*j^3*m^2 + 
        4*h*j^3*m^2 + j^4*m^2 + 24*h*\[CapitalDelta] - 
        8*h^2*\[CapitalDelta] - 16*h^3*\[CapitalDelta] + 
        24*j*\[CapitalDelta] - 44*h*j*\[CapitalDelta] + 
        12*h^2*j*\[CapitalDelta] + 8*h^4*j*\[CapitalDelta] - 
        36*j^2*\[CapitalDelta] + 58*h*j^2*\[CapitalDelta] - 
        20*h^2*j^2*\[CapitalDelta] + 4*h^3*j^2*\[CapitalDelta] + 
        24*j^3*\[CapitalDelta] - 24*h*j^3*\[CapitalDelta] - 
        6*j^4*\[CapitalDelta] - 16*h*m*\[CapitalDelta] + 
        16*h^2*m*\[CapitalDelta] - 16*j*m*\[CapitalDelta] + 
        32*h*j*m*\[CapitalDelta] - 12*h^2*j*m*\[CapitalDelta] - 
        4*h^3*j*m*\[CapitalDelta] + 16*j^2*m*\[CapitalDelta] - 
        24*h*j^2*m*\[CapitalDelta] + 6*h^2*j^2*m*\[CapitalDelta] - 
        8*j^3*m*\[CapitalDelta] + 8*h*j^3*m*\[CapitalDelta] + 
        2*j^4*m*\[CapitalDelta] - 8*h*\[CapitalDelta]^2 + 
        8*h^2*\[CapitalDelta]^2 - 8*j*\[CapitalDelta]^2 + 
        16*h*j*\[CapitalDelta]^2 - 6*h^2*j*\[CapitalDelta]^2 - 
        2*h^3*j*\[CapitalDelta]^2 + 8*j^2*\[CapitalDelta]^2 - 
        12*h*j^2*\[CapitalDelta]^2 + 3*h^2*j^2*\[CapitalDelta]^2 - 
        4*j^3*\[CapitalDelta]^2 + 4*h*j^3*\[CapitalDelta]^2 + 
        j^4*\[CapitalDelta]^2 - 8*h*\[CapitalDelta]12^2 + 
        8*h^2*\[CapitalDelta]12^2 - 8*j*\[CapitalDelta]12^2 + 
        12*h*j*\[CapitalDelta]12^2 - 4*h^3*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 2*h*j^2*\[CapitalDelta]12^2 - 
        2*h^2*j^2*\[CapitalDelta]12^2 - 8*h*\[CapitalDelta]34^2 + 
        8*h^2*\[CapitalDelta]34^2 - 8*j*\[CapitalDelta]34^2 + 
        12*h*j*\[CapitalDelta]34^2 - 4*h^3*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2 - 2*h*j^2*\[CapitalDelta]34^2 - 
        2*h^2*j^2*\[CapitalDelta]34^2)*w[4][-2 + m, j])/
      (2*(-2 + h + j)*(h + j)) - (j*(1 + j)*(2 + j)*(2*h + j)^2*
       (4 - c\[CapitalDelta]l + 6*h + j + 2*h*j + j^2 - 3*m - 2*h*m + m^2 - 
        3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2 + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       w[4][-2 + m, 2 + j])/(2*(h + j)*(1 + h + j)) + 
     ((-1 + j)^2*(-3 + 2*h + j)*(-2 + 2*h + j)^2*\[CapitalDelta]12*
       \[CapitalDelta]34*w[4][-1 + m, -1 + j])/(2*j*(-2 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)^2*\[CapitalDelta]12*\[CapitalDelta]34*
       w[4][-1 + m, 1 + j])/(2*(h + j)) + 
     (j*(-2 + 2*h + j)^2*(-c\[CapitalDelta]l - 2*j + 2*h*j + j^2 - 2*h*m + 
        m^2 - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[4][m, j])/4 + 2*(-1 + h)*(-2 + 2*h + j)*\[CapitalDelta]12*
      \[CapitalDelta]34*w[5][-11 + m, j] - 
     (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (216 - 2*c\[CapitalDelta]l - 38*h - 5*j + 4*h*j + 2*j^2 - 42*m + 
        4*h*m + 2*m^2 - 42*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 2*\[CapitalDelta]12^2 + 
        2*\[CapitalDelta]34^2)*w[5][-10 + m, -1 + j])/(j*(-2 + h + j)) - 
     (2*(-1 + h)*(1 + j)*(-1 + 2*h + j)*(214 - 2*c\[CapitalDelta]l - 36*h - 
        3*j + 4*h*j + 2*j^2 - 42*m + 4*h*m + 2*m^2 - 42*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 
        2*\[CapitalDelta]12^2 + 2*\[CapitalDelta]34^2)*w[5][-10 + m, 1 + j])/
      (h + j) + (6*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-9 + m, -2 + j])/(j*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + h)*(-2 + 2*h + j)*(-8*h + 7*h^2 - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-9 + m, j])/
      ((-2 + h + j)*(h + j)) + (6*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-9 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + (2*(-1 + h)*(-3 + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (174 - 2*c\[CapitalDelta]l - 42*h - 13*j + 4*h*j + 2*j^2 - 36*m + 
        4*h*m + 2*m^2 - 36*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*w[5][-8 + m, -3 + j])/
      (j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (756*h - 12*c\[CapitalDelta]l*h + 12*h^2 - 56*h^3 + 1224*j - 
        18*c\[CapitalDelta]l*j - 1026*h*j + 12*c\[CapitalDelta]l*h*j + 
        132*h^2*j - 483*j^2 + 6*c\[CapitalDelta]l*j^2 + 150*h*j^2 - 
        24*h^2*j^2 + 43*j^3 - 24*h*j^3 - 6*j^4 - 180*h*m - 12*h^2*m + 
        8*h^3*m - 288*j*m + 204*h*j*m - 8*h^2*j*m + 96*j^2*m - 4*h*j^2*m + 
        12*h*m^2 + 18*j*m^2 - 12*h*j*m^2 - 6*j^2*m^2 - 
        180*h*\[CapitalDelta] - 12*h^2*\[CapitalDelta] + 
        8*h^3*\[CapitalDelta] - 288*j*\[CapitalDelta] + 
        204*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] + 
        96*j^2*\[CapitalDelta] - 4*h*j^2*\[CapitalDelta] + 
        24*h*m*\[CapitalDelta] + 36*j*m*\[CapitalDelta] - 
        24*h*j*m*\[CapitalDelta] - 12*j^2*m*\[CapitalDelta] + 
        12*h*\[CapitalDelta]^2 + 18*j*\[CapitalDelta]^2 - 
        12*h*j*\[CapitalDelta]^2 - 6*j^2*\[CapitalDelta]^2 + 
        12*h*\[CapitalDelta]12^2 - 4*h^2*\[CapitalDelta]12^2 + 
        12*j*\[CapitalDelta]12^2 - 8*h*j*\[CapitalDelta]12^2 - 
        4*j^2*\[CapitalDelta]12^2 + 12*h*\[CapitalDelta]34^2 - 
        4*h^2*\[CapitalDelta]34^2 + 12*j*\[CapitalDelta]34^2 - 
        8*h*j*\[CapitalDelta]34^2 - 4*j^2*\[CapitalDelta]34^2)*
       w[5][-8 + m, -1 + j])/(j*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (2*(-1 + h)*(1 + j)*(-1 + 2*h + j)*(764 - 12*c\[CapitalDelta]l - 120*h + 
        132*h^2 - 64*h^3 + 384*j - 6*c\[CapitalDelta]l*j - 762*h*j + 
        12*c\[CapitalDelta]l*h*j + 48*h^2*j - 369*j^2 + 
        6*c\[CapitalDelta]l*j^2 + 36*h*j^2 - 24*h^2*j^2 + 5*j^3 - 24*h*j^3 - 
        6*j^4 - 192*m + 20*h*m - 20*h^2*m + 8*h^3*m - 96*j*m + 196*h*j*m - 
        8*h^2*j*m + 96*j^2*m - 4*h*j^2*m + 12*m^2 + 6*j*m^2 - 12*h*j*m^2 - 
        6*j^2*m^2 - 192*\[CapitalDelta] + 20*h*\[CapitalDelta] - 
        20*h^2*\[CapitalDelta] + 8*h^3*\[CapitalDelta] - 
        96*j*\[CapitalDelta] + 196*h*j*\[CapitalDelta] - 
        8*h^2*j*\[CapitalDelta] + 96*j^2*\[CapitalDelta] - 
        4*h*j^2*\[CapitalDelta] + 24*m*\[CapitalDelta] + 
        12*j*m*\[CapitalDelta] - 24*h*j*m*\[CapitalDelta] - 
        12*j^2*m*\[CapitalDelta] + 12*\[CapitalDelta]^2 + 
        6*j*\[CapitalDelta]^2 - 12*h*j*\[CapitalDelta]^2 - 
        6*j^2*\[CapitalDelta]^2 + 8*\[CapitalDelta]12^2 + 
        4*h*\[CapitalDelta]12^2 - 4*h^2*\[CapitalDelta]12^2 + 
        4*j*\[CapitalDelta]12^2 - 8*h*j*\[CapitalDelta]12^2 - 
        4*j^2*\[CapitalDelta]12^2 + 8*\[CapitalDelta]34^2 + 
        4*h*\[CapitalDelta]34^2 - 4*h^2*\[CapitalDelta]34^2 + 
        4*j*\[CapitalDelta]34^2 - 8*h*j*\[CapitalDelta]34^2 - 
        4*j^2*\[CapitalDelta]34^2)*w[5][-8 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(-1 + h)*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       (156 - 2*c\[CapitalDelta]l - 24*h + 5*j + 4*h*j + 2*j^2 - 36*m + 
        4*h*m + 2*m^2 - 36*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*w[5][-8 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) - 
     (6*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-7 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) + (12*(-1 + h)^2*h*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-7 + m, j])/
      ((-2 + h + j)*(h + j)) - (6*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-7 + m, 2 + j])/
      ((h + j)*(1 + h + j)) - (4*(-1 + h)*(-3 + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (98 - 2*c\[CapitalDelta]l - 14*h - 15*j + 4*h*j + 2*j^2 - 24*m + 
        2*m^2 - 24*\[CapitalDelta] + 4*m*\[CapitalDelta] + 
        2*\[CapitalDelta]^2)*w[5][-6 + m, -3 + j])/
      (j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (4*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (240*h - 6*c\[CapitalDelta]l*h + 50*h^2 - 2*c\[CapitalDelta]l*h^2 - 
        6*h^3 + 468*j - 12*c\[CapitalDelta]l*j - 373*h*j + 
        8*c\[CapitalDelta]l*h*j + 31*h^2*j + 4*h^3*j - 198*j^2 + 
        4*c\[CapitalDelta]l*j^2 + 72*h*j^2 - 14*h^2*j^2 + 26*j^3 - 16*h*j^3 - 
        4*j^4 - 72*h*m - 24*h^2*m - 144*j*m + 96*h*j*m + 48*j^2*m + 6*h*m^2 + 
        2*h^2*m^2 + 12*j*m^2 - 8*h*j*m^2 - 4*j^2*m^2 - 72*h*\[CapitalDelta] - 
        24*h^2*\[CapitalDelta] - 144*j*\[CapitalDelta] + 
        96*h*j*\[CapitalDelta] + 48*j^2*\[CapitalDelta] + 
        12*h*m*\[CapitalDelta] + 4*h^2*m*\[CapitalDelta] + 
        24*j*m*\[CapitalDelta] - 16*h*j*m*\[CapitalDelta] - 
        8*j^2*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        2*h^2*\[CapitalDelta]^2 + 12*j*\[CapitalDelta]^2 - 
        8*h*j*\[CapitalDelta]^2 - 4*j^2*\[CapitalDelta]^2 + 
        6*h*\[CapitalDelta]12^2 - 2*h^2*\[CapitalDelta]12^2 + 
        6*j*\[CapitalDelta]12^2 - 4*h*j*\[CapitalDelta]12^2 - 
        2*j^2*\[CapitalDelta]12^2 + 6*h*\[CapitalDelta]34^2 - 
        2*h^2*\[CapitalDelta]34^2 + 6*j*\[CapitalDelta]34^2 - 
        4*h*j*\[CapitalDelta]34^2 - 2*j^2*\[CapitalDelta]34^2)*
       w[5][-6 + m, -1 + j])/(j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (4*(-1 + h)*(1 + j)*(-1 + 2*h + j)*(288 - 8*c\[CapitalDelta]l - 66*h + 
        2*c\[CapitalDelta]l*h + 58*h^2 - 2*c\[CapitalDelta]l*h^2 + 4*h^3 + 
        140*j - 4*c\[CapitalDelta]l*j - 275*h*j + 8*c\[CapitalDelta]l*h*j + 
        h^2*j + 4*h^3*j - 138*j^2 + 4*c\[CapitalDelta]l*j^2 + 12*h*j^2 - 
        14*h^2*j^2 + 6*j^3 - 16*h*j^3 - 4*j^4 - 96*m + 24*h*m - 24*h^2*m - 
        48*j*m + 96*h*j*m + 48*j^2*m + 8*m^2 - 2*h*m^2 + 2*h^2*m^2 + 
        4*j*m^2 - 8*h*j*m^2 - 4*j^2*m^2 - 96*\[CapitalDelta] + 
        24*h*\[CapitalDelta] - 24*h^2*\[CapitalDelta] - 
        48*j*\[CapitalDelta] + 96*h*j*\[CapitalDelta] + 
        48*j^2*\[CapitalDelta] + 16*m*\[CapitalDelta] - 
        4*h*m*\[CapitalDelta] + 4*h^2*m*\[CapitalDelta] + 
        8*j*m*\[CapitalDelta] - 16*h*j*m*\[CapitalDelta] - 
        8*j^2*m*\[CapitalDelta] + 8*\[CapitalDelta]^2 - 
        2*h*\[CapitalDelta]^2 + 2*h^2*\[CapitalDelta]^2 + 
        4*j*\[CapitalDelta]^2 - 8*h*j*\[CapitalDelta]^2 - 
        4*j^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]12^2 + 
        2*h*\[CapitalDelta]12^2 - 2*h^2*\[CapitalDelta]12^2 + 
        2*j*\[CapitalDelta]12^2 - 4*h*j*\[CapitalDelta]12^2 - 
        2*j^2*\[CapitalDelta]12^2 + 4*\[CapitalDelta]34^2 + 
        2*h*\[CapitalDelta]34^2 - 2*h^2*\[CapitalDelta]34^2 + 
        2*j*\[CapitalDelta]34^2 - 4*h*j*\[CapitalDelta]34^2 - 
        2*j^2*\[CapitalDelta]34^2)*w[5][-6 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (4*(-1 + h)*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       (76 - 2*c\[CapitalDelta]l + 8*h + 7*j + 4*h*j + 2*j^2 - 24*m + 2*m^2 - 
        24*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*
       w[5][-6 + m, 3 + j])/((h + j)*(1 + h + j)*(2 + h + j)) - 
     (6*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-5 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) + (12*(-1 + h)^2*h*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-5 + m, j])/
      ((-2 + h + j)*(h + j)) - (6*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-5 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + (2*(-1 + h)*(-3 + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (30 - 2*c\[CapitalDelta]l + 6*h - 13*j + 4*h*j + 2*j^2 - 12*m - 
        4*h*m + 2*m^2 - 12*\[CapitalDelta] - 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*w[5][-4 + m, -3 + j])/
      (j*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-324*h + 12*c\[CapitalDelta]l*h + 132*h^2 - 40*h^3 - 360*j + 
        18*c\[CapitalDelta]l*j + 306*h*j - 12*c\[CapitalDelta]l*h*j - 
        36*h^2*j + 195*j^2 - 6*c\[CapitalDelta]l*j^2 - 102*h*j^2 + 
        24*h^2*j^2 - 43*j^3 + 24*h*j^3 + 6*j^4 + 108*h*m - 12*h^2*m + 
        8*h^3*m + 144*j*m - 84*h*j*m - 8*h^2*j*m - 48*j^2*m - 4*h*j^2*m - 
        12*h*m^2 - 18*j*m^2 + 12*h*j*m^2 + 6*j^2*m^2 + 
        108*h*\[CapitalDelta] - 12*h^2*\[CapitalDelta] + 
        8*h^3*\[CapitalDelta] + 144*j*\[CapitalDelta] - 
        84*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] - 
        48*j^2*\[CapitalDelta] - 4*h*j^2*\[CapitalDelta] - 
        24*h*m*\[CapitalDelta] - 36*j*m*\[CapitalDelta] + 
        24*h*j*m*\[CapitalDelta] + 12*j^2*m*\[CapitalDelta] - 
        12*h*\[CapitalDelta]^2 - 18*j*\[CapitalDelta]^2 + 
        12*h*j*\[CapitalDelta]^2 + 6*j^2*\[CapitalDelta]^2 - 
        12*h*\[CapitalDelta]12^2 + 4*h^2*\[CapitalDelta]12^2 - 
        12*j*\[CapitalDelta]12^2 + 8*h*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 12*h*\[CapitalDelta]34^2 + 
        4*h^2*\[CapitalDelta]34^2 - 12*j*\[CapitalDelta]34^2 + 
        8*h*j*\[CapitalDelta]34^2 + 4*j^2*\[CapitalDelta]34^2)*
       w[5][-4 + m, -1 + j])/(j*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(-1 + h)*(1 + j)*(-1 + 2*h + j)*(-188 + 12*c\[CapitalDelta]l - 
        120*h + 108*h^2 - 32*h^3 - 96*j + 6*c\[CapitalDelta]l*j + 138*h*j - 
        12*c\[CapitalDelta]l*h*j + 48*h^2*j + 81*j^2 - 6*c\[CapitalDelta]l*
         j^2 + 12*h*j^2 + 24*h^2*j^2 - 5*j^3 + 24*h*j^3 + 6*j^4 + 96*m + 
        20*h*m - 20*h^2*m + 8*h^3*m + 48*j*m - 92*h*j*m - 8*h^2*j*m - 
        48*j^2*m - 4*h*j^2*m - 12*m^2 - 6*j*m^2 + 12*h*j*m^2 + 6*j^2*m^2 + 
        96*\[CapitalDelta] + 20*h*\[CapitalDelta] - 20*h^2*\[CapitalDelta] + 
        8*h^3*\[CapitalDelta] + 48*j*\[CapitalDelta] - 
        92*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] - 
        48*j^2*\[CapitalDelta] - 4*h*j^2*\[CapitalDelta] - 
        24*m*\[CapitalDelta] - 12*j*m*\[CapitalDelta] + 
        24*h*j*m*\[CapitalDelta] + 12*j^2*m*\[CapitalDelta] - 
        12*\[CapitalDelta]^2 - 6*j*\[CapitalDelta]^2 + 
        12*h*j*\[CapitalDelta]^2 + 6*j^2*\[CapitalDelta]^2 - 
        8*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]12^2 + 
        4*h^2*\[CapitalDelta]12^2 - 4*j*\[CapitalDelta]12^2 + 
        8*h*j*\[CapitalDelta]12^2 + 4*j^2*\[CapitalDelta]12^2 - 
        8*\[CapitalDelta]34^2 - 4*h*\[CapitalDelta]34^2 + 
        4*h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        8*h*j*\[CapitalDelta]34^2 + 4*j^2*\[CapitalDelta]34^2)*
       w[5][-4 + m, 1 + j])/((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(-1 + h)*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       (12 - 2*c\[CapitalDelta]l + 24*h + 5*j + 4*h*j + 2*j^2 - 12*m - 
        4*h*m + 2*m^2 - 12*\[CapitalDelta] - 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2)*w[5][-4 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (6*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[5][-3 + m, -2 + j])/
      (j*(-3 + h + j)*(-2 + h + j)) - (2*(-1 + h)*(-2 + 2*h + j)*
       (-8*h + 7*h^2 - 2*j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[5][-3 + m, j])/((-2 + h + j)*(h + j)) + 
     (6*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[5][-3 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-2*c\[CapitalDelta]l + 10*h - 5*j + 4*h*j + 2*j^2 - 6*m - 4*h*m + 
        2*m^2 - 6*\[CapitalDelta] - 4*h*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 2*\[CapitalDelta]12^2 + 
        2*\[CapitalDelta]34^2)*w[5][-2 + m, -1 + j])/(j*(-2 + h + j)) - 
     (2*(-1 + h)*(1 + j)*(-1 + 2*h + j)*(-2 - 2*c\[CapitalDelta]l + 12*h - 
        3*j + 4*h*j + 2*j^2 - 6*m - 4*h*m + 2*m^2 - 6*\[CapitalDelta] - 
        4*h*\[CapitalDelta] + 4*m*\[CapitalDelta] + 2*\[CapitalDelta]^2 + 
        2*\[CapitalDelta]12^2 + 2*\[CapitalDelta]34^2)*w[5][-2 + m, 1 + j])/
      (h + j) + 2*(-1 + h)*(-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
      w[5][-1 + m, j]
 
Comb[3][m_, j_] = ((-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[1][-11 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (j*(1 + j)*\[CapitalDelta]34*w[1][-11 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) - (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*w[1][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-10 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-10 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-1 + h)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-h + 2*j)*\[CapitalDelta]34*w[1][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     ((-1 + h)*j*(1 + j)*(-4 + 5*h + 2*j)*\[CapitalDelta]34*
       w[1][-9 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*w[1][-9 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[1][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-8 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (4*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-8 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (3*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (-12*h + 2*h^2 - 21*j + 16*h*j + 5*j^2)*\[CapitalDelta]34*
       w[1][-7 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + (j*(1 + j)*(-22 + 22*h - 10*h^2 + j + 4*h*j + 5*j^2)*
       \[CapitalDelta]34*w[1][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)*(1 + h + j)) + (3*j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*
       w[1][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (3*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (-12*h + 2*h^2 - 21*j + 16*h*j + 5*j^2)*\[CapitalDelta]34*
       w[1][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - (j*(1 + j)*(-22 + 22*h - 10*h^2 + j + 4*h*j + 5*j^2)*
       \[CapitalDelta]34*w[1][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)*(1 + h + j)) - (3*j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*
       w[1][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[1][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-4 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (4*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-4 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[1][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-1 + h)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-h + 2*j)*\[CapitalDelta]34*w[1][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     ((-1 + h)*j*(1 + j)*(-4 + 5*h + 2*j)*\[CapitalDelta]34*
       w[1][-3 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]34*w[1][-3 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[1][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-2 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]12*w[1][-2 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*w[1][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) + (j*(1 + j)*\[CapitalDelta]34*
       w[1][-1 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*w[2][-11 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) + (j*(1 + j)*(-1 + 2*h + j)*
       w[2][-11 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[2][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-15*h + 7*h^2 - 12*j + 8*h*j + 4*j^2)*w[2][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       w[2][-9 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[2][-9 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[2][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*w[2][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       w[2][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[2][-7 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[2][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*w[2][-5 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       w[2][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[2][-5 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[2][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-15*h + 7*h^2 - 12*j + 8*h*j + 4*j^2)*w[2][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       w[2][-3 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[2][-3 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*w[2][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) + (j*(1 + j)*(-1 + 2*h + j)*
       w[2][-1 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (j*(-2 + 2*h + j)*(144 - c\[CapitalDelta]l - 24*h - 2*j + 2*h*j + j^2 - 
        24*m + 2*h*m + m^2 - 24*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[3][-12 + m, j])/
      (2*(-1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-11 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (j*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-11 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(118 - c\[CapitalDelta]l - 24*h - 5*j + 2*h*j + j^2 - 
        21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[3][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (j*(-2 + 2*h + j)*(68*h - 192*h^2 + c\[CapitalDelta]l*h^2 + 44*h^3 - 
        156*j + 2*c\[CapitalDelta]l*j + 152*h*j - 2*c\[CapitalDelta]l*h*j + 
        6*h^2*j - 2*h^3*j + 82*j^2 - c\[CapitalDelta]l*j^2 - 6*h*j^2 + 
        3*h^2*j^2 - 4*j^3 + 4*h*j^3 + j^4 - 6*h*m + 28*h^2*m - 4*h^3*m + 
        36*j*m - 36*h*j*m - 18*j^2*m - h^2*m^2 - 2*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 - 6*h*\[CapitalDelta] + 28*h^2*\[CapitalDelta] - 
        4*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        36*h*j*\[CapitalDelta] - 18*j^2*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] - 4*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        h^2*\[CapitalDelta]^2 - 2*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]12^2 - 2*h^2*\[CapitalDelta]12^2 + 
        2*h*\[CapitalDelta]34^2 - 2*h^2*\[CapitalDelta]34^2)*
       w[3][-10 + m, j])/((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*(112 - c\[CapitalDelta]l - 18*h + j + 
        2*h*j + j^2 - 21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2 + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[3][-10 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-9 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-15*h + 7*h^2 - 12*j + 8*h*j + 
        4*j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[3][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-9 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[3][-9 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(96 - c\[CapitalDelta]l - 
        24*h - 8*j + 2*h*j + j^2 - 18*m + 2*h*m + m^2 - 18*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[3][-8 + m, -4 + j])/(2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-160*h + 3*c\[CapitalDelta]l*h - 40*h^2 + 20*h^3 - 
        244*j + 4*c\[CapitalDelta]l*j + 141*h*j - 2*c\[CapitalDelta]l*h*j - 
        8*h^2*j + 81*j^2 - c\[CapitalDelta]l*j^2 - 22*h*j^2 + 4*h^2*j^2 - 
        9*j^3 + 4*h*j^3 + j^4 + 42*h*m + 5*h^2*m - 2*h^3*m + 60*j*m - 
        30*h*j*m - 15*j^2*m - 3*h*m^2 - 4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        42*h*\[CapitalDelta] + 5*h^2*\[CapitalDelta] - 
        2*h^3*\[CapitalDelta] + 60*j*\[CapitalDelta] - 
        30*h*j*\[CapitalDelta] - 15*j^2*\[CapitalDelta] - 
        6*h*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        3*h*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[3][-8 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) - (j*(-2 + 2*h + j)*
       (960*h - 6*c\[CapitalDelta]l*h + 256*h^2 - 11*c\[CapitalDelta]l*h^2 - 
        208*h^3 - 4*c\[CapitalDelta]l*h^3 + 384*h^4 + c\[CapitalDelta]l*h^4 - 
        112*h^5 + 2280*j - 30*c\[CapitalDelta]l*j - 1116*h*j + 
        14*c\[CapitalDelta]l*h*j - 1570*h^2*j + 12*c\[CapitalDelta]l*h^2*j + 
        526*h^3*j + 4*c\[CapitalDelta]l*h^3*j - 118*h^4*j - 2*h^5*j + 
        320*j^2 - 5*c\[CapitalDelta]l*j^2 - 3774*h*j^2 + 
        48*c\[CapitalDelta]l*h*j^2 + 2199*h^2*j^2 - 18*c\[CapitalDelta]l*h^2*
         j^2 - 316*h^3*j^2 - 9*h^4*j^2 - 1500*j^3 + 20*c\[CapitalDelta]l*
         j^3 + 1852*h*j^3 - 20*c\[CapitalDelta]l*h*j^3 - 384*h^2*j^3 + 
        32*h^3*j^3 + 425*j^4 - 5*c\[CapitalDelta]l*j^4 - 188*h*j^4 + 
        58*h^2*j^4 - 30*j^5 + 30*h*j^5 + 5*j^6 - 144*h*m - 132*h^2*m - 
        22*h^3*m - 24*h^4*m + 10*h^5*m - 504*j*m + 252*h*j*m + 236*h^2*j*m + 
        8*h^3*j*m + 8*h^4*j*m - 84*j^2*m + 822*h*j^2*m - 376*h^2*j^2*m + 
        28*h^3*j^2*m + 336*j^3*m - 360*h*j^3*m + 24*h^2*j^3*m - 84*j^4*m + 
        6*h*j^4*m + 6*h*m^2 + 11*h^2*m^2 + 4*h^3*m^2 - h^4*m^2 + 30*j*m^2 - 
        14*h*j*m^2 - 12*h^2*j*m^2 - 4*h^3*j*m^2 + 5*j^2*m^2 - 48*h*j^2*m^2 + 
        18*h^2*j^2*m^2 - 20*j^3*m^2 + 20*h*j^3*m^2 + 5*j^4*m^2 - 
        144*h*\[CapitalDelta] - 132*h^2*\[CapitalDelta] - 
        22*h^3*\[CapitalDelta] - 24*h^4*\[CapitalDelta] + 
        10*h^5*\[CapitalDelta] - 504*j*\[CapitalDelta] + 
        252*h*j*\[CapitalDelta] + 236*h^2*j*\[CapitalDelta] + 
        8*h^3*j*\[CapitalDelta] + 8*h^4*j*\[CapitalDelta] - 
        84*j^2*\[CapitalDelta] + 822*h*j^2*\[CapitalDelta] - 
        376*h^2*j^2*\[CapitalDelta] + 28*h^3*j^2*\[CapitalDelta] + 
        336*j^3*\[CapitalDelta] - 360*h*j^3*\[CapitalDelta] + 
        24*h^2*j^3*\[CapitalDelta] - 84*j^4*\[CapitalDelta] + 
        6*h*j^4*\[CapitalDelta] + 12*h*m*\[CapitalDelta] + 
        22*h^2*m*\[CapitalDelta] + 8*h^3*m*\[CapitalDelta] - 
        2*h^4*m*\[CapitalDelta] + 60*j*m*\[CapitalDelta] - 
        28*h*j*m*\[CapitalDelta] - 24*h^2*j*m*\[CapitalDelta] - 
        8*h^3*j*m*\[CapitalDelta] + 10*j^2*m*\[CapitalDelta] - 
        96*h*j^2*m*\[CapitalDelta] + 36*h^2*j^2*m*\[CapitalDelta] - 
        40*j^3*m*\[CapitalDelta] + 40*h*j^3*m*\[CapitalDelta] + 
        10*j^4*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        11*h^2*\[CapitalDelta]^2 + 4*h^3*\[CapitalDelta]^2 - 
        h^4*\[CapitalDelta]^2 + 30*j*\[CapitalDelta]^2 - 
        14*h*j*\[CapitalDelta]^2 - 12*h^2*j*\[CapitalDelta]^2 - 
        4*h^3*j*\[CapitalDelta]^2 + 5*j^2*\[CapitalDelta]^2 - 
        48*h*j^2*\[CapitalDelta]^2 + 18*h^2*j^2*\[CapitalDelta]^2 - 
        20*j^3*\[CapitalDelta]^2 + 20*h*j^3*\[CapitalDelta]^2 + 
        5*j^4*\[CapitalDelta]^2 + 24*h*\[CapitalDelta]12^2 + 
        16*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 + 
        48*j*\[CapitalDelta]12^2 - 64*h^2*j*\[CapitalDelta]12^2 + 
        16*h^3*j*\[CapitalDelta]12^2 + 8*j^2*\[CapitalDelta]12^2 - 
        88*h*j^2*\[CapitalDelta]12^2 + 40*h^2*j^2*\[CapitalDelta]12^2 - 
        32*j^3*\[CapitalDelta]12^2 + 32*h*j^3*\[CapitalDelta]12^2 + 
        8*j^4*\[CapitalDelta]12^2 + 24*h*\[CapitalDelta]34^2 + 
        16*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 + 
        48*j*\[CapitalDelta]34^2 - 64*h^2*j*\[CapitalDelta]34^2 + 
        16*h^3*j*\[CapitalDelta]34^2 + 8*j^2*\[CapitalDelta]34^2 - 
        88*h*j^2*\[CapitalDelta]34^2 + 40*h^2*j^2*\[CapitalDelta]34^2 - 
        32*j^3*\[CapitalDelta]34^2 + 32*h*j^3*\[CapitalDelta]34^2 + 
        8*j^4*\[CapitalDelta]34^2)*w[3][-8 + m, j])/
      (2*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (2*j*(1 + j)*(2 + j)*(2*h + j)*(-220 + 4*c\[CapitalDelta]l + 58*h - 
        c\[CapitalDelta]l*h - 38*h^2 + 20*h^3 - 4*j + 103*h*j - 
        2*c\[CapitalDelta]l*h*j + 12*h^2*j + 51*j^2 - c\[CapitalDelta]l*j^2 + 
        8*h*j^2 + 4*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 60*m - 18*h*m + 5*h^2*m - 
        2*h^3*m - 30*h*j*m - 15*j^2*m - 4*m^2 + h*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        60*\[CapitalDelta] - 18*h*\[CapitalDelta] + 5*h^2*\[CapitalDelta] - 
        2*h^3*\[CapitalDelta] - 30*h*j*\[CapitalDelta] - 
        15*j^2*\[CapitalDelta] - 8*m*\[CapitalDelta] + 
        2*h*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]^2 + h*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[3][-8 + m, 2 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*
       (2 + h + j)) - (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (84 - c\[CapitalDelta]l - 12*h + 4*j + 2*h*j + j^2 - 18*m + 2*h*m + 
        m^2 - 18*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[3][-8 + m, 4 + j])/
      (2*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-7 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-4*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[3][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-7 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[3][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) + ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(48 - c\[CapitalDelta]l - 
        4*h - 8*j + 2*h*j + j^2 - 12*m + m^2 - 12*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[3][-6 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-112*h + 2*c\[CapitalDelta]l*h - 4*h^2 + c\[CapitalDelta]l*h^2 - 
        4*h^3 - 184*j + 4*c\[CapitalDelta]l*j + 126*h*j - 
        2*c\[CapitalDelta]l*h*j - 11*h^2*j - 2*h^3*j + 66*j^2 - 
        c\[CapitalDelta]l*j^2 - 26*h*j^2 + 3*h^2*j^2 - 9*j^3 + 4*h*j^3 + 
        j^4 + 24*h*m + 12*h^2*m + 48*j*m - 24*h*j*m - 12*j^2*m - 2*h*m^2 - 
        h^2*m^2 - 4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 24*h*\[CapitalDelta] + 
        12*h^2*\[CapitalDelta] + 48*j*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] - 
        4*h*m*\[CapitalDelta] - 2*h^2*m*\[CapitalDelta] - 
        8*j*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 2*h*\[CapitalDelta]^2 - 
        h^2*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[3][-6 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) + (2*j*(-2 + 2*h + j)*
       (216*h - 6*c\[CapitalDelta]l*h + 168*h^2 - 3*c\[CapitalDelta]l*h^2 - 
        68*h^3 + 2*c\[CapitalDelta]l*h^3 - 8*h^4 - c\[CapitalDelta]l*h^4 + 
        12*h^5 + 456*j - 12*c\[CapitalDelta]l*j - 116*h*j + 
        4*c\[CapitalDelta]l*h*j - 334*h^2*j + 8*c\[CapitalDelta]l*h^2*j - 
        22*h^3*j + 14*h^4*j + 2*h^5*j + 52*j^2 - 2*c\[CapitalDelta]l*j^2 - 
        730*h*j^2 + 20*c\[CapitalDelta]l*h*j^2 + 277*h^2*j^2 - 
        8*c\[CapitalDelta]l*h^2*j^2 + 8*h^3*j^2 + h^4*j^2 - 296*j^3 + 
        8*c\[CapitalDelta]l*j^3 + 328*h*j^3 - 8*c\[CapitalDelta]l*h*j^3 - 
        48*h^2*j^3 + 16*h^3*j^3 + 94*j^4 - 2*c\[CapitalDelta]l*j^4 - 
        48*h*j^4 + 24*h^2*j^4 - 12*j^5 + 12*h*j^5 + 2*j^6 - 72*h*m - 
        36*h^2*m + 24*h^3*m - 12*h^4*m - 144*j*m + 48*h*j*m + 96*h^2*j*m - 
        24*j^2*m + 240*h*j^2*m - 96*h^2*j^2*m + 96*j^3*m - 96*h*j^3*m - 
        24*j^4*m + 6*h*m^2 + 3*h^2*m^2 - 2*h^3*m^2 + h^4*m^2 + 12*j*m^2 - 
        4*h*j*m^2 - 8*h^2*j*m^2 + 2*j^2*m^2 - 20*h*j^2*m^2 + 8*h^2*j^2*m^2 - 
        8*j^3*m^2 + 8*h*j^3*m^2 + 2*j^4*m^2 - 72*h*\[CapitalDelta] - 
        36*h^2*\[CapitalDelta] + 24*h^3*\[CapitalDelta] - 
        12*h^4*\[CapitalDelta] - 144*j*\[CapitalDelta] + 
        48*h*j*\[CapitalDelta] + 96*h^2*j*\[CapitalDelta] - 
        24*j^2*\[CapitalDelta] + 240*h*j^2*\[CapitalDelta] - 
        96*h^2*j^2*\[CapitalDelta] + 96*j^3*\[CapitalDelta] - 
        96*h*j^3*\[CapitalDelta] - 24*j^4*\[CapitalDelta] + 
        12*h*m*\[CapitalDelta] + 6*h^2*m*\[CapitalDelta] - 
        4*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] + 
        24*j*m*\[CapitalDelta] - 8*h*j*m*\[CapitalDelta] - 
        16*h^2*j*m*\[CapitalDelta] + 4*j^2*m*\[CapitalDelta] - 
        40*h*j^2*m*\[CapitalDelta] + 16*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 16*h*j^3*m*\[CapitalDelta] + 
        4*j^4*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        3*h^2*\[CapitalDelta]^2 - 2*h^3*\[CapitalDelta]^2 + 
        h^4*\[CapitalDelta]^2 + 12*j*\[CapitalDelta]^2 - 
        4*h*j*\[CapitalDelta]^2 - 8*h^2*j*\[CapitalDelta]^2 + 
        2*j^2*\[CapitalDelta]^2 - 20*h*j^2*\[CapitalDelta]^2 + 
        8*h^2*j^2*\[CapitalDelta]^2 - 8*j^3*\[CapitalDelta]^2 + 
        8*h*j^3*\[CapitalDelta]^2 + 2*j^4*\[CapitalDelta]^2 + 
        18*h*\[CapitalDelta]12^2 + 6*h^2*\[CapitalDelta]12^2 - 
        10*h^3*\[CapitalDelta]12^2 + 2*h^4*\[CapitalDelta]12^2 + 
        24*j*\[CapitalDelta]12^2 + 4*h*j*\[CapitalDelta]12^2 - 
        40*h^2*j*\[CapitalDelta]12^2 + 12*h^3*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 46*h*j^2*\[CapitalDelta]12^2 + 
        22*h^2*j^2*\[CapitalDelta]12^2 - 16*j^3*\[CapitalDelta]12^2 + 
        16*h*j^3*\[CapitalDelta]12^2 + 4*j^4*\[CapitalDelta]12^2 + 
        18*h*\[CapitalDelta]34^2 + 6*h^2*\[CapitalDelta]34^2 - 
        10*h^3*\[CapitalDelta]34^2 + 2*h^4*\[CapitalDelta]34^2 + 
        24*j*\[CapitalDelta]34^2 + 4*h*j*\[CapitalDelta]34^2 - 
        40*h^2*j*\[CapitalDelta]34^2 + 12*h^3*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2 - 46*h*j^2*\[CapitalDelta]34^2 + 
        22*h^2*j^2*\[CapitalDelta]34^2 - 16*j^3*\[CapitalDelta]34^2 + 
        16*h*j^3*\[CapitalDelta]34^2 + 4*j^4*\[CapitalDelta]34^2)*
       w[3][-6 + m, j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*
       (1 + h + j)) + (2*j*(1 + j)*(2 + j)*(2*h + j)*
       (-160 + 4*c\[CapitalDelta]l + 60*h - 2*c\[CapitalDelta]l*h - 10*h^2 + 
        c\[CapitalDelta]l*h^2 - 10*h^3 - 4*j + 74*h*j - 
        2*c\[CapitalDelta]l*h*j + 3*h^2*j - 2*h^3*j + 36*j^2 - 
        c\[CapitalDelta]l*j^2 + 4*h*j^2 + 3*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 
        48*m - 24*h*m + 12*h^2*m - 24*h*j*m - 12*j^2*m - 4*m^2 + 2*h*m^2 - 
        h^2*m^2 + 2*h*j*m^2 + j^2*m^2 + 48*\[CapitalDelta] - 
        24*h*\[CapitalDelta] + 12*h^2*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] - 
        8*m*\[CapitalDelta] + 4*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]^2 - h^2*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[3][-6 + m, 2 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*
       (2 + h + j)) + (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (36 - c\[CapitalDelta]l + 8*h + 4*j + 2*h*j + j^2 - 12*m + m^2 - 
        12*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[3][-6 + m, 4 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*
       (3 + h + j)) + ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[3][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[3][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[3][-5 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[3][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(24 - c\[CapitalDelta]l - 
        8*j + 2*h*j + j^2 - 6*m - 2*h*m + m^2 - 6*\[CapitalDelta] - 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[3][-4 + m, -4 + j])/(2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-88*h + 3*c\[CapitalDelta]l*h + 20*h^2 - 4*h^3 - 
        100*j + 4*c\[CapitalDelta]l*j + 69*h*j - 2*c\[CapitalDelta]l*h*j - 
        8*h^2*j + 45*j^2 - c\[CapitalDelta]l*j^2 - 22*h*j^2 + 4*h^2*j^2 - 
        9*j^3 + 4*h*j^3 + j^4 + 30*h*m - 5*h^2*m + 2*h^3*m + 36*j*m - 
        18*h*j*m - 9*j^2*m - 3*h*m^2 - 4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        30*h*\[CapitalDelta] - 5*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] - 9*j^2*\[CapitalDelta] - 
        6*h*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        3*h*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[3][-4 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) - (j*(-2 + 2*h + j)*
       (96*h - 6*c\[CapitalDelta]l*h + 256*h^2 - 11*c\[CapitalDelta]l*h^2 + 
        104*h^3 - 4*c\[CapitalDelta]l*h^3 - 48*h^4 + c\[CapitalDelta]l*h^4 + 
        8*h^5 + 552*j - 30*c\[CapitalDelta]l*j - 108*h*j + 
        14*c\[CapitalDelta]l*h*j - 466*h^2*j + 12*c\[CapitalDelta]l*h^2*j + 
        46*h^3*j + 4*c\[CapitalDelta]l*h^3*j - 22*h^4*j - 2*h^5*j + 32*j^2 - 
        5*c\[CapitalDelta]l*j^2 - 822*h*j^2 + 48*c\[CapitalDelta]l*h*j^2 + 
        279*h^2*j^2 - 18*c\[CapitalDelta]l*h^2*j^2 + 20*h^3*j^2 - 9*h^4*j^2 - 
        348*j^3 + 20*c\[CapitalDelta]l*j^3 + 412*h*j^3 - 
        20*c\[CapitalDelta]l*h*j^3 - 96*h^2*j^3 + 32*h^3*j^3 + 137*j^4 - 
        5*c\[CapitalDelta]l*j^4 - 116*h*j^4 + 58*h^2*j^4 - 30*j^5 + 
        30*h*j^5 + 5*j^6 - 132*h^2*m - 74*h^3*m + 48*h^4*m - 10*h^5*m - 
        216*j*m + 84*h*j*m + 52*h^2*j*m + 88*h^3*j*m - 8*h^4*j*m - 36*j^2*m + 
        330*h*j^2*m - 56*h^2*j^2*m - 28*h^3*j^2*m + 144*j^3*m - 120*h*j^3*m - 
        24*h^2*j^3*m - 36*j^4*m - 6*h*j^4*m + 6*h*m^2 + 11*h^2*m^2 + 
        4*h^3*m^2 - h^4*m^2 + 30*j*m^2 - 14*h*j*m^2 - 12*h^2*j*m^2 - 
        4*h^3*j*m^2 + 5*j^2*m^2 - 48*h*j^2*m^2 + 18*h^2*j^2*m^2 - 
        20*j^3*m^2 + 20*h*j^3*m^2 + 5*j^4*m^2 - 132*h^2*\[CapitalDelta] - 
        74*h^3*\[CapitalDelta] + 48*h^4*\[CapitalDelta] - 
        10*h^5*\[CapitalDelta] - 216*j*\[CapitalDelta] + 
        84*h*j*\[CapitalDelta] + 52*h^2*j*\[CapitalDelta] + 
        88*h^3*j*\[CapitalDelta] - 8*h^4*j*\[CapitalDelta] - 
        36*j^2*\[CapitalDelta] + 330*h*j^2*\[CapitalDelta] - 
        56*h^2*j^2*\[CapitalDelta] - 28*h^3*j^2*\[CapitalDelta] + 
        144*j^3*\[CapitalDelta] - 120*h*j^3*\[CapitalDelta] - 
        24*h^2*j^3*\[CapitalDelta] - 36*j^4*\[CapitalDelta] - 
        6*h*j^4*\[CapitalDelta] + 12*h*m*\[CapitalDelta] + 
        22*h^2*m*\[CapitalDelta] + 8*h^3*m*\[CapitalDelta] - 
        2*h^4*m*\[CapitalDelta] + 60*j*m*\[CapitalDelta] - 
        28*h*j*m*\[CapitalDelta] - 24*h^2*j*m*\[CapitalDelta] - 
        8*h^3*j*m*\[CapitalDelta] + 10*j^2*m*\[CapitalDelta] - 
        96*h*j^2*m*\[CapitalDelta] + 36*h^2*j^2*m*\[CapitalDelta] - 
        40*j^3*m*\[CapitalDelta] + 40*h*j^3*m*\[CapitalDelta] + 
        10*j^4*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        11*h^2*\[CapitalDelta]^2 + 4*h^3*\[CapitalDelta]^2 - 
        h^4*\[CapitalDelta]^2 + 30*j*\[CapitalDelta]^2 - 
        14*h*j*\[CapitalDelta]^2 - 12*h^2*j*\[CapitalDelta]^2 - 
        4*h^3*j*\[CapitalDelta]^2 + 5*j^2*\[CapitalDelta]^2 - 
        48*h*j^2*\[CapitalDelta]^2 + 18*h^2*j^2*\[CapitalDelta]^2 - 
        20*j^3*\[CapitalDelta]^2 + 20*h*j^3*\[CapitalDelta]^2 + 
        5*j^4*\[CapitalDelta]^2 + 24*h*\[CapitalDelta]12^2 + 
        16*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 + 
        48*j*\[CapitalDelta]12^2 - 64*h^2*j*\[CapitalDelta]12^2 + 
        16*h^3*j*\[CapitalDelta]12^2 + 8*j^2*\[CapitalDelta]12^2 - 
        88*h*j^2*\[CapitalDelta]12^2 + 40*h^2*j^2*\[CapitalDelta]12^2 - 
        32*j^3*\[CapitalDelta]12^2 + 32*h*j^3*\[CapitalDelta]12^2 + 
        8*j^4*\[CapitalDelta]12^2 + 24*h*\[CapitalDelta]34^2 + 
        16*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 + 
        48*j*\[CapitalDelta]34^2 - 64*h^2*j*\[CapitalDelta]34^2 + 
        16*h^3*j*\[CapitalDelta]34^2 + 8*j^2*\[CapitalDelta]34^2 - 
        88*h*j^2*\[CapitalDelta]34^2 + 40*h^2*j^2*\[CapitalDelta]34^2 - 
        32*j^3*\[CapitalDelta]34^2 + 32*h*j^3*\[CapitalDelta]34^2 + 
        8*j^4*\[CapitalDelta]34^2)*w[3][-4 + m, j])/
      (2*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (2*j*(1 + j)*(2 + j)*(2*h + j)*(-76 + 4*c\[CapitalDelta]l - 14*h - 
        c\[CapitalDelta]l*h + 22*h^2 - 4*h^3 - 4*j + 31*h*j - 
        2*c\[CapitalDelta]l*h*j + 12*h^2*j + 15*j^2 - c\[CapitalDelta]l*j^2 + 
        8*h*j^2 + 4*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 36*m - 6*h*m - 5*h^2*m + 
        2*h^3*m - 18*h*j*m - 9*j^2*m - 4*m^2 + h*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        36*\[CapitalDelta] - 6*h*\[CapitalDelta] - 5*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] - 18*h*j*\[CapitalDelta] - 
        9*j^2*\[CapitalDelta] - 8*m*\[CapitalDelta] + 2*h*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*\[CapitalDelta]^2 + h*\[CapitalDelta]^2 + 2*h*j*\[CapitalDelta]^2 + 
        j^2*\[CapitalDelta]^2 - 4*\[CapitalDelta]12^2 + 
        h^2*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 + 2*h*j*\[CapitalDelta]34^2 + 
        j^2*\[CapitalDelta]34^2)*w[3][-4 + m, 2 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (12 - c\[CapitalDelta]l + 12*h + 4*j + 2*h*j + j^2 - 6*m - 2*h*m + 
        m^2 - 6*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[3][-4 + m, 4 + j])/(2*(-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-3 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-15*h + 7*h^2 - 12*j + 8*h*j + 
        4*j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[3][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-3 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[3][-3 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(10 - c\[CapitalDelta]l - 5*j + 2*h*j + j^2 - 3*m - 
        2*h*m + m^2 - 3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[3][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (j*(-2 + 2*h + j)*(-4*h + c\[CapitalDelta]l*h^2 - 
        4*h^3 - 12*j + 2*c\[CapitalDelta]l*j + 8*h*j - 2*c\[CapitalDelta]l*h*
         j + 6*h^2*j - 2*h^3*j + 10*j^2 - c\[CapitalDelta]l*j^2 - 6*h*j^2 + 
        3*h^2*j^2 - 4*j^3 + 4*h*j^3 + j^4 + 6*h*m - 4*h^2*m + 4*h^3*m + 
        12*j*m - 12*h*j*m - 6*j^2*m - h^2*m^2 - 2*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 + 6*h*\[CapitalDelta] - 4*h^2*\[CapitalDelta] + 
        4*h^3*\[CapitalDelta] + 12*j*\[CapitalDelta] - 
        12*h*j*\[CapitalDelta] - 6*j^2*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] - 4*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        h^2*\[CapitalDelta]^2 - 2*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]12^2 - 2*h^2*\[CapitalDelta]12^2 + 
        2*h*\[CapitalDelta]34^2 - 2*h^2*\[CapitalDelta]34^2)*w[3][-2 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*(4 - c\[CapitalDelta]l + 6*h + j + 2*h*j + 
        j^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[3][-2 + m, 2 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (j*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[3][-1 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) - (j*(-2 + 2*h + j)*(-c\[CapitalDelta]l - 2*j + 
        2*h*j + j^2 - 2*h*m + m^2 - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[3][m, j])/
      (2*(-1 + h + j)) - ((-1 + j)^2*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[4][-11 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)^2*\[CapitalDelta]12*w[4][-11 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) + (2*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]34*w[4][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (4*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]34*w[4][-10 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) - (2*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]34*
       w[4][-10 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[4][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-9*h - 6*j + 5*h*j + 2*j^2)*\[CapitalDelta]12*
       w[4][-9 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - ((-1 + h)*j*(1 + j)*(-1 + 2*h + j)*(4 + 3*h + 2*h^2 + 2*j - 
        3*h*j - 2*j^2)*\[CapitalDelta]12*w[4][-9 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       w[4][-9 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (4*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[4][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (8*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + 
        j^2)*\[CapitalDelta]34*w[4][-8 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) + (4*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]34*
       w[4][-8 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     (3*(-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*w[4][-7 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(12*h - 22*h^2 + 3*j - 8*h*j + 
        10*h^2*j + 14*j^2 - 4*h*j^2 - 5*j^3)*\[CapitalDelta]12*
       w[4][-7 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - (j*(1 + j)*(-1 + 2*h + j)*(22 - 18*h - 18*h^2 + 4*h^3 + j - 
        40*h*j + 34*h^2*j - 16*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]12*
       w[4][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       w[4][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (3*(-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*w[4][-5 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(12*h - 22*h^2 + 3*j - 8*h*j + 
        10*h^2*j + 14*j^2 - 4*h*j^2 - 5*j^3)*\[CapitalDelta]12*
       w[4][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + (j*(1 + j)*(-1 + 2*h + j)*(22 - 18*h - 18*h^2 + 4*h^3 + j - 
        40*h*j + 34*h^2*j - 16*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]12*
       w[4][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       w[4][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (4*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[4][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (8*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + 
        j^2)*\[CapitalDelta]34*w[4][-4 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) - (4*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]34*
       w[4][-4 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[4][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-9*h - 6*j + 5*h*j + 2*j^2)*\[CapitalDelta]12*
       w[4][-3 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + ((-1 + h)*j*(1 + j)*(-1 + 2*h + j)*(4 + 3*h + 2*h^2 + 2*j - 
        3*h*j - 2*j^2)*\[CapitalDelta]12*w[4][-3 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]12*
       w[4][-3 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (2*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[4][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (4*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + 
        j^2)*\[CapitalDelta]34*w[4][-2 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) + (2*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]34*
       w[4][-2 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-1 + j)^2*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[4][-1 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)^2*\[CapitalDelta]12*w[4][-1 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) - (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[5][-11 + m, j])/(-1 + h + j) + (8*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]34*w[5][-10 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) + (8*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]34*w[5][-10 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (4*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[5][-9 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (4*(-1 + h)*j*(-2 + 2*h + j)*(h^2 + 2*j - 2*h*j - j^2)*
       \[CapitalDelta]12*w[5][-9 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) - (4*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[5][-9 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (16*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[5][-8 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (16*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[5][-8 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     (12*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[5][-7 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (8*(-1 + h)*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 
        8*h*j + 4*j^2)*\[CapitalDelta]12*w[5][-7 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (12*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[5][-7 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (12*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[5][-5 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (8*(-1 + h)*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 
        8*h*j + 4*j^2)*\[CapitalDelta]12*w[5][-5 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (12*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[5][-5 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     (16*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[5][-4 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (16*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[5][-4 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     (4*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[5][-3 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (4*(-1 + h)*j*(-2 + 2*h + j)*(h^2 + 2*j - 2*h*j - j^2)*
       \[CapitalDelta]12*w[5][-3 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) + (4*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[5][-3 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (8*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[5][-2 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (8*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[5][-2 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[5][-1 + m, j])/
      (-1 + h + j)
 
Comb[2][m_, j_] = -(((-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
        w[1][-11 + m, -1 + j])/((-2 + h + j)*(-1 + h + j))) + 
     (j*(1 + j)*\[CapitalDelta]12*w[1][-11 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) + (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]34*w[1][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[1][-10 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]34*w[1][-10 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[1][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-1 + h)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-h + 2*j)*\[CapitalDelta]12*w[1][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     ((-1 + h)*j*(1 + j)*(-4 + 5*h + 2*j)*\[CapitalDelta]12*
       w[1][-9 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*w[1][-9 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[1][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[1][-8 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (4*j*(1 + j)*(2 + j)*\[CapitalDelta]34*w[1][-8 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     (3*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[1][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (-12*h + 2*h^2 - 21*j + 16*h*j + 5*j^2)*\[CapitalDelta]12*
       w[1][-7 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - (j*(1 + j)*(-22 + 22*h - 10*h^2 + j + 4*h*j + 5*j^2)*
       \[CapitalDelta]12*w[1][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)*(1 + h + j)) - (3*j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       w[1][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (3*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[1][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-3 + 2*h + j)*(-2 + 2*h + j)*
       (-12*h + 2*h^2 - 21*j + 16*h*j + 5*j^2)*\[CapitalDelta]12*
       w[1][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + (j*(1 + j)*(-22 + 22*h - 10*h^2 + j + 4*h*j + 5*j^2)*
       \[CapitalDelta]12*w[1][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)*(1 + h + j)) + (3*j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       w[1][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[1][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[1][-4 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (4*j*(1 + j)*(2 + j)*\[CapitalDelta]34*w[1][-4 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[1][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-1 + h)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-h + 2*j)*\[CapitalDelta]12*w[1][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     ((-1 + h)*j*(1 + j)*(-4 + 5*h + 2*j)*\[CapitalDelta]12*
       w[1][-3 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*w[1][-3 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[1][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[1][-2 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (2*j*(1 + j)*(2 + j)*\[CapitalDelta]34*w[1][-2 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*w[1][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (j*(1 + j)*\[CapitalDelta]12*
       w[1][-1 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (j*(-2 + 2*h + j)*(144 - c\[CapitalDelta]l - 24*h - 2*j + 2*h*j + j^2 - 
        24*m + 2*h*m + m^2 - 24*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[2][-12 + m, j])/
      (2*(-1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-11 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (j*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-11 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(118 - c\[CapitalDelta]l - 24*h - 5*j + 2*h*j + j^2 - 
        21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[2][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (j*(-2 + 2*h + j)*(68*h - 192*h^2 + c\[CapitalDelta]l*h^2 + 44*h^3 - 
        156*j + 2*c\[CapitalDelta]l*j + 152*h*j - 2*c\[CapitalDelta]l*h*j + 
        6*h^2*j - 2*h^3*j + 82*j^2 - c\[CapitalDelta]l*j^2 - 6*h*j^2 + 
        3*h^2*j^2 - 4*j^3 + 4*h*j^3 + j^4 - 6*h*m + 28*h^2*m - 4*h^3*m + 
        36*j*m - 36*h*j*m - 18*j^2*m - h^2*m^2 - 2*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 - 6*h*\[CapitalDelta] + 28*h^2*\[CapitalDelta] - 
        4*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        36*h*j*\[CapitalDelta] - 18*j^2*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] - 4*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        h^2*\[CapitalDelta]^2 - 2*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]12^2 - 2*h^2*\[CapitalDelta]12^2 + 
        2*h*\[CapitalDelta]34^2 - 2*h^2*\[CapitalDelta]34^2)*
       w[2][-10 + m, j])/((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*(112 - c\[CapitalDelta]l - 18*h + j + 
        2*h*j + j^2 - 21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2 + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[2][-10 + m, 2 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-9 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-15*h + 7*h^2 - 12*j + 8*h*j + 
        4*j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[2][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-9 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-9 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(96 - c\[CapitalDelta]l - 
        24*h - 8*j + 2*h*j + j^2 - 18*m + 2*h*m + m^2 - 18*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[2][-8 + m, -4 + j])/(2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-160*h + 3*c\[CapitalDelta]l*h - 40*h^2 + 20*h^3 - 
        244*j + 4*c\[CapitalDelta]l*j + 141*h*j - 2*c\[CapitalDelta]l*h*j - 
        8*h^2*j + 81*j^2 - c\[CapitalDelta]l*j^2 - 22*h*j^2 + 4*h^2*j^2 - 
        9*j^3 + 4*h*j^3 + j^4 + 42*h*m + 5*h^2*m - 2*h^3*m + 60*j*m - 
        30*h*j*m - 15*j^2*m - 3*h*m^2 - 4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        42*h*\[CapitalDelta] + 5*h^2*\[CapitalDelta] - 
        2*h^3*\[CapitalDelta] + 60*j*\[CapitalDelta] - 
        30*h*j*\[CapitalDelta] - 15*j^2*\[CapitalDelta] - 
        6*h*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        3*h*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[2][-8 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) - (j*(-2 + 2*h + j)*
       (960*h - 6*c\[CapitalDelta]l*h + 256*h^2 - 11*c\[CapitalDelta]l*h^2 - 
        208*h^3 - 4*c\[CapitalDelta]l*h^3 + 384*h^4 + c\[CapitalDelta]l*h^4 - 
        112*h^5 + 2280*j - 30*c\[CapitalDelta]l*j - 1116*h*j + 
        14*c\[CapitalDelta]l*h*j - 1570*h^2*j + 12*c\[CapitalDelta]l*h^2*j + 
        526*h^3*j + 4*c\[CapitalDelta]l*h^3*j - 118*h^4*j - 2*h^5*j + 
        320*j^2 - 5*c\[CapitalDelta]l*j^2 - 3774*h*j^2 + 
        48*c\[CapitalDelta]l*h*j^2 + 2199*h^2*j^2 - 18*c\[CapitalDelta]l*h^2*
         j^2 - 316*h^3*j^2 - 9*h^4*j^2 - 1500*j^3 + 20*c\[CapitalDelta]l*
         j^3 + 1852*h*j^3 - 20*c\[CapitalDelta]l*h*j^3 - 384*h^2*j^3 + 
        32*h^3*j^3 + 425*j^4 - 5*c\[CapitalDelta]l*j^4 - 188*h*j^4 + 
        58*h^2*j^4 - 30*j^5 + 30*h*j^5 + 5*j^6 - 144*h*m - 132*h^2*m - 
        22*h^3*m - 24*h^4*m + 10*h^5*m - 504*j*m + 252*h*j*m + 236*h^2*j*m + 
        8*h^3*j*m + 8*h^4*j*m - 84*j^2*m + 822*h*j^2*m - 376*h^2*j^2*m + 
        28*h^3*j^2*m + 336*j^3*m - 360*h*j^3*m + 24*h^2*j^3*m - 84*j^4*m + 
        6*h*j^4*m + 6*h*m^2 + 11*h^2*m^2 + 4*h^3*m^2 - h^4*m^2 + 30*j*m^2 - 
        14*h*j*m^2 - 12*h^2*j*m^2 - 4*h^3*j*m^2 + 5*j^2*m^2 - 48*h*j^2*m^2 + 
        18*h^2*j^2*m^2 - 20*j^3*m^2 + 20*h*j^3*m^2 + 5*j^4*m^2 - 
        144*h*\[CapitalDelta] - 132*h^2*\[CapitalDelta] - 
        22*h^3*\[CapitalDelta] - 24*h^4*\[CapitalDelta] + 
        10*h^5*\[CapitalDelta] - 504*j*\[CapitalDelta] + 
        252*h*j*\[CapitalDelta] + 236*h^2*j*\[CapitalDelta] + 
        8*h^3*j*\[CapitalDelta] + 8*h^4*j*\[CapitalDelta] - 
        84*j^2*\[CapitalDelta] + 822*h*j^2*\[CapitalDelta] - 
        376*h^2*j^2*\[CapitalDelta] + 28*h^3*j^2*\[CapitalDelta] + 
        336*j^3*\[CapitalDelta] - 360*h*j^3*\[CapitalDelta] + 
        24*h^2*j^3*\[CapitalDelta] - 84*j^4*\[CapitalDelta] + 
        6*h*j^4*\[CapitalDelta] + 12*h*m*\[CapitalDelta] + 
        22*h^2*m*\[CapitalDelta] + 8*h^3*m*\[CapitalDelta] - 
        2*h^4*m*\[CapitalDelta] + 60*j*m*\[CapitalDelta] - 
        28*h*j*m*\[CapitalDelta] - 24*h^2*j*m*\[CapitalDelta] - 
        8*h^3*j*m*\[CapitalDelta] + 10*j^2*m*\[CapitalDelta] - 
        96*h*j^2*m*\[CapitalDelta] + 36*h^2*j^2*m*\[CapitalDelta] - 
        40*j^3*m*\[CapitalDelta] + 40*h*j^3*m*\[CapitalDelta] + 
        10*j^4*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        11*h^2*\[CapitalDelta]^2 + 4*h^3*\[CapitalDelta]^2 - 
        h^4*\[CapitalDelta]^2 + 30*j*\[CapitalDelta]^2 - 
        14*h*j*\[CapitalDelta]^2 - 12*h^2*j*\[CapitalDelta]^2 - 
        4*h^3*j*\[CapitalDelta]^2 + 5*j^2*\[CapitalDelta]^2 - 
        48*h*j^2*\[CapitalDelta]^2 + 18*h^2*j^2*\[CapitalDelta]^2 - 
        20*j^3*\[CapitalDelta]^2 + 20*h*j^3*\[CapitalDelta]^2 + 
        5*j^4*\[CapitalDelta]^2 + 24*h*\[CapitalDelta]12^2 + 
        16*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 + 
        48*j*\[CapitalDelta]12^2 - 64*h^2*j*\[CapitalDelta]12^2 + 
        16*h^3*j*\[CapitalDelta]12^2 + 8*j^2*\[CapitalDelta]12^2 - 
        88*h*j^2*\[CapitalDelta]12^2 + 40*h^2*j^2*\[CapitalDelta]12^2 - 
        32*j^3*\[CapitalDelta]12^2 + 32*h*j^3*\[CapitalDelta]12^2 + 
        8*j^4*\[CapitalDelta]12^2 + 24*h*\[CapitalDelta]34^2 + 
        16*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 + 
        48*j*\[CapitalDelta]34^2 - 64*h^2*j*\[CapitalDelta]34^2 + 
        16*h^3*j*\[CapitalDelta]34^2 + 8*j^2*\[CapitalDelta]34^2 - 
        88*h*j^2*\[CapitalDelta]34^2 + 40*h^2*j^2*\[CapitalDelta]34^2 - 
        32*j^3*\[CapitalDelta]34^2 + 32*h*j^3*\[CapitalDelta]34^2 + 
        8*j^4*\[CapitalDelta]34^2)*w[2][-8 + m, j])/
      (2*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (2*j*(1 + j)*(2 + j)*(2*h + j)*(-220 + 4*c\[CapitalDelta]l + 58*h - 
        c\[CapitalDelta]l*h - 38*h^2 + 20*h^3 - 4*j + 103*h*j - 
        2*c\[CapitalDelta]l*h*j + 12*h^2*j + 51*j^2 - c\[CapitalDelta]l*j^2 + 
        8*h*j^2 + 4*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 60*m - 18*h*m + 5*h^2*m - 
        2*h^3*m - 30*h*j*m - 15*j^2*m - 4*m^2 + h*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        60*\[CapitalDelta] - 18*h*\[CapitalDelta] + 5*h^2*\[CapitalDelta] - 
        2*h^3*\[CapitalDelta] - 30*h*j*\[CapitalDelta] - 
        15*j^2*\[CapitalDelta] - 8*m*\[CapitalDelta] + 
        2*h*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]^2 + h*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[2][-8 + m, 2 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*
       (2 + h + j)) - (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (84 - c\[CapitalDelta]l - 12*h + 4*j + 2*h*j + j^2 - 18*m + 2*h*m + 
        m^2 - 18*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[2][-8 + m, 4 + j])/
      (2*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-7 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-4*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[2][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-7 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) + ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(48 - c\[CapitalDelta]l - 
        4*h - 8*j + 2*h*j + j^2 - 12*m + m^2 - 12*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[2][-6 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-112*h + 2*c\[CapitalDelta]l*h - 4*h^2 + c\[CapitalDelta]l*h^2 - 
        4*h^3 - 184*j + 4*c\[CapitalDelta]l*j + 126*h*j - 
        2*c\[CapitalDelta]l*h*j - 11*h^2*j - 2*h^3*j + 66*j^2 - 
        c\[CapitalDelta]l*j^2 - 26*h*j^2 + 3*h^2*j^2 - 9*j^3 + 4*h*j^3 + 
        j^4 + 24*h*m + 12*h^2*m + 48*j*m - 24*h*j*m - 12*j^2*m - 2*h*m^2 - 
        h^2*m^2 - 4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 24*h*\[CapitalDelta] + 
        12*h^2*\[CapitalDelta] + 48*j*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] - 
        4*h*m*\[CapitalDelta] - 2*h^2*m*\[CapitalDelta] - 
        8*j*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 2*h*\[CapitalDelta]^2 - 
        h^2*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[2][-6 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) + (2*j*(-2 + 2*h + j)*
       (216*h - 6*c\[CapitalDelta]l*h + 168*h^2 - 3*c\[CapitalDelta]l*h^2 - 
        68*h^3 + 2*c\[CapitalDelta]l*h^3 - 8*h^4 - c\[CapitalDelta]l*h^4 + 
        12*h^5 + 456*j - 12*c\[CapitalDelta]l*j - 116*h*j + 
        4*c\[CapitalDelta]l*h*j - 334*h^2*j + 8*c\[CapitalDelta]l*h^2*j - 
        22*h^3*j + 14*h^4*j + 2*h^5*j + 52*j^2 - 2*c\[CapitalDelta]l*j^2 - 
        730*h*j^2 + 20*c\[CapitalDelta]l*h*j^2 + 277*h^2*j^2 - 
        8*c\[CapitalDelta]l*h^2*j^2 + 8*h^3*j^2 + h^4*j^2 - 296*j^3 + 
        8*c\[CapitalDelta]l*j^3 + 328*h*j^3 - 8*c\[CapitalDelta]l*h*j^3 - 
        48*h^2*j^3 + 16*h^3*j^3 + 94*j^4 - 2*c\[CapitalDelta]l*j^4 - 
        48*h*j^4 + 24*h^2*j^4 - 12*j^5 + 12*h*j^5 + 2*j^6 - 72*h*m - 
        36*h^2*m + 24*h^3*m - 12*h^4*m - 144*j*m + 48*h*j*m + 96*h^2*j*m - 
        24*j^2*m + 240*h*j^2*m - 96*h^2*j^2*m + 96*j^3*m - 96*h*j^3*m - 
        24*j^4*m + 6*h*m^2 + 3*h^2*m^2 - 2*h^3*m^2 + h^4*m^2 + 12*j*m^2 - 
        4*h*j*m^2 - 8*h^2*j*m^2 + 2*j^2*m^2 - 20*h*j^2*m^2 + 8*h^2*j^2*m^2 - 
        8*j^3*m^2 + 8*h*j^3*m^2 + 2*j^4*m^2 - 72*h*\[CapitalDelta] - 
        36*h^2*\[CapitalDelta] + 24*h^3*\[CapitalDelta] - 
        12*h^4*\[CapitalDelta] - 144*j*\[CapitalDelta] + 
        48*h*j*\[CapitalDelta] + 96*h^2*j*\[CapitalDelta] - 
        24*j^2*\[CapitalDelta] + 240*h*j^2*\[CapitalDelta] - 
        96*h^2*j^2*\[CapitalDelta] + 96*j^3*\[CapitalDelta] - 
        96*h*j^3*\[CapitalDelta] - 24*j^4*\[CapitalDelta] + 
        12*h*m*\[CapitalDelta] + 6*h^2*m*\[CapitalDelta] - 
        4*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] + 
        24*j*m*\[CapitalDelta] - 8*h*j*m*\[CapitalDelta] - 
        16*h^2*j*m*\[CapitalDelta] + 4*j^2*m*\[CapitalDelta] - 
        40*h*j^2*m*\[CapitalDelta] + 16*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 16*h*j^3*m*\[CapitalDelta] + 
        4*j^4*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        3*h^2*\[CapitalDelta]^2 - 2*h^3*\[CapitalDelta]^2 + 
        h^4*\[CapitalDelta]^2 + 12*j*\[CapitalDelta]^2 - 
        4*h*j*\[CapitalDelta]^2 - 8*h^2*j*\[CapitalDelta]^2 + 
        2*j^2*\[CapitalDelta]^2 - 20*h*j^2*\[CapitalDelta]^2 + 
        8*h^2*j^2*\[CapitalDelta]^2 - 8*j^3*\[CapitalDelta]^2 + 
        8*h*j^3*\[CapitalDelta]^2 + 2*j^4*\[CapitalDelta]^2 + 
        18*h*\[CapitalDelta]12^2 + 6*h^2*\[CapitalDelta]12^2 - 
        10*h^3*\[CapitalDelta]12^2 + 2*h^4*\[CapitalDelta]12^2 + 
        24*j*\[CapitalDelta]12^2 + 4*h*j*\[CapitalDelta]12^2 - 
        40*h^2*j*\[CapitalDelta]12^2 + 12*h^3*j*\[CapitalDelta]12^2 + 
        4*j^2*\[CapitalDelta]12^2 - 46*h*j^2*\[CapitalDelta]12^2 + 
        22*h^2*j^2*\[CapitalDelta]12^2 - 16*j^3*\[CapitalDelta]12^2 + 
        16*h*j^3*\[CapitalDelta]12^2 + 4*j^4*\[CapitalDelta]12^2 + 
        18*h*\[CapitalDelta]34^2 + 6*h^2*\[CapitalDelta]34^2 - 
        10*h^3*\[CapitalDelta]34^2 + 2*h^4*\[CapitalDelta]34^2 + 
        24*j*\[CapitalDelta]34^2 + 4*h*j*\[CapitalDelta]34^2 - 
        40*h^2*j*\[CapitalDelta]34^2 + 12*h^3*j*\[CapitalDelta]34^2 + 
        4*j^2*\[CapitalDelta]34^2 - 46*h*j^2*\[CapitalDelta]34^2 + 
        22*h^2*j^2*\[CapitalDelta]34^2 - 16*j^3*\[CapitalDelta]34^2 + 
        16*h*j^3*\[CapitalDelta]34^2 + 4*j^4*\[CapitalDelta]34^2)*
       w[2][-6 + m, j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*
       (1 + h + j)) + (2*j*(1 + j)*(2 + j)*(2*h + j)*
       (-160 + 4*c\[CapitalDelta]l + 60*h - 2*c\[CapitalDelta]l*h - 10*h^2 + 
        c\[CapitalDelta]l*h^2 - 10*h^3 - 4*j + 74*h*j - 
        2*c\[CapitalDelta]l*h*j + 3*h^2*j - 2*h^3*j + 36*j^2 - 
        c\[CapitalDelta]l*j^2 + 4*h*j^2 + 3*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 
        48*m - 24*h*m + 12*h^2*m - 24*h*j*m - 12*j^2*m - 4*m^2 + 2*h*m^2 - 
        h^2*m^2 + 2*h*j*m^2 + j^2*m^2 + 48*\[CapitalDelta] - 
        24*h*\[CapitalDelta] + 12*h^2*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] - 
        8*m*\[CapitalDelta] + 4*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]^2 - h^2*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[2][-6 + m, 2 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*
       (2 + h + j)) + (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (36 - c\[CapitalDelta]l + 8*h + 4*j + 2*h*j + j^2 - 12*m + m^2 - 
        12*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[2][-6 + m, 4 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)*
       (3 + h + j)) + ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[2][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[2][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[2][-5 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((-4 + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(24 - c\[CapitalDelta]l - 
        8*j + 2*h*j + j^2 - 6*m - 2*h*m + m^2 - 6*\[CapitalDelta] - 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[2][-4 + m, -4 + j])/(2*(-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - (2*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-88*h + 3*c\[CapitalDelta]l*h + 20*h^2 - 4*h^3 - 
        100*j + 4*c\[CapitalDelta]l*j + 69*h*j - 2*c\[CapitalDelta]l*h*j - 
        8*h^2*j + 45*j^2 - c\[CapitalDelta]l*j^2 - 22*h*j^2 + 4*h^2*j^2 - 
        9*j^3 + 4*h*j^3 + j^4 + 30*h*m - 5*h^2*m + 2*h^3*m + 36*j*m - 
        18*h*j*m - 9*j^2*m - 3*h*m^2 - 4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        30*h*\[CapitalDelta] - 5*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] - 9*j^2*\[CapitalDelta] - 
        6*h*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        3*h*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[2][-4 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)*(h + j)) - (j*(-2 + 2*h + j)*
       (96*h - 6*c\[CapitalDelta]l*h + 256*h^2 - 11*c\[CapitalDelta]l*h^2 + 
        104*h^3 - 4*c\[CapitalDelta]l*h^3 - 48*h^4 + c\[CapitalDelta]l*h^4 + 
        8*h^5 + 552*j - 30*c\[CapitalDelta]l*j - 108*h*j + 
        14*c\[CapitalDelta]l*h*j - 466*h^2*j + 12*c\[CapitalDelta]l*h^2*j + 
        46*h^3*j + 4*c\[CapitalDelta]l*h^3*j - 22*h^4*j - 2*h^5*j + 32*j^2 - 
        5*c\[CapitalDelta]l*j^2 - 822*h*j^2 + 48*c\[CapitalDelta]l*h*j^2 + 
        279*h^2*j^2 - 18*c\[CapitalDelta]l*h^2*j^2 + 20*h^3*j^2 - 9*h^4*j^2 - 
        348*j^3 + 20*c\[CapitalDelta]l*j^3 + 412*h*j^3 - 
        20*c\[CapitalDelta]l*h*j^3 - 96*h^2*j^3 + 32*h^3*j^3 + 137*j^4 - 
        5*c\[CapitalDelta]l*j^4 - 116*h*j^4 + 58*h^2*j^4 - 30*j^5 + 
        30*h*j^5 + 5*j^6 - 132*h^2*m - 74*h^3*m + 48*h^4*m - 10*h^5*m - 
        216*j*m + 84*h*j*m + 52*h^2*j*m + 88*h^3*j*m - 8*h^4*j*m - 36*j^2*m + 
        330*h*j^2*m - 56*h^2*j^2*m - 28*h^3*j^2*m + 144*j^3*m - 120*h*j^3*m - 
        24*h^2*j^3*m - 36*j^4*m - 6*h*j^4*m + 6*h*m^2 + 11*h^2*m^2 + 
        4*h^3*m^2 - h^4*m^2 + 30*j*m^2 - 14*h*j*m^2 - 12*h^2*j*m^2 - 
        4*h^3*j*m^2 + 5*j^2*m^2 - 48*h*j^2*m^2 + 18*h^2*j^2*m^2 - 
        20*j^3*m^2 + 20*h*j^3*m^2 + 5*j^4*m^2 - 132*h^2*\[CapitalDelta] - 
        74*h^3*\[CapitalDelta] + 48*h^4*\[CapitalDelta] - 
        10*h^5*\[CapitalDelta] - 216*j*\[CapitalDelta] + 
        84*h*j*\[CapitalDelta] + 52*h^2*j*\[CapitalDelta] + 
        88*h^3*j*\[CapitalDelta] - 8*h^4*j*\[CapitalDelta] - 
        36*j^2*\[CapitalDelta] + 330*h*j^2*\[CapitalDelta] - 
        56*h^2*j^2*\[CapitalDelta] - 28*h^3*j^2*\[CapitalDelta] + 
        144*j^3*\[CapitalDelta] - 120*h*j^3*\[CapitalDelta] - 
        24*h^2*j^3*\[CapitalDelta] - 36*j^4*\[CapitalDelta] - 
        6*h*j^4*\[CapitalDelta] + 12*h*m*\[CapitalDelta] + 
        22*h^2*m*\[CapitalDelta] + 8*h^3*m*\[CapitalDelta] - 
        2*h^4*m*\[CapitalDelta] + 60*j*m*\[CapitalDelta] - 
        28*h*j*m*\[CapitalDelta] - 24*h^2*j*m*\[CapitalDelta] - 
        8*h^3*j*m*\[CapitalDelta] + 10*j^2*m*\[CapitalDelta] - 
        96*h*j^2*m*\[CapitalDelta] + 36*h^2*j^2*m*\[CapitalDelta] - 
        40*j^3*m*\[CapitalDelta] + 40*h*j^3*m*\[CapitalDelta] + 
        10*j^4*m*\[CapitalDelta] + 6*h*\[CapitalDelta]^2 + 
        11*h^2*\[CapitalDelta]^2 + 4*h^3*\[CapitalDelta]^2 - 
        h^4*\[CapitalDelta]^2 + 30*j*\[CapitalDelta]^2 - 
        14*h*j*\[CapitalDelta]^2 - 12*h^2*j*\[CapitalDelta]^2 - 
        4*h^3*j*\[CapitalDelta]^2 + 5*j^2*\[CapitalDelta]^2 - 
        48*h*j^2*\[CapitalDelta]^2 + 18*h^2*j^2*\[CapitalDelta]^2 - 
        20*j^3*\[CapitalDelta]^2 + 20*h*j^3*\[CapitalDelta]^2 + 
        5*j^4*\[CapitalDelta]^2 + 24*h*\[CapitalDelta]12^2 + 
        16*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 + 
        48*j*\[CapitalDelta]12^2 - 64*h^2*j*\[CapitalDelta]12^2 + 
        16*h^3*j*\[CapitalDelta]12^2 + 8*j^2*\[CapitalDelta]12^2 - 
        88*h*j^2*\[CapitalDelta]12^2 + 40*h^2*j^2*\[CapitalDelta]12^2 - 
        32*j^3*\[CapitalDelta]12^2 + 32*h*j^3*\[CapitalDelta]12^2 + 
        8*j^4*\[CapitalDelta]12^2 + 24*h*\[CapitalDelta]34^2 + 
        16*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 + 
        48*j*\[CapitalDelta]34^2 - 64*h^2*j*\[CapitalDelta]34^2 + 
        16*h^3*j*\[CapitalDelta]34^2 + 8*j^2*\[CapitalDelta]34^2 - 
        88*h*j^2*\[CapitalDelta]34^2 + 40*h^2*j^2*\[CapitalDelta]34^2 - 
        32*j^3*\[CapitalDelta]34^2 + 32*h*j^3*\[CapitalDelta]34^2 + 
        8*j^4*\[CapitalDelta]34^2)*w[2][-4 + m, j])/
      (2*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (2*j*(1 + j)*(2 + j)*(2*h + j)*(-76 + 4*c\[CapitalDelta]l - 14*h - 
        c\[CapitalDelta]l*h + 22*h^2 - 4*h^3 - 4*j + 31*h*j - 
        2*c\[CapitalDelta]l*h*j + 12*h^2*j + 15*j^2 - c\[CapitalDelta]l*j^2 + 
        8*h*j^2 + 4*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 36*m - 6*h*m - 5*h^2*m + 
        2*h^3*m - 18*h*j*m - 9*j^2*m - 4*m^2 + h*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        36*\[CapitalDelta] - 6*h*\[CapitalDelta] - 5*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] - 18*h*j*\[CapitalDelta] - 
        9*j^2*\[CapitalDelta] - 8*m*\[CapitalDelta] + 2*h*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*\[CapitalDelta]^2 + h*\[CapitalDelta]^2 + 2*h*j*\[CapitalDelta]^2 + 
        j^2*\[CapitalDelta]^2 - 4*\[CapitalDelta]12^2 + 
        h^2*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 + 2*h*j*\[CapitalDelta]34^2 + 
        j^2*\[CapitalDelta]34^2)*w[2][-4 + m, 2 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(2 + 2*h + j)*
       (12 - c\[CapitalDelta]l + 12*h + 4*j + 2*h*j + j^2 - 6*m - 2*h*m + 
        m^2 - 6*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2)*w[2][-4 + m, 4 + j])/(2*(-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-3 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(-15*h + 7*h^2 - 12*j + 8*h*j + 
        4*j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[2][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-3 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[2][-3 + m, 3 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) + ((-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(10 - c\[CapitalDelta]l - 5*j + 2*h*j + j^2 - 3*m - 
        2*h*m + m^2 - 3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[2][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (j*(-2 + 2*h + j)*(-4*h + c\[CapitalDelta]l*h^2 - 
        4*h^3 - 12*j + 2*c\[CapitalDelta]l*j + 8*h*j - 2*c\[CapitalDelta]l*h*
         j + 6*h^2*j - 2*h^3*j + 10*j^2 - c\[CapitalDelta]l*j^2 - 6*h*j^2 + 
        3*h^2*j^2 - 4*j^3 + 4*h*j^3 + j^4 + 6*h*m - 4*h^2*m + 4*h^3*m + 
        12*j*m - 12*h*j*m - 6*j^2*m - h^2*m^2 - 2*j*m^2 + 2*h*j*m^2 + 
        j^2*m^2 + 6*h*\[CapitalDelta] - 4*h^2*\[CapitalDelta] + 
        4*h^3*\[CapitalDelta] + 12*j*\[CapitalDelta] - 
        12*h*j*\[CapitalDelta] - 6*j^2*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] - 4*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        h^2*\[CapitalDelta]^2 - 2*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 + 
        2*h*\[CapitalDelta]12^2 - 2*h^2*\[CapitalDelta]12^2 + 
        2*h*\[CapitalDelta]34^2 - 2*h^2*\[CapitalDelta]34^2)*w[2][-2 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (j*(1 + j)*(2 + j)*(2*h + j)*(4 - c\[CapitalDelta]l + 6*h + j + 2*h*j + 
        j^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[2][-2 + m, 2 + j])/((-1 + h + j)*(h + j)*
       (1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (j*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*\[CapitalDelta]34*w[2][-1 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) - (j*(-2 + 2*h + j)*(-c\[CapitalDelta]l - 2*j + 
        2*h*j + j^2 - 2*h*m + m^2 - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[2][m, j])/
      (2*(-1 + h + j)) + ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[3][-11 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)*w[3][-11 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[3][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-15*h + 7*h^2 - 12*j + 8*h*j + 4*j^2)*w[3][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       w[3][-9 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[3][-9 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[3][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*w[3][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       w[3][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[3][-7 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[3][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (3*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-4*h + 2*h^2 - 3*j + 2*h*j + j^2)*w[3][-5 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (3*j*(1 + j)*(-1 + 2*h + j)*(-2 - 2*h + 2*h^2 - j + 2*h*j + j^2)*
       w[3][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[3][-5 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       w[3][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       (-15*h + 7*h^2 - 12*j + 8*h*j + 4*j^2)*w[3][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)*(-8 - 7*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*
       w[3][-3 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*w[3][-3 + m, 3 + j])/
      ((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*w[3][-1 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) + (j*(1 + j)*(-1 + 2*h + j)*
       w[3][-1 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     ((-1 + j)^2*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[4][-11 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (j*(1 + j)*(-1 + 2*h + j)^2*\[CapitalDelta]34*w[4][-11 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) - (2*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*w[4][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     (4*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + j^2)*
       \[CapitalDelta]12*w[4][-10 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) + (2*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]12*
       w[4][-10 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[4][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) - ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-9*h - 6*j + 5*h*j + 2*j^2)*\[CapitalDelta]34*
       w[4][-9 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + ((-1 + h)*j*(1 + j)*(-1 + 2*h + j)*(4 + 3*h + 2*h^2 + 2*j - 
        3*h*j - 2*j^2)*\[CapitalDelta]34*w[4][-9 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]34*
       w[4][-9 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (4*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[4][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (8*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*w[4][-8 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) - (4*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]12*
       w[4][-8 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (3*(-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]34*w[4][-7 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) + 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(12*h - 22*h^2 + 3*j - 8*h*j + 
        10*h^2*j + 14*j^2 - 4*h*j^2 - 5*j^3)*\[CapitalDelta]34*
       w[4][-7 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) + (j*(1 + j)*(-1 + 2*h + j)*(22 - 18*h - 18*h^2 + 4*h^3 + j - 
        40*h*j + 34*h^2*j - 16*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]34*
       w[4][-7 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]34*
       w[4][-7 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (3*(-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]34*w[4][-5 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(-1 + h + j)) - 
     ((-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*(12*h - 22*h^2 + 3*j - 8*h*j + 
        10*h^2*j + 14*j^2 - 4*h*j^2 - 5*j^3)*\[CapitalDelta]34*
       w[4][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - (j*(1 + j)*(-1 + 2*h + j)*(22 - 18*h - 18*h^2 + 4*h^3 + j - 
        40*h*j + 34*h^2*j - 16*j^2 + 26*h*j^2 + 5*j^3)*\[CapitalDelta]34*
       w[4][-5 + m, 1 + j])/((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) - 
     (3*j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]34*
       w[4][-5 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     (4*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[4][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (8*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*w[4][-4 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) + (4*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]12*
       w[4][-4 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[4][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(-1 + h + j)) + ((-1 + h)*(-1 + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*(-9*h - 6*j + 5*h*j + 2*j^2)*\[CapitalDelta]34*
       w[4][-3 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*(-1 + h + j)*
       (h + j)) - ((-1 + h)*j*(1 + j)*(-1 + 2*h + j)*(4 + 3*h + 2*h^2 + 2*j - 
        3*h*j - 2*j^2)*\[CapitalDelta]34*w[4][-3 + m, 1 + j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)*(1 + h + j)) + 
     (j*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*\[CapitalDelta]34*
       w[4][-3 + m, 3 + j])/((-1 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-2 + j)^2*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]12*w[4][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (4*(-1 + h)*j*(-2 + 2*h + j)*(-2*h - 2*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*w[4][-2 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) - (2*j*(1 + j)*(2 + j)*(2*h + j)^2*\[CapitalDelta]12*
       w[4][-2 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     ((-1 + j)^2*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[4][-1 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (j*(1 + j)*(-1 + 2*h + j)^2*\[CapitalDelta]34*w[4][-1 + m, 1 + j])/
      ((-1 + h + j)*(h + j)) + (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*
       w[5][-11 + m, j])/(-1 + h + j) - (8*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*
       (-2 + 2*h + j)*\[CapitalDelta]12*w[5][-10 + m, -1 + j])/
      ((-2 + h + j)*(-1 + h + j)) - (8*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*w[5][-10 + m, 1 + j])/((-1 + h + j)*(h + j)) + 
     (4*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[5][-9 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (4*(-1 + h)*j*(-2 + 2*h + j)*(h^2 + 2*j - 2*h*j - j^2)*
       \[CapitalDelta]34*w[5][-9 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) + (4*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[5][-9 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     (16*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[5][-8 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (16*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[5][-8 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (12*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[5][-7 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) - (8*(-1 + h)*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 
        8*h*j + 4*j^2)*\[CapitalDelta]34*w[5][-7 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) - 
     (12*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[5][-7 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     (12*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[5][-5 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (8*(-1 + h)*j*(-2 + 2*h + j)*(-5*h + h^2 - 8*j + 
        8*h*j + 4*j^2)*\[CapitalDelta]34*w[5][-5 + m, j])/
      ((-2 + h + j)*(-1 + h + j)*(h + j)) + 
     (12*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[5][-5 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) - 
     (16*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[5][-4 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) - 
     (16*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[5][-4 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (4*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*
       \[CapitalDelta]34*w[5][-3 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)*
       (-1 + h + j)) + (4*(-1 + h)*j*(-2 + 2*h + j)*(h^2 + 2*j - 2*h*j - j^2)*
       \[CapitalDelta]34*w[5][-3 + m, j])/((-2 + h + j)*(-1 + h + j)*
       (h + j)) - (4*(-1 + h)*j*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[5][-3 + m, 2 + j])/((-1 + h + j)*(h + j)*(1 + h + j)) + 
     (8*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-2 + 2*h + j)*\[CapitalDelta]12*
       w[5][-2 + m, -1 + j])/((-2 + h + j)*(-1 + h + j)) + 
     (8*(-1 + h)*j*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[5][-2 + m, 1 + j])/((-1 + h + j)*(h + j)) - 
     (4*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[5][-1 + m, j])/
      (-1 + h + j)
 
Comb[1][m_, j_] = (-144 + c\[CapitalDelta]l + 24*h + 2*j - 2*h*j - j^2 + 
       24*m - 2*h*m - m^2 + 24*\[CapitalDelta] - 2*h*\[CapitalDelta] - 
       2*m*\[CapitalDelta] - \[CapitalDelta]^2)*w[1][-12 + m, j] - 
     (2*(-3 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[1][-11 + m, -1 + j])/(-2 + h + j) - 
     (2*(1 + j)*\[CapitalDelta]12*\[CapitalDelta]34*w[1][-11 + m, 1 + j])/
      (h + j) + (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(118 - c\[CapitalDelta]l - 
        24*h - 5*j + 2*h*j + j^2 - 21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2 + 
        \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*w[1][-10 + m, -2 + j])/
      ((-3 + h + j)*(-2 + h + j)) - 
     (2*(448 - 4*c\[CapitalDelta]l - 608*h + 4*c\[CapitalDelta]l*h + 
        288*h^2 - c\[CapitalDelta]l*h^2 - 48*h^3 + 140*j - 
        2*c\[CapitalDelta]l*j - 120*h*j + 2*c\[CapitalDelta]l*h*j - 
        22*h^2*j + 2*h^3*j - 74*j^2 + c\[CapitalDelta]l*j^2 - 2*h*j^2 - 
        3*h^2*j^2 + 4*j^3 - 4*h*j^3 - j^4 - 84*m + 98*h*m - 36*h^2*m + 
        4*h^3*m - 36*j*m + 36*h*j*m + 18*j^2*m + 4*m^2 - 4*h*m^2 + h^2*m^2 + 
        2*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 84*\[CapitalDelta] + 
        98*h*\[CapitalDelta] - 36*h^2*\[CapitalDelta] + 
        4*h^3*\[CapitalDelta] - 36*j*\[CapitalDelta] + 
        36*h*j*\[CapitalDelta] + 18*j^2*\[CapitalDelta] + 
        8*m*\[CapitalDelta] - 8*h*m*\[CapitalDelta] + 
        2*h^2*m*\[CapitalDelta] + 4*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*\[CapitalDelta]^2 - 4*h*\[CapitalDelta]^2 + h^2*\[CapitalDelta]^2 + 
        2*j*\[CapitalDelta]^2 - 2*h*j*\[CapitalDelta]^2 - 
        j^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]12^2 - 
        6*h*\[CapitalDelta]12^2 + 2*h^2*\[CapitalDelta]12^2 + 
        4*\[CapitalDelta]34^2 - 6*h*\[CapitalDelta]34^2 + 
        2*h^2*\[CapitalDelta]34^2)*w[1][-10 + m, j])/((-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(2 + j)*(112 - c\[CapitalDelta]l - 18*h + j + 2*h*j + j^2 - 
        21*m + 2*h*m + m^2 - 21*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[1][-10 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (2*(-3 + 2*h + j)*(6 - 21*h + 7*h^2 - 12*j + 8*h*j + 
        4*j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[1][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-2 - 13*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-9 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) - (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-9 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) - ((-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(96 - c\[CapitalDelta]l - 24*h - 8*j + 2*h*j + j^2 - 
        18*m + 2*h*m + m^2 - 18*\[CapitalDelta] + 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[1][-8 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(168 - 2*c\[CapitalDelta]l - 66*h - 
        c\[CapitalDelta]l*h + 102*h^2 - 24*h^3 + 218*j - 
        4*c\[CapitalDelta]l*j - 103*h*j + 2*c\[CapitalDelta]l*h*j - 4*h^2*j - 
        75*j^2 + c\[CapitalDelta]l*j^2 + 16*h*j^2 - 4*h^2*j^2 + 9*j^3 - 
        4*h*j^3 - j^4 - 36*m - 2*h*m - 9*h^2*m + 2*h^3*m - 60*j*m + 
        30*h*j*m + 15*j^2*m + 2*m^2 + h*m^2 + 4*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 
        36*\[CapitalDelta] - 2*h*\[CapitalDelta] - 9*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] - 60*j*\[CapitalDelta] + 
        30*h*j*\[CapitalDelta] + 15*j^2*\[CapitalDelta] + 
        4*m*\[CapitalDelta] + 2*h*m*\[CapitalDelta] + 8*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        2*\[CapitalDelta]^2 + h*\[CapitalDelta]^2 + 4*j*\[CapitalDelta]^2 - 
        2*h*j*\[CapitalDelta]^2 - j^2*\[CapitalDelta]^2 + 
        4*h*\[CapitalDelta]12^2 - h^2*\[CapitalDelta]12^2 + 
        4*j*\[CapitalDelta]12^2 - 2*h*j*\[CapitalDelta]12^2 - 
        j^2*\[CapitalDelta]12^2 + 4*h*\[CapitalDelta]34^2 - 
        h^2*\[CapitalDelta]34^2 + 4*j*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - j^2*\[CapitalDelta]34^2)*
       w[1][-8 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + ((-4320 + 72*c\[CapitalDelta]l + 4272*h - 
        66*c\[CapitalDelta]l*h - 2336*h^2 + 11*c\[CapitalDelta]l*h^2 + 
        1856*h^3 + 4*c\[CapitalDelta]l*h^3 - 896*h^4 - 
        c\[CapitalDelta]l*h^4 + 144*h^5 - 5016*j + 78*c\[CapitalDelta]l*j + 
        6620*h*j - 110*c\[CapitalDelta]l*h*j - 1166*h^2*j + 
        36*c\[CapitalDelta]l*h^2*j - 622*h^3*j - 4*c\[CapitalDelta]l*h^3*j + 
        182*h^4*j + 2*h^5*j + 1144*j^2 - 19*c\[CapitalDelta]l*j^2 + 
        2102*h*j^2 - 24*c\[CapitalDelta]l*h*j^2 - 1927*h^2*j^2 + 
        18*c\[CapitalDelta]l*h^2*j^2 + 252*h^3*j^2 + 9*h^4*j^2 + 1404*j^3 - 
        20*c\[CapitalDelta]l*j^3 - 1660*h*j^3 + 20*c\[CapitalDelta]l*h*j^3 + 
        288*h^2*j^3 - 32*h^3*j^3 - 401*j^4 + 5*c\[CapitalDelta]l*j^4 + 
        164*h*j^4 - 58*h^2*j^4 + 30*j^5 - 30*h*j^5 - 5*j^6 + 1152*m - 
        1152*h*m + 388*h^2*m - 122*h^3*m + 56*h^4*m - 10*h^5*m + 1272*j*m - 
        1820*h*j*m + 596*h^2*j*m - 40*h^3*j*m - 8*h^4*j*m - 300*j^2*m - 
        422*h*j^2*m + 360*h^2*j^2*m - 28*h^3*j^2*m - 336*j^3*m + 
        360*h*j^3*m - 24*h^2*j^3*m + 84*j^4*m - 6*h*j^4*m - 72*m^2 + 
        66*h*m^2 - 11*h^2*m^2 - 4*h^3*m^2 + h^4*m^2 - 78*j*m^2 + 
        110*h*j*m^2 - 36*h^2*j*m^2 + 4*h^3*j*m^2 + 19*j^2*m^2 + 
        24*h*j^2*m^2 - 18*h^2*j^2*m^2 + 20*j^3*m^2 - 20*h*j^3*m^2 - 
        5*j^4*m^2 + 1152*\[CapitalDelta] - 1152*h*\[CapitalDelta] + 
        388*h^2*\[CapitalDelta] - 122*h^3*\[CapitalDelta] + 
        56*h^4*\[CapitalDelta] - 10*h^5*\[CapitalDelta] + 
        1272*j*\[CapitalDelta] - 1820*h*j*\[CapitalDelta] + 
        596*h^2*j*\[CapitalDelta] - 40*h^3*j*\[CapitalDelta] - 
        8*h^4*j*\[CapitalDelta] - 300*j^2*\[CapitalDelta] - 
        422*h*j^2*\[CapitalDelta] + 360*h^2*j^2*\[CapitalDelta] - 
        28*h^3*j^2*\[CapitalDelta] - 336*j^3*\[CapitalDelta] + 
        360*h*j^3*\[CapitalDelta] - 24*h^2*j^3*\[CapitalDelta] + 
        84*j^4*\[CapitalDelta] - 6*h*j^4*\[CapitalDelta] - 
        144*m*\[CapitalDelta] + 132*h*m*\[CapitalDelta] - 
        22*h^2*m*\[CapitalDelta] - 8*h^3*m*\[CapitalDelta] + 
        2*h^4*m*\[CapitalDelta] - 156*j*m*\[CapitalDelta] + 
        220*h*j*m*\[CapitalDelta] - 72*h^2*j*m*\[CapitalDelta] + 
        8*h^3*j*m*\[CapitalDelta] + 38*j^2*m*\[CapitalDelta] + 
        48*h*j^2*m*\[CapitalDelta] - 36*h^2*j^2*m*\[CapitalDelta] + 
        40*j^3*m*\[CapitalDelta] - 40*h*j^3*m*\[CapitalDelta] - 
        10*j^4*m*\[CapitalDelta] - 72*\[CapitalDelta]^2 + 
        66*h*\[CapitalDelta]^2 - 11*h^2*\[CapitalDelta]^2 - 
        4*h^3*\[CapitalDelta]^2 + h^4*\[CapitalDelta]^2 - 
        78*j*\[CapitalDelta]^2 + 110*h*j*\[CapitalDelta]^2 - 
        36*h^2*j*\[CapitalDelta]^2 + 4*h^3*j*\[CapitalDelta]^2 + 
        19*j^2*\[CapitalDelta]^2 + 24*h*j^2*\[CapitalDelta]^2 - 
        18*h^2*j^2*\[CapitalDelta]^2 + 20*j^3*\[CapitalDelta]^2 - 
        20*h*j^3*\[CapitalDelta]^2 - 5*j^4*\[CapitalDelta]^2 - 
        48*\[CapitalDelta]12^2 - 8*h*\[CapitalDelta]12^2 + 
        32*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 - 
        80*j*\[CapitalDelta]12^2 + 64*h*j*\[CapitalDelta]12^2 + 
        32*h^2*j*\[CapitalDelta]12^2 - 16*h^3*j*\[CapitalDelta]12^2 + 
        8*j^2*\[CapitalDelta]12^2 + 72*h*j^2*\[CapitalDelta]12^2 - 
        40*h^2*j^2*\[CapitalDelta]12^2 + 32*j^3*\[CapitalDelta]12^2 - 
        32*h*j^3*\[CapitalDelta]12^2 - 8*j^4*\[CapitalDelta]12^2 - 
        48*\[CapitalDelta]34^2 - 8*h*\[CapitalDelta]34^2 + 
        32*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 - 
        80*j*\[CapitalDelta]34^2 + 64*h*j*\[CapitalDelta]34^2 + 
        32*h^2*j*\[CapitalDelta]34^2 - 16*h^3*j*\[CapitalDelta]34^2 + 
        8*j^2*\[CapitalDelta]34^2 + 72*h*j^2*\[CapitalDelta]34^2 - 
        40*h^2*j^2*\[CapitalDelta]34^2 + 32*j^3*\[CapitalDelta]34^2 - 
        32*h*j^3*\[CapitalDelta]34^2 - 8*j^4*\[CapitalDelta]34^2)*
       w[1][-8 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (4*(1 + j)*(2 + j)*(360 - 6*c\[CapitalDelta]l - 228*h + 
        3*c\[CapitalDelta]l*h + 72*h^2 - 24*h^3 + 6*j - 93*h*j + 
        2*c\[CapitalDelta]l*h*j - 24*h^2*j - 45*j^2 + c\[CapitalDelta]l*j^2 - 
        14*h*j^2 - 4*h^2*j^2 - j^3 - 4*h*j^3 - j^4 - 96*m + 58*h*m - 
        9*h^2*m + 2*h^3*m + 30*h*j*m + 15*j^2*m + 6*m^2 - 3*h*m^2 - 
        2*h*j*m^2 - j^2*m^2 - 96*\[CapitalDelta] + 58*h*\[CapitalDelta] - 
        9*h^2*\[CapitalDelta] + 2*h^3*\[CapitalDelta] + 
        30*h*j*\[CapitalDelta] + 15*j^2*\[CapitalDelta] + 
        12*m*\[CapitalDelta] - 6*h*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        6*\[CapitalDelta]^2 - 3*h*\[CapitalDelta]^2 - 
        2*h*j*\[CapitalDelta]^2 - j^2*\[CapitalDelta]^2 + 
        4*\[CapitalDelta]12^2 - h^2*\[CapitalDelta]12^2 - 
        2*h*j*\[CapitalDelta]12^2 - j^2*\[CapitalDelta]12^2 + 
        4*\[CapitalDelta]34^2 - h^2*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - j^2*\[CapitalDelta]34^2)*
       w[1][-8 + m, 2 + j])/((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((1 + j)*(2 + j)*(3 + j)*(4 + j)*(84 - c\[CapitalDelta]l - 12*h + 4*j + 
        2*h*j + j^2 - 18*m + 2*h*m + m^2 - 18*\[CapitalDelta] + 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[1][-8 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (6*(-3 + 2*h + j)*(2 - 6*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[1][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (6*(1 + j)*(-4*h + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-7 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) + (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-7 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + (2*(-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(44 - c\[CapitalDelta]l - 8*j + 2*h*j + j^2 - 12*m + 
        m^2 - 12*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[1][-6 + m, -4 + j])/((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (4*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (128 - 4*c\[CapitalDelta]l + 4*h + 2*c\[CapitalDelta]l*h - 24*h^2 - 
        c\[CapitalDelta]l*h^2 + 12*h^3 + 164*j - 4*c\[CapitalDelta]l*j - 
        98*h*j + 2*c\[CapitalDelta]l*h*j + 3*h^2*j + 2*h^3*j - 62*j^2 + 
        c\[CapitalDelta]l*j^2 + 22*h*j^2 - 3*h^2*j^2 + 9*j^3 - 4*h*j^3 - 
        j^4 - 48*m + 24*h*m - 12*h^2*m - 48*j*m + 24*h*j*m + 12*j^2*m + 
        4*m^2 - 2*h*m^2 + h^2*m^2 + 4*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 
        48*\[CapitalDelta] + 24*h*\[CapitalDelta] - 12*h^2*\[CapitalDelta] - 
        48*j*\[CapitalDelta] + 24*h*j*\[CapitalDelta] + 
        12*j^2*\[CapitalDelta] + 8*m*\[CapitalDelta] - 
        4*h*m*\[CapitalDelta] + 2*h^2*m*\[CapitalDelta] + 
        8*j*m*\[CapitalDelta] - 4*h*j*m*\[CapitalDelta] - 
        2*j^2*m*\[CapitalDelta] + 4*\[CapitalDelta]^2 - 
        2*h*\[CapitalDelta]^2 + h^2*\[CapitalDelta]^2 + 
        4*j*\[CapitalDelta]^2 - 2*h*j*\[CapitalDelta]^2 - 
        j^2*\[CapitalDelta]^2 + 4*h*\[CapitalDelta]12^2 - 
        h^2*\[CapitalDelta]12^2 + 4*j*\[CapitalDelta]12^2 - 
        2*h*j*\[CapitalDelta]12^2 - j^2*\[CapitalDelta]12^2 + 
        4*h*\[CapitalDelta]34^2 - h^2*\[CapitalDelta]34^2 + 
        4*j*\[CapitalDelta]34^2 - 2*h*j*\[CapitalDelta]34^2 - 
        j^2*\[CapitalDelta]34^2)*w[1][-6 + m, -2 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (4*(792 - 24*c\[CapitalDelta]l - 684*h + 26*c\[CapitalDelta]l*h + 
        200*h^2 - 15*c\[CapitalDelta]l*h^2 + 100*h^3 + 6*c\[CapitalDelta]l*
         h^3 - 112*h^4 - c\[CapitalDelta]l*h^4 + 24*h^5 + 888*j - 
        28*c\[CapitalDelta]l*j - 988*h*j + 36*c\[CapitalDelta]l*h*j + 
        122*h^2*j - 8*c\[CapitalDelta]l*h^2*j - 46*h^3*j + 22*h^4*j + 
        2*h^5*j - 228*j^2 + 6*c\[CapitalDelta]l*j^2 - 318*h*j^2 + 
        12*c\[CapitalDelta]l*h*j^2 + 77*h^2*j^2 - 8*c\[CapitalDelta]l*h^2*
         j^2 + 76*h^3*j^2 + h^4*j^2 - 232*j^3 + 8*c\[CapitalDelta]l*j^3 + 
        200*h*j^3 - 8*c\[CapitalDelta]l*h*j^3 + 16*h^2*j^3 + 16*h^3*j^3 + 
        78*j^4 - 2*c\[CapitalDelta]l*j^4 - 32*h*j^4 + 24*h^2*j^4 - 12*j^5 + 
        12*h*j^5 + 2*j^6 - 288*m + 312*h*m - 180*h^2*m + 72*h^3*m - 
        12*h^4*m - 336*j*m + 432*h*j*m - 96*h^2*j*m + 72*j^2*m + 
        144*h*j^2*m - 96*h^2*j^2*m + 96*j^3*m - 96*h*j^3*m - 24*j^4*m + 
        24*m^2 - 26*h*m^2 + 15*h^2*m^2 - 6*h^3*m^2 + h^4*m^2 + 28*j*m^2 - 
        36*h*j*m^2 + 8*h^2*j*m^2 - 6*j^2*m^2 - 12*h*j^2*m^2 + 8*h^2*j^2*m^2 - 
        8*j^3*m^2 + 8*h*j^3*m^2 + 2*j^4*m^2 - 288*\[CapitalDelta] + 
        312*h*\[CapitalDelta] - 180*h^2*\[CapitalDelta] + 
        72*h^3*\[CapitalDelta] - 12*h^4*\[CapitalDelta] - 
        336*j*\[CapitalDelta] + 432*h*j*\[CapitalDelta] - 
        96*h^2*j*\[CapitalDelta] + 72*j^2*\[CapitalDelta] + 
        144*h*j^2*\[CapitalDelta] - 96*h^2*j^2*\[CapitalDelta] + 
        96*j^3*\[CapitalDelta] - 96*h*j^3*\[CapitalDelta] - 
        24*j^4*\[CapitalDelta] + 48*m*\[CapitalDelta] - 
        52*h*m*\[CapitalDelta] + 30*h^2*m*\[CapitalDelta] - 
        12*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] + 
        56*j*m*\[CapitalDelta] - 72*h*j*m*\[CapitalDelta] + 
        16*h^2*j*m*\[CapitalDelta] - 12*j^2*m*\[CapitalDelta] - 
        24*h*j^2*m*\[CapitalDelta] + 16*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 16*h*j^3*m*\[CapitalDelta] + 
        4*j^4*m*\[CapitalDelta] + 24*\[CapitalDelta]^2 - 
        26*h*\[CapitalDelta]^2 + 15*h^2*\[CapitalDelta]^2 - 
        6*h^3*\[CapitalDelta]^2 + h^4*\[CapitalDelta]^2 + 
        28*j*\[CapitalDelta]^2 - 36*h*j*\[CapitalDelta]^2 + 
        8*h^2*j*\[CapitalDelta]^2 - 6*j^2*\[CapitalDelta]^2 - 
        12*h*j^2*\[CapitalDelta]^2 + 8*h^2*j^2*\[CapitalDelta]^2 - 
        8*j^3*\[CapitalDelta]^2 + 8*h*j^3*\[CapitalDelta]^2 + 
        2*j^4*\[CapitalDelta]^2 + 12*\[CapitalDelta]12^2 + 
        14*h*\[CapitalDelta]12^2 - 6*h^2*\[CapitalDelta]12^2 - 
        6*h^3*\[CapitalDelta]12^2 + 2*h^4*\[CapitalDelta]12^2 + 
        32*j*\[CapitalDelta]12^2 - 12*h*j*\[CapitalDelta]12^2 - 
        32*h^2*j*\[CapitalDelta]12^2 + 12*h^3*j*\[CapitalDelta]12^2 - 
        42*h*j^2*\[CapitalDelta]12^2 + 22*h^2*j^2*\[CapitalDelta]12^2 - 
        16*j^3*\[CapitalDelta]12^2 + 16*h*j^3*\[CapitalDelta]12^2 + 
        4*j^4*\[CapitalDelta]12^2 + 12*\[CapitalDelta]34^2 + 
        14*h*\[CapitalDelta]34^2 - 6*h^2*\[CapitalDelta]34^2 - 
        6*h^3*\[CapitalDelta]34^2 + 2*h^4*\[CapitalDelta]34^2 + 
        32*j*\[CapitalDelta]34^2 - 12*h*j*\[CapitalDelta]34^2 - 
        32*h^2*j*\[CapitalDelta]34^2 + 12*h^3*j*\[CapitalDelta]34^2 - 
        42*h*j^2*\[CapitalDelta]34^2 + 22*h^2*j^2*\[CapitalDelta]34^2 - 
        16*j^3*\[CapitalDelta]34^2 + 16*h*j^3*\[CapitalDelta]34^2 + 
        4*j^4*\[CapitalDelta]34^2)*w[1][-6 + m, j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) + 
     (4*(1 + j)*(2 + j)*(-264 + 8*c\[CapitalDelta]l + 120*h - 
        6*c\[CapitalDelta]l*h + 42*h^2 + c\[CapitalDelta]l*h^2 - 18*h^3 - 
        8*j + 70*h*j - 2*c\[CapitalDelta]l*h*j + 11*h^2*j - 2*h^3*j + 
        32*j^2 - c\[CapitalDelta]l*j^2 + 8*h*j^2 + 3*h^2*j^2 + j^3 + 
        4*h*j^3 + j^4 + 96*m - 72*h*m + 12*h^2*m - 24*h*j*m - 12*j^2*m - 
        8*m^2 + 6*h*m^2 - h^2*m^2 + 2*h*j*m^2 + j^2*m^2 + 
        96*\[CapitalDelta] - 72*h*\[CapitalDelta] + 12*h^2*\[CapitalDelta] - 
        24*h*j*\[CapitalDelta] - 12*j^2*\[CapitalDelta] - 
        16*m*\[CapitalDelta] + 12*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 8*\[CapitalDelta]^2 + 
        6*h*\[CapitalDelta]^2 - h^2*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[1][-6 + m, 2 + j])/((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(32 - c\[CapitalDelta]l + 12*h + 
        4*j + 2*h*j + j^2 - 12*m + m^2 - 12*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[1][-6 + m, 4 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (6*(-3 + 2*h + j)*(2 - 6*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[1][-5 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (6*(1 + j)*(-4*h + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-5 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) + (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-5 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) - ((-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(24 - c\[CapitalDelta]l - 8*j + 2*h*j + j^2 - 6*m - 
        2*h*m + m^2 - 6*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2)*w[1][-4 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (4*(-4 + 2*h + j)*(-3 + 2*h + j)*(-24 + 2*c\[CapitalDelta]l - 54*h + 
        c\[CapitalDelta]l*h + 6*h^2 - 74*j + 4*c\[CapitalDelta]l*j + 31*h*j - 
        2*c\[CapitalDelta]l*h*j + 4*h^2*j + 39*j^2 - c\[CapitalDelta]l*j^2 - 
        16*h*j^2 + 4*h^2*j^2 - 9*j^3 + 4*h*j^3 + j^4 + 12*m + 22*h*m - 
        9*h^2*m + 2*h^3*m + 36*j*m - 18*h*j*m - 9*j^2*m - 2*m^2 - h*m^2 - 
        4*j*m^2 + 2*h*j*m^2 + j^2*m^2 + 12*\[CapitalDelta] + 
        22*h*\[CapitalDelta] - 9*h^2*\[CapitalDelta] + 
        2*h^3*\[CapitalDelta] + 36*j*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] - 9*j^2*\[CapitalDelta] - 
        4*m*\[CapitalDelta] - 2*h*m*\[CapitalDelta] - 8*j*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        2*\[CapitalDelta]^2 - h*\[CapitalDelta]^2 - 4*j*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*h*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 - 
        4*j*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*h*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 - 4*j*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[1][-4 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*
       (h + j)) + ((-864 + 72*c\[CapitalDelta]l - 48*h - 
        66*c\[CapitalDelta]l*h + 736*h^2 + 11*c\[CapitalDelta]l*h^2 - 
        184*h^3 + 4*c\[CapitalDelta]l*h^3 - 80*h^4 - c\[CapitalDelta]l*h^4 + 
        24*h^5 - 984*j + 78*c\[CapitalDelta]l*j + 620*h*j - 
        110*c\[CapitalDelta]l*h*j + 802*h^2*j + 36*c\[CapitalDelta]l*h^2*j - 
        526*h^3*j - 4*c\[CapitalDelta]l*h^3*j + 86*h^4*j + 2*h^5*j + 
        280*j^2 - 19*c\[CapitalDelta]l*j^2 + 494*h*j^2 - 
        24*c\[CapitalDelta]l*h*j^2 - 199*h^2*j^2 + 18*c\[CapitalDelta]l*h^2*
         j^2 - 84*h^3*j^2 + 9*h^4*j^2 + 252*j^3 - 20*c\[CapitalDelta]l*j^3 - 
        220*h*j^3 + 20*c\[CapitalDelta]l*h*j^3 - 32*h^3*j^3 - 113*j^4 + 
        5*c\[CapitalDelta]l*j^4 + 92*h*j^4 - 58*h^2*j^4 + 30*j^5 - 30*h*j^5 - 
        5*j^6 + 576*m - 432*h*m - 124*h^2*m + 218*h^3*m - 80*h^4*m + 
        10*h^5*m + 600*j*m - 820*h*j*m + 268*h^2*j*m - 56*h^3*j*m + 
        8*h^4*j*m - 156*j^2*m - 154*h*j^2*m + 72*h^2*j^2*m + 28*h^3*j^2*m - 
        144*j^3*m + 120*h*j^3*m + 24*h^2*j^3*m + 36*j^4*m + 6*h*j^4*m - 
        72*m^2 + 66*h*m^2 - 11*h^2*m^2 - 4*h^3*m^2 + h^4*m^2 - 78*j*m^2 + 
        110*h*j*m^2 - 36*h^2*j*m^2 + 4*h^3*j*m^2 + 19*j^2*m^2 + 
        24*h*j^2*m^2 - 18*h^2*j^2*m^2 + 20*j^3*m^2 - 20*h*j^3*m^2 - 
        5*j^4*m^2 + 576*\[CapitalDelta] - 432*h*\[CapitalDelta] - 
        124*h^2*\[CapitalDelta] + 218*h^3*\[CapitalDelta] - 
        80*h^4*\[CapitalDelta] + 10*h^5*\[CapitalDelta] + 
        600*j*\[CapitalDelta] - 820*h*j*\[CapitalDelta] + 
        268*h^2*j*\[CapitalDelta] - 56*h^3*j*\[CapitalDelta] + 
        8*h^4*j*\[CapitalDelta] - 156*j^2*\[CapitalDelta] - 
        154*h*j^2*\[CapitalDelta] + 72*h^2*j^2*\[CapitalDelta] + 
        28*h^3*j^2*\[CapitalDelta] - 144*j^3*\[CapitalDelta] + 
        120*h*j^3*\[CapitalDelta] + 24*h^2*j^3*\[CapitalDelta] + 
        36*j^4*\[CapitalDelta] + 6*h*j^4*\[CapitalDelta] - 
        144*m*\[CapitalDelta] + 132*h*m*\[CapitalDelta] - 
        22*h^2*m*\[CapitalDelta] - 8*h^3*m*\[CapitalDelta] + 
        2*h^4*m*\[CapitalDelta] - 156*j*m*\[CapitalDelta] + 
        220*h*j*m*\[CapitalDelta] - 72*h^2*j*m*\[CapitalDelta] + 
        8*h^3*j*m*\[CapitalDelta] + 38*j^2*m*\[CapitalDelta] + 
        48*h*j^2*m*\[CapitalDelta] - 36*h^2*j^2*m*\[CapitalDelta] + 
        40*j^3*m*\[CapitalDelta] - 40*h*j^3*m*\[CapitalDelta] - 
        10*j^4*m*\[CapitalDelta] - 72*\[CapitalDelta]^2 + 
        66*h*\[CapitalDelta]^2 - 11*h^2*\[CapitalDelta]^2 - 
        4*h^3*\[CapitalDelta]^2 + h^4*\[CapitalDelta]^2 - 
        78*j*\[CapitalDelta]^2 + 110*h*j*\[CapitalDelta]^2 - 
        36*h^2*j*\[CapitalDelta]^2 + 4*h^3*j*\[CapitalDelta]^2 + 
        19*j^2*\[CapitalDelta]^2 + 24*h*j^2*\[CapitalDelta]^2 - 
        18*h^2*j^2*\[CapitalDelta]^2 + 20*j^3*\[CapitalDelta]^2 - 
        20*h*j^3*\[CapitalDelta]^2 - 5*j^4*\[CapitalDelta]^2 - 
        48*\[CapitalDelta]12^2 - 8*h*\[CapitalDelta]12^2 + 
        32*h^2*\[CapitalDelta]12^2 - 8*h^3*\[CapitalDelta]12^2 - 
        80*j*\[CapitalDelta]12^2 + 64*h*j*\[CapitalDelta]12^2 + 
        32*h^2*j*\[CapitalDelta]12^2 - 16*h^3*j*\[CapitalDelta]12^2 + 
        8*j^2*\[CapitalDelta]12^2 + 72*h*j^2*\[CapitalDelta]12^2 - 
        40*h^2*j^2*\[CapitalDelta]12^2 + 32*j^3*\[CapitalDelta]12^2 - 
        32*h*j^3*\[CapitalDelta]12^2 - 8*j^4*\[CapitalDelta]12^2 - 
        48*\[CapitalDelta]34^2 - 8*h*\[CapitalDelta]34^2 + 
        32*h^2*\[CapitalDelta]34^2 - 8*h^3*\[CapitalDelta]34^2 - 
        80*j*\[CapitalDelta]34^2 + 64*h*j*\[CapitalDelta]34^2 + 
        32*h^2*j*\[CapitalDelta]34^2 - 16*h^3*j*\[CapitalDelta]34^2 + 
        8*j^2*\[CapitalDelta]34^2 + 72*h*j^2*\[CapitalDelta]34^2 - 
        40*h^2*j^2*\[CapitalDelta]34^2 + 32*j^3*\[CapitalDelta]34^2 - 
        32*h*j^3*\[CapitalDelta]34^2 - 8*j^4*\[CapitalDelta]34^2)*
       w[1][-4 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (4*(1 + j)*(2 + j)*(-72 + 6*c\[CapitalDelta]l - 36*h - 
        3*c\[CapitalDelta]l*h + 36*h^2 - 6*j + 21*h*j - 
        2*c\[CapitalDelta]l*h*j + 24*h^2*j + 9*j^2 - c\[CapitalDelta]l*j^2 + 
        14*h*j^2 + 4*h^2*j^2 + j^3 + 4*h*j^3 + j^4 + 48*m - 14*h*m - 
        9*h^2*m + 2*h^3*m - 18*h*j*m - 9*j^2*m - 6*m^2 + 3*h*m^2 + 
        2*h*j*m^2 + j^2*m^2 + 48*\[CapitalDelta] - 14*h*\[CapitalDelta] - 
        9*h^2*\[CapitalDelta] + 2*h^3*\[CapitalDelta] - 
        18*h*j*\[CapitalDelta] - 9*j^2*\[CapitalDelta] - 
        12*m*\[CapitalDelta] + 6*h*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        6*\[CapitalDelta]^2 + 3*h*\[CapitalDelta]^2 + 
        2*h*j*\[CapitalDelta]^2 + j^2*\[CapitalDelta]^2 - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[1][-4 + m, 2 + j])/((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) - 
     ((1 + j)*(2 + j)*(3 + j)*(4 + j)*(12 - c\[CapitalDelta]l + 12*h + 4*j + 
        2*h*j + j^2 - 6*m - 2*h*m + m^2 - 6*\[CapitalDelta] - 
        2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]^2)*
       w[1][-4 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (2*(-3 + 2*h + j)*(6 - 21*h + 7*h^2 - 12*j + 8*h*j + 
        4*j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[1][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-2 - 13*h + 7*h^2 - 4*j + 8*h*j + 4*j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-3 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) - (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[1][-3 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (10 - c\[CapitalDelta]l - 5*j + 2*h*j + j^2 - 3*m - 2*h*m + m^2 - 
        3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + 
        \[CapitalDelta]^2 + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       w[1][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (2*(16 - 4*c\[CapitalDelta]l - 8*h + 4*c\[CapitalDelta]l*h - 
        c\[CapitalDelta]l*h^2 - 4*j - 2*c\[CapitalDelta]l*j + 24*h*j + 
        2*c\[CapitalDelta]l*h*j - 22*h^2*j + 2*h^3*j - 2*j^2 + 
        c\[CapitalDelta]l*j^2 - 2*h*j^2 - 3*h^2*j^2 + 4*j^3 - 4*h*j^3 - j^4 - 
        12*m - 2*h*m + 12*h^2*m - 4*h^3*m - 12*j*m + 12*h*j*m + 6*j^2*m + 
        4*m^2 - 4*h*m^2 + h^2*m^2 + 2*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 
        12*\[CapitalDelta] - 2*h*\[CapitalDelta] + 12*h^2*\[CapitalDelta] - 
        4*h^3*\[CapitalDelta] - 12*j*\[CapitalDelta] + 
        12*h*j*\[CapitalDelta] + 6*j^2*\[CapitalDelta] + 
        8*m*\[CapitalDelta] - 8*h*m*\[CapitalDelta] + 
        2*h^2*m*\[CapitalDelta] + 4*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*\[CapitalDelta]^2 - 4*h*\[CapitalDelta]^2 + h^2*\[CapitalDelta]^2 + 
        2*j*\[CapitalDelta]^2 - 2*h*j*\[CapitalDelta]^2 - 
        j^2*\[CapitalDelta]^2 + 4*\[CapitalDelta]12^2 - 
        6*h*\[CapitalDelta]12^2 + 2*h^2*\[CapitalDelta]12^2 + 
        4*\[CapitalDelta]34^2 - 6*h*\[CapitalDelta]34^2 + 
        2*h^2*\[CapitalDelta]34^2)*w[1][-2 + m, j])/((-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(2 + j)*(4 - c\[CapitalDelta]l + 6*h + j + 2*h*j + j^2 - 
        3*m - 2*h*m + m^2 - 3*\[CapitalDelta] - 2*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]^2 + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[1][-2 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-3 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[1][-1 + m, -1 + j])/(-2 + h + j) - 
     (2*(1 + j)*\[CapitalDelta]12*\[CapitalDelta]34*w[1][-1 + m, 1 + j])/
      (h + j) + (c\[CapitalDelta]l + 2*j - 2*h*j - j^2 + 2*h*m - m^2 + 
       2*h*\[CapitalDelta] - 2*m*\[CapitalDelta] - \[CapitalDelta]^2)*
      w[1][m, j] - (2*(-1 + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       w[2][-11 + m, -1 + j])/(-2 + h + j) + 
     (2*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*w[2][-11 + m, 1 + j])/
      (h + j) + (4*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]34*
       w[2][-10 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[2][-10 + m, j])/
      ((-2 + h + j)*(h + j)) - (4*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[2][-10 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*w[2][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-6 + 5*h + 2*j)*
       \[CapitalDelta]12*w[2][-9 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)) - (2*(-1 + h)*(-2 + h - 2*j)*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*w[2][-9 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) + (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*w[2][-9 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) - (8*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*w[2][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (16*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[2][-8 + m, j])/
      ((-2 + h + j)*(h + j)) + (8*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[2][-8 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     (6*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*w[2][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (2*(-1 + j)*(-3 + 2*h + j)*(-18 + 18*h - 10*h^2 - 
        9*j + 4*h*j + 5*j^2)*\[CapitalDelta]12*w[2][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (2*(1 + j)*(-1 + 2*h + j)*(-16 + 4*h + 2*h^2 - 11*j + 16*h*j + 5*j^2)*
       \[CapitalDelta]12*w[2][-7 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) - (6*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*w[2][-7 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) - (6*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*\[CapitalDelta]12*w[2][-5 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + j)*(-3 + 2*h + j)*(-18 + 18*h - 10*h^2 - 9*j + 4*h*j + 5*j^2)*
       \[CapitalDelta]12*w[2][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)) + (2*(1 + j)*(-1 + 2*h + j)*(-16 + 4*h + 2*h^2 - 11*j + 
        16*h*j + 5*j^2)*\[CapitalDelta]12*w[2][-5 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (6*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]12*
       w[2][-5 + m, 3 + j])/((h + j)*(1 + h + j)*(2 + h + j)) + 
     (8*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]34*
       w[2][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (16*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[2][-4 + m, j])/
      ((-2 + h + j)*(h + j)) - (8*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[2][-4 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*w[2][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-6 + 5*h + 2*j)*
       \[CapitalDelta]12*w[2][-3 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)) + (2*(-1 + h)*(-2 + h - 2*j)*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]12*w[2][-3 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) - (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]12*w[2][-3 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) - (4*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*w[2][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]34*w[2][-2 + m, j])/
      ((-2 + h + j)*(h + j)) + (4*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]34*
       w[2][-2 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     (2*(-1 + j)*(-3 + 2*h + j)*\[CapitalDelta]12*w[2][-1 + m, -1 + j])/
      (-2 + h + j) - (2*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]12*
       w[2][-1 + m, 1 + j])/(h + j) + (2*(-1 + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*w[3][-11 + m, -1 + j])/(-2 + h + j) - 
     (2*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*w[3][-11 + m, 1 + j])/
      (h + j) - (4*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       w[3][-10 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[3][-10 + m, j])/
      ((-2 + h + j)*(h + j)) + (4*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[3][-10 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*w[3][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-6 + 5*h + 2*j)*
       \[CapitalDelta]34*w[3][-9 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)) + (2*(-1 + h)*(-2 + h - 2*j)*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]34*w[3][-9 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) - (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]34*w[3][-9 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + (8*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*w[3][-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (16*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[3][-8 + m, j])/
      ((-2 + h + j)*(h + j)) - (8*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[3][-8 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (6*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*w[3][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (2*(-1 + j)*(-3 + 2*h + j)*(-18 + 18*h - 10*h^2 - 
        9*j + 4*h*j + 5*j^2)*\[CapitalDelta]34*w[3][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-1 + 2*h + j)*(-16 + 4*h + 2*h^2 - 11*j + 16*h*j + 5*j^2)*
       \[CapitalDelta]34*w[3][-7 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) + (6*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]34*w[3][-7 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + (6*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*\[CapitalDelta]34*w[3][-5 + m, -3 + j])/
      ((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-1 + j)*(-3 + 2*h + j)*(-18 + 18*h - 10*h^2 - 9*j + 4*h*j + 5*j^2)*
       \[CapitalDelta]34*w[3][-5 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)) - (2*(1 + j)*(-1 + 2*h + j)*(-16 + 4*h + 2*h^2 - 11*j + 
        16*h*j + 5*j^2)*\[CapitalDelta]34*w[3][-5 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (6*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*\[CapitalDelta]34*
       w[3][-5 + m, 3 + j])/((h + j)*(1 + h + j)*(2 + h + j)) - 
     (8*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       w[3][-4 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (16*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[3][-4 + m, j])/
      ((-2 + h + j)*(h + j)) + (8*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[3][-4 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-3 + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]34*w[3][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (2*(-1 + h)*(-1 + j)*(-3 + 2*h + j)*(-6 + 5*h + 2*j)*
       \[CapitalDelta]34*w[3][-3 + m, -1 + j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)) - (2*(-1 + h)*(-2 + h - 2*j)*(1 + j)*(-1 + 2*h + j)*
       \[CapitalDelta]34*w[3][-3 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) + (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*
       \[CapitalDelta]34*w[3][-3 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + (4*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       \[CapitalDelta]12*w[3][-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     (8*(-1 + h)*j*(-2 + 2*h + j)*\[CapitalDelta]12*w[3][-2 + m, j])/
      ((-2 + h + j)*(h + j)) - (4*(1 + j)*(2 + j)*(2*h + j)*\[CapitalDelta]12*
       w[3][-2 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-1 + j)*(-3 + 2*h + j)*\[CapitalDelta]34*w[3][-1 + m, -1 + j])/
      (-2 + h + j) + (2*(1 + j)*(-1 + 2*h + j)*\[CapitalDelta]34*
       w[3][-1 + m, 1 + j])/(h + j) + (2*(-1 + j)^2*(-3 + 2*h + j)*
       w[4][-11 + m, -1 + j])/(-2 + h + j) + 
     (2*(1 + j)*(-1 + 2*h + j)^2*w[4][-11 + m, 1 + j])/(h + j) + 
     (2*(-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       w[4][-9 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + j)*(-3 + 2*h + j)*(-6 + 77*h - 79*h^2 + 16*h^3 + 74*j - 
        121*h*j + 43*h^2*j - 36*j^2 + 28*h*j^2 + 4*j^3)*w[4][-9 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-1 + 2*h + j)*(30 - 9*h - 23*h^2 + 10*h^3 + 22*j - 39*h*j + 
        21*h^2*j - 12*j^2 + 4*h*j^2 - 4*j^3)*w[4][-9 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*w[4][-9 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) - 
     (2*(-3 + j)*(5 - 8*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       w[4][-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-1 + j)*(-3 + 2*h + j)*(42 - 134*h + 146*h^2 - 48*h^3 - 17*j + 
        36*h*j - 22*h^2*j - 8*j^2 + 2*h*j^2 + 3*j^3)*w[4][-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-1 + 2*h + j)*(28*h - 54*h^2 + 20*h^3 - 13*j + 4*h*j + 
        6*h^2*j - 10*j^2 + 16*h*j^2 + 3*j^3)*w[4][-7 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*(-7 + 10*h + j)*
       w[4][-7 + m, 3 + j])/((h + j)*(1 + h + j)*(2 + h + j)) - 
     (2*(-3 + j)*(5 - 8*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       w[4][-5 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-1 + j)*(-3 + 2*h + j)*(42 - 134*h + 146*h^2 - 48*h^3 - 17*j + 
        36*h*j - 22*h^2*j - 8*j^2 + 2*h*j^2 + 3*j^3)*w[4][-5 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-1 + 2*h + j)*(28*h - 54*h^2 + 20*h^3 - 13*j + 4*h*j + 
        6*h^2*j - 10*j^2 + 16*h*j^2 + 3*j^3)*w[4][-5 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) - 
     (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)*(-7 + 10*h + j)*
       w[4][-5 + m, 3 + j])/((h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-3 + j)^2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       w[4][-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (2*(-1 + j)*(-3 + 2*h + j)*(-6 + 77*h - 79*h^2 + 16*h^3 + 74*j - 
        121*h*j + 43*h^2*j - 36*j^2 + 28*h*j^2 + 4*j^3)*w[4][-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(1 + j)*(-1 + 2*h + j)*(30 - 9*h - 23*h^2 + 10*h^3 + 22*j - 39*h*j + 
        21*h^2*j - 12*j^2 + 4*h*j^2 - 4*j^3)*w[4][-3 + m, 1 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)) + 
     (2*(1 + j)*(2 + j)*(3 + j)*(1 + 2*h + j)^2*w[4][-3 + m, 3 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)) + 
     (2*(-1 + j)^2*(-3 + 2*h + j)*w[4][-1 + m, -1 + j])/(-2 + h + j) + 
     (2*(1 + j)*(-1 + 2*h + j)^2*w[4][-1 + m, 1 + j])/(h + j) + 
     8*(-1 + h)*j*(-2 + 2*h + j)*w[5][-11 + m, j] - 
     (8*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-11 + 4*h + 2*j)*
       w[5][-9 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (8*(-1 + h)*j*(-2 + 2*h + j)*(14 - 20*h + 5*h^2 - 2*j + 2*h*j + j^2)*
       w[5][-9 + m, j])/((-2 + h + j)*(h + j)) - 
     (8*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*(7 + 2*j)*w[5][-9 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + (8*(-1 + h)*(-4 + j)*(-7 + 2*h + j)*
       (-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       w[5][-7 + m, -4 + j])/((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (8*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-40 + 106*h - 69*h^2 + 12*h^3 + 38*j - 52*h*j + 14*h^2*j - 15*j^2 + 
        8*h*j^2 + 2*j^3)*w[5][-7 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(h + j)) + (16*(-1 + h)*j*(-2 + 2*h + j)*
       (6 - 14*h + 38*h^2 - 27*h^3 + 5*h^4 + 16*j - 4*h*j - 20*h^2*j + 
        8*h^3*j - 22*h*j^2 + 12*h^2*j^2 - 8*j^3 + 8*h*j^3 + 2*j^4)*
       w[5][-7 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (8*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*(8 - 30*h + 13*h^2 + 2*j - 8*h*j + 
        6*h^2*j + 3*j^2 + 4*h*j^2 + 2*j^3)*w[5][-7 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (8*(-1 + h)*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(5 + j)*(2 + 2*h + j)*
       w[5][-7 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) + 
     (8*(-1 + h)*(-4 + j)*(-7 + 2*h + j)*(-6 + 2*h + j)*(-5 + 2*h + j)*
       (-4 + 2*h + j)*(-3 + 2*h + j)*w[5][-5 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) - 
     (8*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (-40 + 106*h - 69*h^2 + 12*h^3 + 38*j - 52*h*j + 14*h^2*j - 15*j^2 + 
        8*h*j^2 + 2*j^3)*w[5][-5 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)*(h + j)) + (16*(-1 + h)*j*(-2 + 2*h + j)*
       (6 - 14*h + 38*h^2 - 27*h^3 + 5*h^4 + 16*j - 4*h*j - 20*h^2*j + 
        8*h^3*j - 22*h*j^2 + 12*h^2*j^2 - 8*j^3 + 8*h*j^3 + 2*j^4)*
       w[5][-5 + m, j])/((-3 + h + j)*(-2 + h + j)*(h + j)*(1 + h + j)) - 
     (8*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*(8 - 30*h + 13*h^2 + 2*j - 8*h*j + 
        6*h^2*j + 3*j^2 + 4*h*j^2 + 2*j^3)*w[5][-5 + m, 2 + j])/
      ((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     (8*(-1 + h)*(1 + j)*(2 + j)*(3 + j)*(4 + j)*(5 + j)*(2 + 2*h + j)*
       w[5][-5 + m, 4 + j])/((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     (8*(-1 + h)*(-2 + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*(-11 + 4*h + 2*j)*
       w[5][-3 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     (8*(-1 + h)*j*(-2 + 2*h + j)*(14 - 20*h + 5*h^2 - 2*j + 2*h*j + j^2)*
       w[5][-3 + m, j])/((-2 + h + j)*(h + j)) - 
     (8*(-1 + h)*(1 + j)*(2 + j)*(2*h + j)*(7 + 2*j)*w[5][-3 + m, 2 + j])/
      ((h + j)*(1 + h + j)) + 8*(-1 + h)*j*(-2 + 2*h + j)*w[5][-1 + m, j]


==> anc/txt_Files/2_Vectors_Spinning_CB.txt <==
\[ScriptCapitalD]h[1, 1][1] = 
    ((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]12)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34)/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(-4 + 4*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] - 
     (r*\[CapitalDelta]*(1 + r^2 + 2*r*\[Eta])*
       hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]])/
      (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])) + 
     (-((r*\[CapitalDelta]12)/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta]))) - (r*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] - 
     Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]]/(4*(-1 + \[CapitalDelta])^2) + 
     ((1 + r^2 - 2*r*\[Eta])*Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 
          1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) + ((1 + r^2 + 2*r*\[Eta])*
       Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])) - 
     Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]/(4*(-1 + \[CapitalDelta])^2) - 
     (r^2*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(2*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2) - (r^2*(1 + r^2 - 2*r*\[Eta])*
       Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) - (r^2*(1 + r^2 + 2*r*\[Eta])*
       Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
       (1 + r^2 - 2*r*\[Eta])) - 
     (r^2*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][
        r, \[Eta]])/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2)
 
\[ScriptCapitalD]h[1, 1][2] = 
    (-(r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
           r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])^2)/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2*(-4 + 4*r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*
           \[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*(1 + r^2 - 2*r*\[Eta])^2*
         (2 - 6*r^2 + 6*r^4 - 2*r^6 - \[CapitalDelta] - 
          3*r^2*\[CapitalDelta] - 3*r^4*\[CapitalDelta] - 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*\[CapitalDelta]*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]*
         (-1 - 3*r^2 - 3*r^4 - r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 8*r*\[Eta] + 
          16*r^3*\[Eta] - 8*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta])))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])^2)/
         ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) - 
       (r*\[CapitalDelta]*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*
         (3 + 3*r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])^2) - (r*(1 + r^2 - 2*r*\[Eta])*
         (2 - 4*r^2 + 4*r^6 - 2*r^8 + \[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + ((1 + r^2 - 2*r*\[Eta])*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^3)/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       ((1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[CapitalDelta]*
           \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
           \[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
         r^6*\[CapitalDelta] + 8*r*\[Eta] - 8*r^5*\[Eta] + 
         2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
         2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
         4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3)/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[CapitalDelta]12*(1 + r^2 - 6*r*\[Eta])*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) - 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + 4*r*\[Eta] - 4*r^3*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] - (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
     (\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) - 
     (\[Eta]*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2) - 
     (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*Derivative[0, 2][
         hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, \[Eta]])/
      (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (-((r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
          (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
          (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^3)/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) - (r^2*(1 + r^2 - 2*r*\[Eta])^2*(-1 - 2*r^2 - r^4 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*(1 + r^2)*(-1 - 2*r^2 - r^4 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
          4*r*\[Eta] + 8*r^3*\[Eta] - 4*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 - 
           2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) - (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (r*(1 + r^2 - 2*r*\[Eta])^2*Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
     (r*(1 + r^2 - 2*r*\[Eta])^2*Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 
          1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (r*(1 + r^2 + 2*r*\[Eta])*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2) - (r*(1 + r^2 - 2*r*\[Eta])^2*
       Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2*
       Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])^2) - 
     (r^3*(1 + r^2)*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*
       (-1 + \[CapitalDelta])^2) - (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta]))
 
\[ScriptCapitalD]h[1, 1][3] = 
    (((-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 6*r^2*\[CapitalDelta] - 
          6*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
          r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          r^6*\[CapitalDelta]^2)*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - ((-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((2*r*(1 + r^2)*\[CapitalDelta]12^2*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       ((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + ((1 + r^2 - 2*r*\[Eta])*
         (-1 + r^2 + 2*r^4 - 2*r^6 - r^8 + r^10 + 2*\[CapitalDelta] - 
          2*r^2*\[CapitalDelta] - 16*r^4*\[CapitalDelta] - 
          16*r^6*\[CapitalDelta] - 2*r^8*\[CapitalDelta] + 
          2*r^10*\[CapitalDelta] - \[CapitalDelta]^2 - 
          3*r^2*\[CapitalDelta]^2 - 2*r^4*\[CapitalDelta]^2 + 
          2*r^6*\[CapitalDelta]^2 + 3*r^8*\[CapitalDelta]^2 + 
          r^10*\[CapitalDelta]^2 - 12*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^7*\[Eta] + 12*r^9*\[Eta] + 12*r*\[CapitalDelta]*\[Eta] - 
          24*r^5*\[CapitalDelta]*\[Eta] + 12*r^9*\[CapitalDelta]*\[Eta] - 
          4*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 12*r^6*\[Eta]^2 + 
          4*r^8*\[Eta]^2 + 16*r^4*\[CapitalDelta]*\[Eta]^2 + 
          16*r^6*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^4*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 4*r^8*\[CapitalDelta]^2*
           \[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        (-(\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         ((1 + r^2 - 2*r*\[Eta])*(-1 - r^2 + r^4 + r^6 + \[CapitalDelta] + 
            3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 20*r*\[Eta] + 20*r^5*\[Eta] + 
            8*r*\[CapitalDelta]*\[Eta] + 16*r^3*\[CapitalDelta]*\[Eta] + 
            8*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, 
       \[Eta]] + (-(\[CapitalDelta]34*(-1 + r^4 + \[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
           2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
            \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (-1 + 2*r^2 - 2*r^6 + r^8 + 
         2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 12*r^4*\[CapitalDelta] - 
         4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
         2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
         r^8*\[CapitalDelta]^2 + 2*r*\[Eta] - 6*r^3*\[Eta] + 6*r^5*\[Eta] - 
         2*r^7*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
          \[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] - 2*r^3*\[CapitalDelta]^2*
          \[Eta] + 2*r^5*\[CapitalDelta]^2*\[Eta] + 2*r^7*\[CapitalDelta]^2*
          \[Eta])/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-2*r*(1 + r^2)*\[CapitalDelta]12^2*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (\[CapitalDelta]34*(-1 + r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
          2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (-1 + 3*r^4 - 3*r^8 + r^12 + 
         2*\[CapitalDelta] - 18*r^4*\[CapitalDelta] - 
         32*r^6*\[CapitalDelta] - 18*r^8*\[CapitalDelta] + 
         2*r^12*\[CapitalDelta] - \[CapitalDelta]^2 - 
         4*r^2*\[CapitalDelta]^2 - 5*r^4*\[CapitalDelta]^2 + 
         5*r^8*\[CapitalDelta]^2 + 4*r^10*\[CapitalDelta]^2 + 
         r^12*\[CapitalDelta]^2 - 10*r*\[Eta] + 10*r^3*\[Eta] + 
         20*r^5*\[Eta] - 20*r^7*\[Eta] - 10*r^9*\[Eta] + 10*r^11*\[Eta] + 
         4*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 
         32*r^5*\[CapitalDelta]*\[Eta] - 32*r^7*\[CapitalDelta]*\[Eta] - 
         4*r^9*\[CapitalDelta]*\[Eta] + 4*r^11*\[CapitalDelta]*\[Eta] - 
         2*r*\[CapitalDelta]^2*\[Eta] - 6*r^3*\[CapitalDelta]^2*\[Eta] - 
         4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] + 
         6*r^9*\[CapitalDelta]^2*\[Eta] + 2*r^11*\[CapitalDelta]^2*\[Eta] + 
         20*r^2*\[Eta]^2 - 40*r^4*\[Eta]^2 + 40*r^8*\[Eta]^2 - 
         20*r^10*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 + 
         16*r^4*\[CapitalDelta]*\[Eta]^2 + 16*r^6*\[CapitalDelta]*\[Eta]^2 + 
         16*r^8*\[CapitalDelta]*\[Eta]^2 + 8*r^10*\[CapitalDelta]*\[Eta]^2 + 
         4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 8*r^4*\[CapitalDelta]^2*
          \[Eta]^2 - 8*r^8*\[CapitalDelta]^2*\[Eta]^2 - 
         4*r^10*\[CapitalDelta]^2*\[Eta]^2 + 8*r^3*\[Eta]^3 - 
         24*r^5*\[Eta]^3 + 24*r^7*\[Eta]^3 - 8*r^9*\[Eta]^3 + 
         16*r^3*\[CapitalDelta]*\[Eta]^3 + 16*r^5*\[CapitalDelta]*\[Eta]^3 + 
         16*r^7*\[CapitalDelta]*\[Eta]^3 + 16*r^9*\[CapitalDelta]*\[Eta]^3 + 
         8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^5*\[CapitalDelta]^2*
          \[Eta]^3 - 8*r^7*\[CapitalDelta]^2*\[Eta]^3 - 
         8*r^9*\[CapitalDelta]^2*\[Eta]^3)/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (-1 - r^2 + r^4 + r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
           3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 12*r*\[CapitalDelta]*
            \[Eta] - 24*r^3*\[CapitalDelta]*\[Eta] - 12*r^5*\[CapitalDelta]*
            \[Eta] + 4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*
            \[Eta]^2 + 4*r^4*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (((-3 + 3*r^2 + 2*\[CapitalDelta] + 2*r^2*\[CapitalDelta])*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]12*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]12*\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
         (-1 - 2*r^2 - r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*(-1 - 2*r^2 - r^4 + 12*r*\[Eta] + 
          12*r^3*\[Eta] + 12*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])^2) - 
       (\[CapitalDelta]12*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (\[Eta]*(1 + r^2 + 6*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])^2) - 
       (\[CapitalDelta]12*\[Eta]*(1 + 2*r^2 + r^4 - 12*r*\[Eta] - 
          12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) - (\[Eta]*(-1 - r^2 + r^4 + r^6 + 
          2*\[CapitalDelta] + 6*r^2*\[CapitalDelta] + 6*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 12*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 
          8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] - 
     (\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
     (\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) - 
     (\[Eta]^2*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2) - 
     (\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])*
       Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     ((r*(1 + r^2)*(1 - 8*r^2 + 3*r^4 - 2*\[CapitalDelta] + 
          2*r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta])*(1 + 2*r^2 + r^4 + 8*r*\[Eta] + 
          8*r^3*\[Eta] - 4*r^2*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 - 6*r^2 - 12*r^4 - 2*r^6 + 
          3*r^8 - 2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] + 12*r*\[Eta] - 
          12*r^3*\[Eta] - 12*r^5*\[Eta] + 12*r^7*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*\[CapitalDelta]34)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) + (r*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2)*(1 - 7*r^2 - 5*r^4 + 3*r^6 - 
          2*\[CapitalDelta] - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 
          4*r*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*(1 + r^2)*\[CapitalDelta]34)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) + (r*(1 + r^2)*\[CapitalDelta]12*
         (1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + (r*(1 + r^2)*(1 - 6*r^2 - 12*r^4 - 2*r^6 + 3*r^8 - 
          2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
          2*r^8*\[CapitalDelta] + 12*r^2*\[Eta]^2 + 4*r^6*\[Eta]^2 + 
          8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^6*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta])*
       Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta])*
       Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) + (r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) + (r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])^2*
       Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])^2) + 
     (r^2*(1 + r^2)^2*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)^2*(1 + r)^2*
       (-1 + \[CapitalDelta])^2) + (r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta]))
 
\[ScriptCapitalD]h[1, 1][4] = 
    ((-2*r^2*\[CapitalDelta]*\[CapitalDelta]12)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^2*\[CapitalDelta]*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] + 2*r*\[Eta] + 2*r^3*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-4*r^2*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (2*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
         (2 - 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r^2*(1 + r^2 - 2*r*\[Eta])*(8 - 24*r^2 + 24*r^4 - 8*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          12*r*\[CapitalDelta]*\[Eta] - 24*r^3*\[CapitalDelta]*\[Eta] + 
          12*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((4*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
         (4*r^2*(1 + r^2 - 2*r*\[Eta])*(-3 + 3*r^2 - 2*r*\[CapitalDelta]*
             \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((2*r^2*\[CapitalDelta]*\[CapitalDelta]12)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((4*r^2*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (4*r^2*\[CapitalDelta]*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + (r^2*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 4*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 - 
          16*r^3*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] + 
          4*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]12)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34)/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((-2*r*(1 + r^2)*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + (r*(1 + r^2 - 2*r*\[Eta])*
         (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r/((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) - 
       (r*\[CapitalDelta]12)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((2*r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 - 2*r*\[Eta])*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
     ((1 + r^2 - 2*r*\[Eta])^2*Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 
          1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])^2) - 
     Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]]/(4*(-1 + \[CapitalDelta])^2) + 
     ((1 + r^2 - 2*r*\[Eta])*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
          1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) + 
     ((-2*r^3*\[CapitalDelta]12)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (2*r^3*\[CapitalDelta]34)/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] + 
          2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((-8*r^4*\[CapitalDelta]12*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) + (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 - 2*r^4 + r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] + 6*r*\[Eta] - 12*r^3*\[Eta] + 6*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((2*r^3*\[CapitalDelta]12)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 
          2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((4*r^3*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] - 
     (r^2*(1 + r^2 - 2*r*\[Eta])*Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/((-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (r^2*(1 + r^2 - 2*r*\[Eta])*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
          1 + \[CapitalDelta]34]][r, \[Eta]])/((-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (r^4*(1 + r^2 - 2*r*\[Eta])*Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/((-1 + r)^2*(1 + r)^2*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (r^4*(1 + r^2 - 2*r*\[Eta])^2*Derivative[2, 0][
         hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, \[Eta]])/
      ((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
        2) + (r^4*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/((-1 + r)^2*(1 + r)^2*
       (-1 + \[CapitalDelta])^2) + (r^4*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta]))
 
\[ScriptCapitalD]h[1, 1][5] = 
    ((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*(-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-8*r^2*(1 + r^2)*\[CapitalDelta]12^2*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34^2)/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2 - 2*r*\[Eta])*(4 - 8*r^2 + 8*r^6 - 4*r^8 + 
          3*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
          14*r^4*\[CapitalDelta] - 4*r^6*\[CapitalDelta] + 
          3*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 8*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^5*\[Eta] + 8*r^7*\[Eta] + 16*r*\[CapitalDelta]*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] - 16*r^5*\[CapitalDelta]*\[Eta] + 
          16*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          8*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^6*\[CapitalDelta]*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (-2 - 2*r^2 + 2*r^4 + 2*r^6 + 3*\[CapitalDelta] + 
          9*r^2*\[CapitalDelta] + 9*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - 24*r*\[Eta] + 24*r^5*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 
          12*r^2*\[CapitalDelta]*\[Eta]^2 - 12*r^4*\[CapitalDelta]*\[Eta]^2 - 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]34*(1 + 2*r^2 + r^4 + 
            12*r*\[Eta] + 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r*(1 + r^2 - r^4 - r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 20*r*\[Eta] + 
            20*r^5*\[Eta] + 4*r*\[CapitalDelta]*\[Eta] + 
            8*r^3*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 12*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, 
       \[Eta]] + ((r*\[CapitalDelta]34*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(-2 + 6*r^2 - 6*r^4 + 2*r^6 + 
          3*\[CapitalDelta] - 7*r^2*\[CapitalDelta] - 7*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-((r*(-1 + r^2 + \[CapitalDelta] + 
             r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) + (r*\[CapitalDelta]34)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((8*r^2*(1 + r^2)*\[CapitalDelta]12^2*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        (-((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) - (r*(1 - r^4 + \[CapitalDelta] + 
            2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
            2*r^3*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] - 6*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2) + 
       (r*\[CapitalDelta]12*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + ((1 + r^2 - 2*r*\[Eta])*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r*\[CapitalDelta]12*\[Eta]*(1 + r^2 - 2*r*\[Eta])*
          (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta])^3)) + (\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 6*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 16*r*\[Eta] + 
          16*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 16*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3))*Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2) - 
       (r*\[CapitalDelta]12*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (-2 + 2*r^4 + \[CapitalDelta] + 
         2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] - 8*r*\[Eta] + 
         8*r^3*\[Eta] + 4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
          \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2) + 
       (r*\[CapitalDelta]12*\[Eta]*(3 + 3*r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) - 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + 4*r*\[Eta] - 4*r^3*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] - (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
     (\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2*
       Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) - 
     (\[Eta]*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + \[CapitalDelta])^2) - 
     (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*Derivative[0, 2][
         hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, \[Eta]])/
      (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (-(r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2) + (r^2*(1 + r^2)*\[CapitalDelta]12)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
          (3 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r^2*(1 + r^2)*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 6*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (1 - 4*r^2 - 3*r^4 + 2*r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          16*r^3*\[Eta] + 8*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2) - 
       (r^2*(1 + r^2)*\[CapitalDelta]12)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*(1 - 4*r^2 - 3*r^4 + 2*r^6 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
          6*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) - (r^2*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 6*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) - (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (r*(1 + r^2 - 2*r*\[Eta])^2*Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
     (r*(1 + r^2 - 2*r*\[Eta])^2*Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 
          1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
     (r*(1 + r^2 + 2*r*\[Eta])*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(4*(-1 + r)*(1 + r)*
       (-1 + \[CapitalDelta])^2) - (r*(1 + r^2 - 2*r*\[Eta])^2*
       Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][
        r, \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2*
       Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta])^2) - 
     (r^3*(1 + r^2)*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
          -1 + \[CapitalDelta]34]][r, \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*
       (-1 + \[CapitalDelta])^2) - (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
       Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
        \[Eta]])/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
       (1 + r^2 + 2*r*\[Eta]))
 
\[ScriptCapitalD]h[1, 2][1] = 
    ((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*\[CapitalDelta]34*
         (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta]))) - (r*(-4 + 4*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(-2 + 2*r^2 - \[CapitalDelta] + 
          3*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])) - 
       (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
           2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) - 
         (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (1/(4*(-1 + \[CapitalDelta])) - \[CapitalDelta]34/
        (4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 + 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])) + (\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-1/(4*(-1 + \[CapitalDelta])) - \[CapitalDelta]34/
        (4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r^2/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) - 
       (r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-r^2/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) - 
       (r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[1, 2][2] = 
    ((r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta])*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-(r*\[CapitalDelta]*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (r*\[CapitalDelta]*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])^2*(2 - 6*r^2 + 6*r^4 - 2*r^6 - 
           \[CapitalDelta] - 3*r^2*\[CapitalDelta] - 3*r^4*\[CapitalDelta] - 
           r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
           r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
           2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
           2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
           2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*(2 - 6*r^2 + 6*r^4 - 
          2*r^6 - \[CapitalDelta] - 3*r^2*\[CapitalDelta] - 
          3*r^4*\[CapitalDelta] - r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
          r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          r^6*\[CapitalDelta]^2 + 2*r*\[CapitalDelta]*\[Eta] - 
          12*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 
          2*r*\[CapitalDelta]^2*\[Eta] + 2*r^5*\[CapitalDelta]^2*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        ((r*(1 + r^2 - 2*r*\[Eta])^2)/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)) + \[CapitalDelta]12*
        (-(r*(1 + r^2 - 2*r*\[Eta])^2*(-4 + 4*r^2 + \[CapitalDelta] + 
             r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) - (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*
           (-4 + 4*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
            2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*(1 + r^2)*\[CapitalDelta]*(-1 - 3*r^2 - 3*r^4 - r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 8*r*\[Eta] + 16*r^3*\[Eta] - 8*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]*
         \[CapitalDelta]34*(-1 - 3*r^2 - 3*r^4 - r^6 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
          8*r*\[Eta] + 16*r^3*\[Eta] - 8*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*\[CapitalDelta]*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
           \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
           4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
           2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
           r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
           12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
           16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
           4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
           4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
           8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
           4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
            \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        (-((r*(1 + r^2 - 2*r*\[Eta])^2)/((-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta])^3)) - (r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)) + \[CapitalDelta]12*
        (-(r*\[CapitalDelta]*(1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            2) - (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (3 + 3*r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + \[CapitalDelta] + 
           r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^4 + \[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[CapitalDelta]*
            \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
            \[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[CapitalDelta]*
           \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
           \[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        ((1 + r^2 - 2*r*\[Eta])^3/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^3)/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*
           \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*
           \[Eta]^3)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*
           \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*
           \[Eta]^3))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-(1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[Eta] - 
           4*r^3*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
         (\[CapitalDelta] + 2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          4*r*\[Eta] - 4*r^3*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*
        (-((1 + r^2 - 6*r*\[Eta])*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
         (\[CapitalDelta]34*(1 + r^2 - 6*r*\[Eta])*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[Eta]/(4*(-1 + \[CapitalDelta])) - 
       (\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2 - 2*r*\[Eta])^2*(-1 - 2*r^2 - r^4 - 
           \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
           2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
         ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
           3)) - (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*
         (-1 - 2*r^2 - r^4 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 
          2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        (-(r^2*(1 + r^2 - 2*r*\[Eta])^3)/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^3)/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^2*(1 + r^2)*(-1 - 2*r^2 - r^4 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
          4*r*\[Eta] + 8*r^3*\[Eta] - 4*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*(1 + r^2)*\[CapitalDelta]34*
         (-1 - 2*r^2 - r^4 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 4*r*\[Eta] + 
          8*r^3*\[Eta] - 4*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
          (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 
           2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
            \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
          (1 + r^2 + 2*r*\[Eta])^2)) - (r^2*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12*(-(r^2*(1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 - 
             2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) - (r^2*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r*\[CapitalDelta]34*
         (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) - (r^3*(1 + r^2)*\[CapitalDelta]34)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[1, 2][3] = 
    (-((-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 
           6*r^2*\[CapitalDelta] - 6*r^4*\[CapitalDelta] + 
           2*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
           r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
           r^6*\[CapitalDelta]^2)*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]*(-1 - 4*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta])*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       ((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*
         \[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*\[CapitalDelta]34^2*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(-(r*\[CapitalDelta]) - 
          6*r^3*\[CapitalDelta] - 8*r^5*\[CapitalDelta] - 
          2*r^7*\[CapitalDelta] + r^9*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
          2*r^3*\[CapitalDelta]^2 + 2*r^7*\[CapitalDelta]^2 + 
          r^9*\[CapitalDelta]^2 - 4*\[Eta] + 8*r^2*\[Eta] - 8*r^6*\[Eta] + 
          4*r^8*\[Eta] + 2*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
           \[Eta] - 8*r^4*\[CapitalDelta]*\[Eta] - 4*r^6*\[CapitalDelta]*
           \[Eta] + 6*r^8*\[CapitalDelta]*\[Eta] + 2*\[CapitalDelta]^2*
           \[Eta] - 4*r^4*\[CapitalDelta]^2*\[Eta] + 2*r^8*\[CapitalDelta]^2*
           \[Eta] - 4*r*\[CapitalDelta]*\[Eta]^2 + 16*r^3*\[CapitalDelta]*
           \[Eta]^2 + 4*r^5*\[CapitalDelta]*\[Eta]^2 + 4*r*\[CapitalDelta]^2*
           \[Eta]^2 - 4*r^5*\[CapitalDelta]^2*\[Eta]^2))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + ((1 + r^2 - 2*r*\[Eta])*
         (-1 + r^2 + 2*r^4 - 2*r^6 - r^8 + r^10 + 2*\[CapitalDelta] - 
          2*r^2*\[CapitalDelta] - 16*r^4*\[CapitalDelta] - 
          16*r^6*\[CapitalDelta] - 2*r^8*\[CapitalDelta] + 
          2*r^10*\[CapitalDelta] - \[CapitalDelta]^2 - 
          3*r^2*\[CapitalDelta]^2 - 2*r^4*\[CapitalDelta]^2 + 
          2*r^6*\[CapitalDelta]^2 + 3*r^8*\[CapitalDelta]^2 + 
          r^10*\[CapitalDelta]^2 - 12*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^7*\[Eta] + 12*r^9*\[Eta] + 12*r*\[CapitalDelta]*\[Eta] - 
          24*r^5*\[CapitalDelta]*\[Eta] + 12*r^9*\[CapitalDelta]*\[Eta] - 
          4*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 12*r^6*\[Eta]^2 + 
          4*r^8*\[Eta]^2 + 16*r^4*\[CapitalDelta]*\[Eta]^2 + 
          16*r^6*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^4*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 4*r^8*\[CapitalDelta]^2*
           \[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        ((2*r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (2*r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*(-(\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(r*\[CapitalDelta] + 
            2*r^3*\[CapitalDelta] + r^5*\[CapitalDelta] - 8*\[Eta] + 
            8*r^4*\[Eta] + 2*\[CapitalDelta]*\[Eta] + 8*r^2*\[CapitalDelta]*
             \[Eta] + 6*r^4*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]*
             \[Eta]^2))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) - ((1 + r^2 - 2*r*\[Eta])*
           (-1 - r^2 + r^4 + r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 20*r*\[Eta] + 
            20*r^5*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] + 
            16*r^3*\[CapitalDelta]*\[Eta] + 8*r^5*\[CapitalDelta]*\[Eta] - 
            4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 4*r^2*\[CapitalDelta]*
             \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3)))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(\[CapitalDelta]34^2*(-1 + r^4 + \[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
           2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
            \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]*\[CapitalDelta]34*
         (-1 - 5*r^2 - 3*r^4 + r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 6*r*\[Eta] - 
          2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
           \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (-1 + 2*r^2 - 2*r^6 + r^8 + 
         2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 12*r^4*\[CapitalDelta] - 
         4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
         2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
         r^8*\[CapitalDelta]^2 + 2*r*\[Eta] - 6*r^3*\[Eta] + 6*r^5*\[Eta] - 
         2*r^7*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
          \[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] - 2*r^3*\[CapitalDelta]^2*
          \[Eta] + 2*r^5*\[CapitalDelta]^2*\[Eta] + 2*r^7*\[CapitalDelta]^2*
          \[Eta])/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((\[CapitalDelta]34^2*(-1 + r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
          2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (-(r*\[CapitalDelta]) - 7*r^3*\[CapitalDelta] - 
          14*r^5*\[CapitalDelta] - 10*r^7*\[CapitalDelta] - 
          r^9*\[CapitalDelta] + r^11*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
          3*r^3*\[CapitalDelta]^2 - 2*r^5*\[CapitalDelta]^2 + 
          2*r^7*\[CapitalDelta]^2 + 3*r^9*\[CapitalDelta]^2 + 
          r^11*\[CapitalDelta]^2 - 4*\[Eta] + 4*r^2*\[Eta] + 8*r^4*\[Eta] - 
          8*r^6*\[Eta] - 4*r^8*\[Eta] + 4*r^10*\[Eta] - 2*\[CapitalDelta]*
           \[Eta] - 4*r^2*\[CapitalDelta]*\[Eta] - 8*r^4*\[CapitalDelta]*
           \[Eta] - 12*r^6*\[CapitalDelta]*\[Eta] - 6*r^8*\[CapitalDelta]*
           \[Eta] + 2*\[CapitalDelta]^2*\[Eta] - 8*r^4*\[CapitalDelta]^2*
           \[Eta] - 4*r^6*\[CapitalDelta]^2*\[Eta] + 6*r^8*\[CapitalDelta]^2*
           \[Eta] + 4*r^10*\[CapitalDelta]^2*\[Eta] + 8*r*\[Eta]^2 - 
          16*r^3*\[Eta]^2 + 16*r^7*\[Eta]^2 - 8*r^9*\[Eta]^2 + 
          4*r^3*\[CapitalDelta]*\[Eta]^2 + 20*r^5*\[CapitalDelta]*\[Eta]^2 + 
          12*r^7*\[CapitalDelta]*\[Eta]^2 - 4*r^9*\[CapitalDelta]*\[Eta]^2 + 
          8*r*\[CapitalDelta]^2*\[Eta]^2 + 4*r^3*\[CapitalDelta]^2*\[Eta]^2 - 
          12*r^5*\[CapitalDelta]^2*\[Eta]^2 - 4*r^7*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^9*\[CapitalDelta]^2*\[Eta]^2 + 
          8*r^2*\[CapitalDelta]*\[Eta]^3 + 24*r^6*\[CapitalDelta]*\[Eta]^3 + 
          8*r^2*\[CapitalDelta]^2*\[Eta]^3 - 8*r^6*\[CapitalDelta]^2*
           \[Eta]^3))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + (-1 + 3*r^4 - 3*r^8 + r^12 + 
         2*\[CapitalDelta] - 18*r^4*\[CapitalDelta] - 
         32*r^6*\[CapitalDelta] - 18*r^8*\[CapitalDelta] + 
         2*r^12*\[CapitalDelta] - \[CapitalDelta]^2 - 
         4*r^2*\[CapitalDelta]^2 - 5*r^4*\[CapitalDelta]^2 + 
         5*r^8*\[CapitalDelta]^2 + 4*r^10*\[CapitalDelta]^2 + 
         r^12*\[CapitalDelta]^2 - 10*r*\[Eta] + 10*r^3*\[Eta] + 
         20*r^5*\[Eta] - 20*r^7*\[Eta] - 10*r^9*\[Eta] + 10*r^11*\[Eta] + 
         4*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 
         32*r^5*\[CapitalDelta]*\[Eta] - 32*r^7*\[CapitalDelta]*\[Eta] - 
         4*r^9*\[CapitalDelta]*\[Eta] + 4*r^11*\[CapitalDelta]*\[Eta] - 
         2*r*\[CapitalDelta]^2*\[Eta] - 6*r^3*\[CapitalDelta]^2*\[Eta] - 
         4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] + 
         6*r^9*\[CapitalDelta]^2*\[Eta] + 2*r^11*\[CapitalDelta]^2*\[Eta] + 
         20*r^2*\[Eta]^2 - 40*r^4*\[Eta]^2 + 40*r^8*\[Eta]^2 - 
         20*r^10*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 + 
         16*r^4*\[CapitalDelta]*\[Eta]^2 + 16*r^6*\[CapitalDelta]*\[Eta]^2 + 
         16*r^8*\[CapitalDelta]*\[Eta]^2 + 8*r^10*\[CapitalDelta]*\[Eta]^2 + 
         4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 8*r^4*\[CapitalDelta]^2*
          \[Eta]^2 - 8*r^8*\[CapitalDelta]^2*\[Eta]^2 - 
         4*r^10*\[CapitalDelta]^2*\[Eta]^2 + 8*r^3*\[Eta]^3 - 
         24*r^5*\[Eta]^3 + 24*r^7*\[Eta]^3 - 8*r^9*\[Eta]^3 + 
         16*r^3*\[CapitalDelta]*\[Eta]^3 + 16*r^5*\[CapitalDelta]*\[Eta]^3 + 
         16*r^7*\[CapitalDelta]*\[Eta]^3 + 16*r^9*\[CapitalDelta]*\[Eta]^3 + 
         8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^5*\[CapitalDelta]^2*
          \[Eta]^3 - 8*r^7*\[CapitalDelta]^2*\[Eta]^3 - 
         8*r^9*\[CapitalDelta]^2*\[Eta]^3)/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((-2*r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (2*r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(r + 2*r^3 + r^5 - 6*\[Eta] - 
            12*r^2*\[Eta] - 6*r^4*\[Eta] + 4*r*\[Eta]^2))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2) + (-1 - r^2 + r^4 + r^6 + \[CapitalDelta] + 
           3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - 12*r*\[CapitalDelta]*\[Eta] - 
           24*r^3*\[CapitalDelta]*\[Eta] - 12*r^5*\[CapitalDelta]*\[Eta] + 
           4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
           4*r^4*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2)))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((-3 + 3*r^2 + 2*\[CapitalDelta] + 2*r^2*\[CapitalDelta])*\[Eta]*
          (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + ((-2 + 2*r^2 + \[CapitalDelta] + 
          3*r^2*\[CapitalDelta])*\[CapitalDelta]34*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34^2*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((\[Eta]*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]34^2*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*(-1 - 2*r^2 - r^4 + 12*r*\[Eta] + 
          12*r^3*\[Eta] + 12*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])*(-2 - 4*r^2 - 2*r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 8*r*\[Eta] + 
          8*r^3*\[Eta] + 4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 8*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((\[Eta]*(-1 - r^2 + 2*r*\[Eta])*(-1 - 2*r^2 - r^4 + 
            8*r*\[Eta] + 8*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
           (-1 - 2*r^2 - r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]34^2*\[Eta])/(4*(-1 + \[CapitalDelta])^2) + 
       (\[Eta]*(1 + r^2 + 6*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (\[CapitalDelta] + r^2*\[CapitalDelta] + 4*r*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]34^2*\[Eta])/
        (4*(-1 + \[CapitalDelta])^2) - 
       (\[Eta]*(-1 - r^2 + r^4 + r^6 + 2*\[CapitalDelta] + 
          6*r^2*\[CapitalDelta] + 6*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 12*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 
          8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (\[CapitalDelta]34*\[Eta]*(\[CapitalDelta] + 
          5*r^2*\[CapitalDelta] + 7*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] + 4*r*\[Eta] - 4*r^5*\[Eta] - 
          4*r*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta] - 
          8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 12*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12*(-(\[Eta]*(1 + 2*r^2 + r^4 - 12*r*\[Eta] - 
             12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*\[Eta]*
           (1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]34*\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
       (\[CapitalDelta]34*\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[Eta]^2/(4*(-1 + \[CapitalDelta])) - 
       (\[CapitalDelta]34*\[Eta]^2)/(4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]34*\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*(1 - 8*r^2 + 3*r^4 - 2*\[CapitalDelta] + 
           2*r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2)*(-6*r^2 + 2*r^4 - 
          \[CapitalDelta] - 2*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta])*
         \[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2)*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (1 - 6*r^2 - 12*r^4 - 2*r^6 + 3*r^8 - 2*\[CapitalDelta] - 
          4*r^2*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
          2*r^8*\[CapitalDelta] + 12*r*\[Eta] - 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 12*r^7*\[Eta] + 4*r^2*\[Eta]^2 + 16*r^4*\[Eta]^2 - 
          4*r^6*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
         (-6*r^2 - 10*r^4 - 2*r^6 + 2*r^8 - \[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^3*\[Eta] - 8*r^5*\[Eta] + 8*r^7*\[Eta] + 4*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*
           \[Eta] + 4*r^7*\[CapitalDelta]*\[Eta] + 24*r^4*\[Eta]^2 - 
          8*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        (-(r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 + 2*r^2 + r^4 + 8*r*\[Eta] + 
             8*r^3*\[Eta] - 4*r^2*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (1 + 2*r^2 + r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] - 4*r^2*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r*(1 + r^2)*\[CapitalDelta]34^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) - (r*(1 + r^2)*(1 - 7*r^2 - 5*r^4 + 
          3*r^6 - 2*\[CapitalDelta] - 2*r^2*\[CapitalDelta] + 
          2*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] - 2*r*\[Eta] - 
          8*r^3*\[Eta] + 2*r^5*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] + 
          4*r^5*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]34*(-6*r^2 - 4*r^4 + 2*r^6 - 
          \[CapitalDelta] - 3*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - 4*r*\[Eta] - 4*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 
          6*r^5*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-(r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (r*(1 + r^2)*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[CapitalDelta]34^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) + (r*(1 + r^2)*(1 - 6*r^2 - 12*r^4 - 
          2*r^6 + 3*r^8 - 2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] + 12*r^2*\[Eta]^2 + 
          4*r^6*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r*(1 + r^2)*\[CapitalDelta]34*(-6*r^2 - 10*r^4 - 2*r^6 + 2*r^8 - 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - 4*r*\[Eta] + 
          4*r^3*\[Eta] + 4*r^5*\[Eta] - 4*r^7*\[Eta] + 4*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*
           \[Eta] + 4*r^7*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 + 
          8*r^4*\[Eta]^2 + 12*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        ((r*(1 + r^2)*(1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 
            4*r^2*\[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (r*(1 + r^2)*\[CapitalDelta]34*
           (1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*(1 + r^2)^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])^2)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + (r^2*(1 + r^2)^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2)^2)/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) + (r^2*(1 + r^2)^2*\[CapitalDelta]34)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*(1 + r^2)^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[1, 2][4] = 
    ((2*r^2*\[CapitalDelta]*\[CapitalDelta]34^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] + 2*r*\[Eta] + 2*r^3*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]34*
         (-3 + 10*r^2 - 3*r^4 + 3*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((2*r^2*\[CapitalDelta])/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^2*\[CapitalDelta]*
           \[CapitalDelta]34)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((2*r^2*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*
         (2 - 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r^2*(1 + r^2 - 2*r*\[Eta])*(8 - 24*r^2 + 24*r^4 - 8*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          12*r*\[CapitalDelta]*\[Eta] - 24*r^3*\[CapitalDelta]*\[Eta] + 
          12*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 
          4*r^6 + 3*\[CapitalDelta] - 15*r^2*\[CapitalDelta] + 
          9*r^4*\[CapitalDelta] - 5*r^6*\[CapitalDelta] + \[CapitalDelta]^2 - 
          3*r^2*\[CapitalDelta]^2 - r^4*\[CapitalDelta]^2 + 
          3*r^6*\[CapitalDelta]^2 + 8*r*\[CapitalDelta]*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] + 8*r^5*\[CapitalDelta]*\[Eta] + 
          4*r*\[CapitalDelta]^2*\[Eta] - 8*r^3*\[CapitalDelta]^2*\[Eta] + 
          4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((-4*r^2*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (4*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((4*r^2*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
         (4*r^2*(1 + r^2 - 2*r*\[Eta])*(-3 + 3*r^2 - 2*r*\[CapitalDelta]*
             \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (4*r^2*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 - \[CapitalDelta] + 
            r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, 
       \[Eta]] + (-((r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
           r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
           2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
         ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
          (1 + r^2 + 2*r*\[Eta]))) + (r^2*\[CapitalDelta]*\[CapitalDelta]34*
         (1 - 6*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 
          2*r*\[Eta] - 2*r^3*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((-2*r^2*\[CapitalDelta])/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (2*r^2*\[CapitalDelta]*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r^2*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 4*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 - 
          16*r^3*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] + 
          4*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 
          4*r^6 + \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
          5*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
          r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          r^6*\[CapitalDelta]^2 - 16*r^3*\[CapitalDelta]*\[Eta] - 
          4*r*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
           \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        ((4*r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (4*r^2*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)) + \[CapitalDelta]12*
        ((4*r^2*\[CapitalDelta]*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
         (4*r^2*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)))*hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, 
       \[Eta]] + (-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta]))) + (r*(-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (2*r*\[CapitalDelta]34*(-1 + r^2 + \[CapitalDelta] - 
          r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
         (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r*(1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 + 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(2 + 2*r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*
           \[Eta]))/((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((-2*r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (2*r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*
           \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        ((2*r*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (2*r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])^2/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (1/(4*(-1 + \[CapitalDelta])) - \[CapitalDelta]34/
        (4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((2*r^3*\[CapitalDelta]34^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^3*\[CapitalDelta]34*(1 - 5*r^2 + 2*r^4 - 2*\[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + 2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] + 
          2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((2*r^3)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((2*r^3*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 - 2*r^4 + r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] + 6*r*\[Eta] - 12*r^3*\[Eta] + 6*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-1 - 2*r^2 - r^4 - 
          2*r^2*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 
          8*r^3*\[Eta] + 4*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 
          4*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((-8*r^4*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) - (8*r^4*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((-2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 
          2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (2*r^3*\[CapitalDelta]34*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((-2*r^3)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (2*r^3*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*((4*r^3*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            2) + (4*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
          (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
       (r^4*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^4*(1 + r^2 - 2*r*\[Eta])^2)/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r^4*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        ((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^4/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta]))) + 
       (r^4*\[CapitalDelta]34)/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^
          2))*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r^4*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[1, 2][5] = 
    ((r*\[CapitalDelta]34^3)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*\[CapitalDelta]34^2*
         (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 
          6*r^2*\[CapitalDelta] - \[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          4*r^3*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]^2*\[Eta] - 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-((r*(-1 + r^2 + \[CapitalDelta] + 
             r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta]))) + (2*r^3*\[CapitalDelta]*
           \[CapitalDelta]34)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34^2)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]34^3)/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta]))) - (r*(1 + r^2 - 2*r*\[Eta])*
         (4 - 8*r^2 + 8*r^6 - 4*r^8 + 3*\[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 14*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 8*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^5*\[Eta] + 8*r^7*\[Eta] + 16*r*\[CapitalDelta]*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] - 16*r^5*\[CapitalDelta]*\[Eta] + 
          16*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          8*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^6*\[CapitalDelta]*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34^2*
         (\[CapitalDelta] + 7*r^2*\[CapitalDelta] + 11*r^4*\[CapitalDelta] + 
          5*r^6*\[CapitalDelta] - 16*r*\[Eta] + 16*r^5*\[Eta] - 
          6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          10*r^5*\[CapitalDelta]*\[Eta] - 20*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) - (r*\[CapitalDelta]34*(3 - 3*r^2 - 6*r^4 + 6*r^6 + 3*r^8 - 
          3*r^10 - \[CapitalDelta] - r^2*\[CapitalDelta] - 
          4*r^4*\[CapitalDelta] - 8*r^6*\[CapitalDelta] - 
          3*r^8*\[CapitalDelta] + r^10*\[CapitalDelta] + \[CapitalDelta]^2 - 
          4*r^4*\[CapitalDelta]^2 - 2*r^6*\[CapitalDelta]^2 + 
          3*r^8*\[CapitalDelta]^2 + 2*r^10*\[CapitalDelta]^2 + 4*r*\[Eta] - 
          8*r^3*\[Eta] + 8*r^7*\[Eta] - 4*r^9*\[Eta] - 8*r*\[CapitalDelta]*
           \[Eta] + 28*r^3*\[CapitalDelta]*\[Eta] - 20*r^7*\[CapitalDelta]*
           \[Eta] + 16*r^9*\[CapitalDelta]*\[Eta] + 2*r*\[CapitalDelta]^2*
           \[Eta] + 2*r^3*\[CapitalDelta]^2*\[Eta] - 2*r^5*\[CapitalDelta]^2*
           \[Eta] - 2*r^7*\[CapitalDelta]^2*\[Eta] + 12*r^2*\[Eta]^2 - 
          36*r^4*\[Eta]^2 + 36*r^6*\[Eta]^2 - 12*r^8*\[Eta]^2 - 
          12*r^2*\[CapitalDelta]*\[Eta]^2 + 28*r^4*\[CapitalDelta]*\[Eta]^2 + 
          4*r^6*\[CapitalDelta]*\[Eta]^2 - 4*r^8*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 8*r^4*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 
          8*r^8*\[CapitalDelta]^2*\[Eta]^2 - 16*r^5*\[CapitalDelta]*
           \[Eta]^3 - 8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 
          8*r^5*\[CapitalDelta]^2*\[Eta]^3))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((-8*r^2*(1 + r^2)*\[Eta])/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) - (8*r^2*(1 + r^2)*\[CapitalDelta]34*
           \[Eta])/((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]34^2*(1 + 2*r^2 + r^4 + 
            12*r*\[Eta] + 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r*(1 + r^2 - r^4 - r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 20*r*\[Eta] + 
            20*r^5*\[Eta] + 4*r*\[CapitalDelta]*\[Eta] + 
            8*r^3*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 12*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) + (2*r*\[CapitalDelta]34*(1 + r^2 - r^4 - r^6 + 
            r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 4*r*\[Eta] + 4*r^5*\[Eta] - 
            4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            8*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 
            8*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)))*hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, 
       \[Eta]] + ((r*\[CapitalDelta]34^2*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r^3*\[CapitalDelta]*\[CapitalDelta]34*
         (-6*r^2 + 2*r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 
          4*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*(-2 + 6*r^2 - 6*r^4 + 2*r^6 + 
          3*\[CapitalDelta] - 7*r^2*\[CapitalDelta] - 7*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*(-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]*
           \[CapitalDelta]34)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34^2)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*\[CapitalDelta]34^2*(-2 + 2*r^2 + \[CapitalDelta] + 
           r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2 - 2*r*\[Eta])*
         (2 - 4*r^2 + 4*r^6 - 2*r^8 + \[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (2 - 2*r^2 - 4*r^4 + 4*r^6 + 2*r^8 - 2*r^10 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] - 4*r^4*\[CapitalDelta] - 
          8*r^6*\[CapitalDelta] - 3*r^8*\[CapitalDelta] + 
          r^10*\[CapitalDelta] - r^2*\[CapitalDelta]^2 - 
          2*r^4*\[CapitalDelta]^2 + 2*r^8*\[CapitalDelta]^2 + 
          r^10*\[CapitalDelta]^2 - 8*r*\[CapitalDelta]*\[Eta] + 
          4*r^3*\[CapitalDelta]*\[Eta] - 12*r^7*\[CapitalDelta]*\[Eta] + 
          2*r*\[CapitalDelta]^2*\[Eta] - 2*r^3*\[CapitalDelta]^2*\[Eta] - 
          6*r^5*\[CapitalDelta]^2*\[Eta] + 2*r^7*\[CapitalDelta]^2*\[Eta] + 
          4*r^9*\[CapitalDelta]^2*\[Eta] + 8*r^2*\[Eta]^2 - 24*r^4*\[Eta]^2 + 
          24*r^6*\[Eta]^2 - 8*r^8*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
           \[Eta]^2 + 28*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^6*\[CapitalDelta]*
           \[Eta]^2 - 4*r^8*\[CapitalDelta]*\[Eta]^2 + 
          8*r^2*\[CapitalDelta]^2*\[Eta]^2 - 4*r^4*\[CapitalDelta]^2*
           \[Eta]^2 - 8*r^6*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^8*\[CapitalDelta]^2*\[Eta]^2 + 16*r^5*\[CapitalDelta]*
           \[Eta]^3 + 8*r^3*\[CapitalDelta]^2*\[Eta]^3 - 
          8*r^5*\[CapitalDelta]^2*\[Eta]^3))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((8*r^2*(1 + r^2)*\[Eta])/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (8*r^2*(1 + r^2)*\[CapitalDelta]34*
           \[Eta])/((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*(-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) - (r*(1 - r^4 + \[CapitalDelta] + 
            2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
            2*r^3*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] - 6*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) - (2*r*\[CapitalDelta]34*
           (1 - r^4 + r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
            2*r*\[Eta] - 2*r^3*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] - 
            2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])^2) - 
       ((1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(-1 + r^4 + 2*r^2*\[CapitalDelta] + 
          2*r^4*\[CapitalDelta] + 6*r*\[Eta] - 6*r^3*\[Eta] - 
          6*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta] + 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-((r*\[Eta])/((-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta]))) + (r*\[CapitalDelta]34*\[Eta])/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 6*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + ((1 + r^2 - 2*r*\[Eta])*
         (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 16*r*\[Eta] + 16*r^5*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 16*r^2*\[Eta]^2 + 16*r^4*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 - r^4 - r^6 + 
          2*r^2*\[CapitalDelta] + 4*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 8*r*\[Eta] + 8*r^5*\[Eta] - 
          6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          10*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 
          16*r^2*\[CapitalDelta]*\[Eta]^2 + 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*(-((r*\[Eta]*(1 + r^2 - 2*r*\[Eta])*
            (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta])^3)) - (r*\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 + 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])^2) + 
       (-2 + 2*r^4 + \[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
         r^4*\[CapitalDelta] - 8*r*\[Eta] + 8*r^3*\[Eta] + 
         4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
         4*r^2*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]34*(-1 + r^4 + 2*r^2*\[CapitalDelta] + 
          2*r^4*\[CapitalDelta] - 6*r*\[Eta] + 6*r^3*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] + 6*r^3*\[CapitalDelta]*\[Eta] + 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*\[Eta])/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*\[Eta])/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])^2) - 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + 4*r*\[Eta] - 4*r^3*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
       (\[CapitalDelta]34*(1 + r^2 - r^4 - r^6 + 2*r^2*\[CapitalDelta] + 
          4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 
          4*r^4*\[Eta]^2 - 8*r^2*\[CapitalDelta]*\[Eta]^2 + 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12*((r*\[Eta]*(3 + 3*r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
         (r*\[CapitalDelta]34*\[Eta]*(3 + 3*r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[Eta]/(4*(-1 + \[CapitalDelta])) - 
       (\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2) + (r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]34*
         (1 - 7*r^2 - 5*r^4 + 3*r^6 - 3*\[CapitalDelta] - 
          r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 
          2*r*\[Eta] + 8*r^3*\[Eta] - 2*r^5*\[Eta] + 2*r*\[CapitalDelta]*
           \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*
           \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((r^2*(1 + r^2))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta]))) + (r^2*(1 + r^2)*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^2*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 + 
           2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) - (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (1 - 4*r^2 - 3*r^4 + 2*r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          16*r^3*\[Eta] + 8*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) - (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
         (-1 - 6*r^2 - 8*r^4 - 2*r^6 + r^8 + \[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 6*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 5*r^8*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^3*\[Eta] - 8*r^5*\[Eta] + 8*r^7*\[Eta] + 8*r*\[CapitalDelta]*
           \[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
           \[Eta] + 8*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
           \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        ((r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 6*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) + (r^2*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 6*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) + (r^2*(1 - 4*r^2 - 3*r^4 + 2*r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]34*
         (1 - 7*r^2 - 5*r^4 + 3*r^6 - \[CapitalDelta] - 
          3*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 
          6*r^5*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r^2*(1 + r^2))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*(1 + r^2)*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2) - (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (r^2*\[CapitalDelta]34*(-1 - 6*r^2 - 8*r^4 - 2*r^6 + r^8 - 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - 8*r*\[Eta] + 
          8*r^3*\[Eta] + 8*r^5*\[Eta] - 8*r^7*\[Eta] + 4*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*
           \[Eta] + 4*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
           \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        (-((r^2*(1 + r^2)*(1 + r^2 - 6*r*\[Eta]))/((-1 + r)*(1 + r)*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2)) - 
         (r^2*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 6*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) - (r*\[CapitalDelta]34*
         (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) - (r^3*(1 + r^2)*\[CapitalDelta]34)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^3*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 1][1] = 
    ((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) + (r*(-2 + 2*r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]12^2)/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta]))) - (r*\[CapitalDelta]34)/
        ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(-4 + 4*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*(-2 + 2*r^2 - \[CapitalDelta] + 
            3*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])) + 
       (r*\[CapitalDelta]*\[CapitalDelta]12*(1 + r^2 + 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]12^2)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]*\[CapitalDelta]12*
         (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-1/(4*(-1 + \[CapitalDelta])) + \[CapitalDelta]12/
        (4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 + 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])) - (\[CapitalDelta]12*(1 + r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (1/(4*(-1 + \[CapitalDelta])) + \[CapitalDelta]12/
        (4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-r^2/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) + 
       (r^2*\[CapitalDelta]12)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]12*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r^2/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) + 
       (r^2*\[CapitalDelta]12)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 1][2] = 
    (-(r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
           r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^3*\[CapitalDelta]*
         (-2 - \[CapitalDelta] + r^2*\[CapitalDelta])*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*\[CapitalDelta]12^2*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]12^3*(1 + r^2 - 2*r*\[Eta])^2)/
         ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       (r*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])^2*
         (-2 + 2*r^2 - \[CapitalDelta] + 3*r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2*(1 - 3*r^2 + 3*r^4 - 
          r^6 - 2*\[CapitalDelta] + 8*r^2*\[CapitalDelta] - 
          4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + \[CapitalDelta]^2 - 
          r^4*\[CapitalDelta]^2 + 4*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]^2*\[Eta] - 2*r^5*\[CapitalDelta]^2*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) - (r*(1 + r^2 - 2*r*\[Eta])^2*(2 - 6*r^2 + 6*r^4 - 2*r^6 - 
          \[CapitalDelta] - 3*r^2*\[CapitalDelta] - 3*r^4*\[CapitalDelta] - 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2)*\[CapitalDelta]*
         (-1 - 3*r^2 - 3*r^4 - r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 8*r*\[Eta] + 
          16*r^3*\[Eta] - 8*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]*\[CapitalDelta]12*
         (-1 - 2*r^2 - 2*r^4 - 2*r^6 - r^8 - r^2*\[CapitalDelta] - 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - 
          2*r*\[Eta] + 2*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r^7*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r^7*\[CapitalDelta]*\[Eta] + 
          8*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]12^3*(1 + r^2 - 2*r*\[Eta])^2)/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])*(2 - 2*r^4 + 
          \[CapitalDelta] + 6*r^2*\[CapitalDelta] + 5*r^4*\[CapitalDelta] - 
          4*r*\[Eta] + 4*r^3*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*(1 - 2*r^2 + 2*r^6 - r^8 - 
          \[CapitalDelta] - 2*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] - 
          2*r^6*\[CapitalDelta] - r^8*\[CapitalDelta] + \[CapitalDelta]^2 - 
          r^2*\[CapitalDelta]^2 - 3*r^4*\[CapitalDelta]^2 + 
          r^6*\[CapitalDelta]^2 + 2*r^8*\[CapitalDelta]^2 - 2*r*\[Eta] + 
          6*r^3*\[Eta] - 6*r^5*\[Eta] + 2*r^7*\[Eta] - 2*r*\[CapitalDelta]*
           \[Eta] - 6*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*
           \[Eta] - 2*r^7*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]^2*
           \[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] - 8*r^4*\[CapitalDelta]*
           \[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       ((1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 
          2*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])^3)/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2*(-1 + r^4 + 
          2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
          2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       ((1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[CapitalDelta]*
           \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
           \[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]12*(1 + r^2 - r^4 - r^6 + 2*r^2*\[CapitalDelta] + 
          4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 
          4*r^5*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] - 2*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 
          4*r^4*\[Eta]^2 - 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
         3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
         8*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
          \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*
          \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*
          \[Eta]^3)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]12^2*(1 + r^2 - 6*r*\[Eta])*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + ((1 + r^2 - 2*r*\[Eta])*
         (\[CapitalDelta] + 2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          4*r*\[Eta] - 4*r^3*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + (\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*
         (1 - r^4 + 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 
          2*r*\[Eta] + 2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] - 
          6*r^3*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]12*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]12*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[Eta]/(4*(-1 + \[CapitalDelta])) + 
       (\[CapitalDelta]12*\[Eta])/(4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]12*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-((r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
          (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
          (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
       (r^2*(-1 - 4*r^2 + r^4 - \[CapitalDelta] - 2*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta])*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]12^2*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r^2*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])^3)/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) - (r^2*(1 + r^2 - 2*r*\[Eta])^2*(-1 - 2*r^2 - r^4 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2*
         (-1 - 5*r^2 - 3*r^4 + r^6 - 3*\[CapitalDelta] - 
          r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
          2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 6*r^5*\[CapitalDelta]*
           \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*(1 + r^2)*(-1 - 2*r^2 - r^4 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 4*r*\[Eta] + 8*r^3*\[Eta] - 4*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]12*
         (-3 - 6*r^2 - 4*r^4 - 2*r^6 - r^8 - \[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - 4*r*\[Eta] + 
          4*r^3*\[Eta] + 4*r^5*\[Eta] - 4*r^7*\[Eta] - 4*r*\[CapitalDelta]*
           \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*
           \[Eta] - 4*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
           \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])*
         (3 + 3*r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])^2) + (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*
         (-3 - 3*r^2 - r^4 - r^6 + \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
          r^4*\[CapitalDelta] + 5*r^6*\[CapitalDelta] - 2*r*\[Eta] - 
          8*r^3*\[Eta] + 2*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 
          4*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) - (r*\[CapitalDelta]12*
         (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^3*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + (r^3*(1 + r^2)*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) + (r^3*(1 + r^2)*\[CapitalDelta]12)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^3*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 1][3] = 
    (((-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 6*r^2*\[CapitalDelta] - 
          6*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
          r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          r^6*\[CapitalDelta]^2)*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - ((-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(((-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-(r^2*\[CapitalDelta]*(-1 - 4*r^2 + r^4 - 
             \[CapitalDelta] + r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-2*r*(1 + r^2)*\[CapitalDelta]12^3*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       ((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + ((1 + r^2 - 2*r*\[Eta])*
         (-1 + r^2 + 2*r^4 - 2*r^6 - r^8 + r^10 + 2*\[CapitalDelta] - 
          2*r^2*\[CapitalDelta] - 16*r^4*\[CapitalDelta] - 
          16*r^6*\[CapitalDelta] - 2*r^8*\[CapitalDelta] + 
          2*r^10*\[CapitalDelta] - \[CapitalDelta]^2 - 
          3*r^2*\[CapitalDelta]^2 - 2*r^4*\[CapitalDelta]^2 + 
          2*r^6*\[CapitalDelta]^2 + 3*r^8*\[CapitalDelta]^2 + 
          r^10*\[CapitalDelta]^2 - 12*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^7*\[Eta] + 12*r^9*\[Eta] + 12*r*\[CapitalDelta]*\[Eta] - 
          24*r^5*\[CapitalDelta]*\[Eta] + 12*r^9*\[CapitalDelta]*\[Eta] - 
          4*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 12*r^6*\[Eta]^2 + 
          4*r^8*\[Eta]^2 + 16*r^4*\[CapitalDelta]*\[Eta]^2 + 
          16*r^6*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^4*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 4*r^8*\[CapitalDelta]^2*
           \[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        ((\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         ((1 + r^2 - 2*r*\[Eta])*(-1 - r^2 + r^4 + r^6 + \[CapitalDelta] + 
            3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 12*r*\[Eta] + 12*r^5*\[Eta] + 
            16*r^3*\[CapitalDelta]*\[Eta] + 16*r^5*\[CapitalDelta]*\[Eta] - 
            4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 4*r^2*\[CapitalDelta]*
             \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*(-(r^2*\[CapitalDelta]*\[CapitalDelta]34*
            (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(1 + r^2 - 2*r*\[Eta])*(-(r*\[CapitalDelta]) - 
            6*r^3*\[CapitalDelta] - 8*r^5*\[CapitalDelta] - 
            2*r^7*\[CapitalDelta] + r^9*\[CapitalDelta] - 
            r*\[CapitalDelta]^2 - 2*r^3*\[CapitalDelta]^2 + 
            2*r^7*\[CapitalDelta]^2 + r^9*\[CapitalDelta]^2 + 4*\[Eta] - 
            8*r^2*\[Eta] + 8*r^6*\[Eta] - 4*r^8*\[Eta] - 8*\[CapitalDelta]*
             \[Eta] + 20*r^2*\[CapitalDelta]*\[Eta] - 4*r^4*\[CapitalDelta]*
             \[Eta] - 20*r^6*\[CapitalDelta]*\[Eta] + 12*r^8*\[CapitalDelta]*
             \[Eta] + 4*\[CapitalDelta]^2*\[Eta] - 8*r^4*\[CapitalDelta]^2*
             \[Eta] + 4*r^8*\[CapitalDelta]^2*\[Eta] + 12*r^3*\[CapitalDelta]*
             \[Eta]^2 + 4*r^7*\[CapitalDelta]*\[Eta]^2 + 
            4*r^3*\[CapitalDelta]^2*\[Eta]^2 - 4*r^7*\[CapitalDelta]^2*
             \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((\[CapitalDelta]34*(-1 + r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
          2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (-1 + 2*r^2 - 2*r^6 + r^8 + 
         2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 12*r^4*\[CapitalDelta] - 
         4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
         2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
         r^8*\[CapitalDelta]^2 + 2*r*\[Eta] - 6*r^3*\[Eta] + 6*r^5*\[Eta] - 
         2*r^7*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
          \[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] - 2*r^3*\[CapitalDelta]^2*
          \[Eta] + 2*r^5*\[CapitalDelta]^2*\[Eta] + 2*r^7*\[CapitalDelta]^2*
          \[Eta])/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]*\[CapitalDelta]34*
           (r + r^3 + 2*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*(-r - 5*r^3 - 3*r^5 + 
            r^7 - r*\[CapitalDelta] - r^3*\[CapitalDelta] + 
            r^5*\[CapitalDelta] + r^7*\[CapitalDelta] + 2*\[Eta] - 
            8*r^2*\[Eta] - 2*r^4*\[Eta] - 2*\[CapitalDelta]*\[Eta] + 
            2*r^4*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((2*r*(1 + r^2)*\[CapitalDelta]12^3*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       (\[CapitalDelta]34*(-1 + r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
          2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (-1 + 3*r^4 - 3*r^8 + r^12 + 
         2*\[CapitalDelta] - 18*r^4*\[CapitalDelta] - 
         32*r^6*\[CapitalDelta] - 18*r^8*\[CapitalDelta] + 
         2*r^12*\[CapitalDelta] - \[CapitalDelta]^2 - 
         4*r^2*\[CapitalDelta]^2 - 5*r^4*\[CapitalDelta]^2 + 
         5*r^8*\[CapitalDelta]^2 + 4*r^10*\[CapitalDelta]^2 + 
         r^12*\[CapitalDelta]^2 - 10*r*\[Eta] + 10*r^3*\[Eta] + 
         20*r^5*\[Eta] - 20*r^7*\[Eta] - 10*r^9*\[Eta] + 10*r^11*\[Eta] + 
         4*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 
         32*r^5*\[CapitalDelta]*\[Eta] - 32*r^7*\[CapitalDelta]*\[Eta] - 
         4*r^9*\[CapitalDelta]*\[Eta] + 4*r^11*\[CapitalDelta]*\[Eta] - 
         2*r*\[CapitalDelta]^2*\[Eta] - 6*r^3*\[CapitalDelta]^2*\[Eta] - 
         4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] + 
         6*r^9*\[CapitalDelta]^2*\[Eta] + 2*r^11*\[CapitalDelta]^2*\[Eta] + 
         20*r^2*\[Eta]^2 - 40*r^4*\[Eta]^2 + 40*r^8*\[Eta]^2 - 
         20*r^10*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 + 
         16*r^4*\[CapitalDelta]*\[Eta]^2 + 16*r^6*\[CapitalDelta]*\[Eta]^2 + 
         16*r^8*\[CapitalDelta]*\[Eta]^2 + 8*r^10*\[CapitalDelta]*\[Eta]^2 + 
         4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 8*r^4*\[CapitalDelta]^2*
          \[Eta]^2 - 8*r^8*\[CapitalDelta]^2*\[Eta]^2 - 
         4*r^10*\[CapitalDelta]^2*\[Eta]^2 + 8*r^3*\[Eta]^3 - 
         24*r^5*\[Eta]^3 + 24*r^7*\[Eta]^3 - 8*r^9*\[Eta]^3 + 
         16*r^3*\[CapitalDelta]*\[Eta]^3 + 16*r^5*\[CapitalDelta]*\[Eta]^3 + 
         16*r^7*\[CapitalDelta]*\[Eta]^3 + 16*r^9*\[CapitalDelta]*\[Eta]^3 + 
         8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^5*\[CapitalDelta]^2*
          \[Eta]^3 - 8*r^7*\[CapitalDelta]^2*\[Eta]^3 - 
         8*r^9*\[CapitalDelta]^2*\[Eta]^3)/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*(-(\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (-1 - 2*r^2 + 2*r^6 + r^8 + \[CapitalDelta] + 
           4*r^2*\[CapitalDelta] + 6*r^4*\[CapitalDelta] + 
           4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - 10*r*\[Eta] - 
           10*r^3*\[Eta] + 10*r^5*\[Eta] + 10*r^7*\[Eta] - 
           2*r*\[CapitalDelta]*\[Eta] - 22*r^3*\[CapitalDelta]*\[Eta] - 
           38*r^5*\[CapitalDelta]*\[Eta] - 18*r^7*\[CapitalDelta]*\[Eta] + 
           20*r^2*\[Eta]^2 - 20*r^6*\[Eta]^2 - 36*r^2*\[CapitalDelta]*
            \[Eta]^2 - 40*r^4*\[CapitalDelta]*\[Eta]^2 - 
           4*r^6*\[CapitalDelta]*\[Eta]^2 + 8*r^3*\[Eta]^3 - 8*r^5*\[Eta]^3 + 
           8*r^3*\[CapitalDelta]*\[Eta]^3 + 8*r^5*\[CapitalDelta]*\[Eta]^3)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*
        (-(r*\[CapitalDelta]*\[CapitalDelta]34*(r + r^3 + 2*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*(-(r*\[CapitalDelta]) - 
            7*r^3*\[CapitalDelta] - 14*r^5*\[CapitalDelta] - 
            10*r^7*\[CapitalDelta] - r^9*\[CapitalDelta] + 
            r^11*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
            3*r^3*\[CapitalDelta]^2 - 2*r^5*\[CapitalDelta]^2 + 
            2*r^7*\[CapitalDelta]^2 + 3*r^9*\[CapitalDelta]^2 + 
            r^11*\[CapitalDelta]^2 - 4*\[Eta] + 4*r^2*\[Eta] + 8*r^4*\[Eta] - 
            8*r^6*\[Eta] - 4*r^8*\[Eta] + 4*r^10*\[Eta] + 6*\[CapitalDelta]*
             \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta] - 24*r^4*\[CapitalDelta]*
             \[Eta] - 28*r^6*\[CapitalDelta]*\[Eta] + 2*r^8*\[CapitalDelta]*
             \[Eta] + 8*r^10*\[CapitalDelta]*\[Eta] - 6*\[CapitalDelta]^2*
             \[Eta] - 8*r^2*\[CapitalDelta]^2*\[Eta] + 
            8*r^4*\[CapitalDelta]^2*\[Eta] + 12*r^6*\[CapitalDelta]^2*
             \[Eta] - 2*r^8*\[CapitalDelta]^2*\[Eta] - 
            4*r^10*\[CapitalDelta]^2*\[Eta] + 8*r*\[Eta]^2 - 
            16*r^3*\[Eta]^2 + 16*r^7*\[Eta]^2 - 8*r^9*\[Eta]^2 + 
            16*r*\[CapitalDelta]*\[Eta]^2 + 4*r^3*\[CapitalDelta]*\[Eta]^2 - 
            12*r^5*\[CapitalDelta]*\[Eta]^2 + 12*r^7*\[CapitalDelta]*
             \[Eta]^2 + 12*r^9*\[CapitalDelta]*\[Eta]^2 - 
            8*r*\[CapitalDelta]^2*\[Eta]^2 + 4*r^3*\[CapitalDelta]^2*
             \[Eta]^2 + 20*r^5*\[CapitalDelta]^2*\[Eta]^2 - 
            4*r^7*\[CapitalDelta]^2*\[Eta]^2 - 12*r^9*\[CapitalDelta]^2*
             \[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^3 + 
            24*r^6*\[CapitalDelta]*\[Eta]^3 + 8*r^2*\[CapitalDelta]^2*
             \[Eta]^3 - 8*r^6*\[CapitalDelta]^2*\[Eta]^3))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (((-3 + 3*r^2 + 2*\[CapitalDelta] + 2*r^2*\[CapitalDelta])*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]12^2*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((-2 + 2*r^2 + \[CapitalDelta] + 3*r^2*\[CapitalDelta])*\[Eta]*
            (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]12^2*\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
         (-1 - 2*r^2 - r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*(-1 - 2*r^2 - r^4 + 12*r*\[Eta] + 
          12*r^3*\[Eta] + 12*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        ((\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*(-\[CapitalDelta] - 
            2*r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 4*r*\[Eta] + 
            4*r^3*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] + 8*r^3*\[CapitalDelta]*
             \[Eta] + 8*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])) + 
       (\[CapitalDelta]12^2*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (\[Eta]*(1 + r^2 + 6*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])^2) + 
         (\[Eta]*(2 + 2*r^2 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
            4*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]34*\[Eta])/(4*(-1 + \[CapitalDelta])) + 
       (\[CapitalDelta]12^2*\[Eta]*(1 + 2*r^2 + r^4 - 12*r*\[Eta] - 
          12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + (\[Eta]*(-1 - r^2 + r^4 + r^6 + 
          2*\[CapitalDelta] + 6*r^2*\[CapitalDelta] + 6*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 12*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 
          8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*((\[CapitalDelta]34*\[Eta])/
          (4*(-1 + \[CapitalDelta])^2) + 
         (\[Eta]*(\[CapitalDelta] + 5*r^2*\[CapitalDelta] + 
            7*r^4*\[CapitalDelta] + 3*r^6*\[CapitalDelta] - 12*r*\[Eta] + 
            12*r^5*\[Eta] + 12*r*\[CapitalDelta]*\[Eta] - 
            12*r^5*\[CapitalDelta]*\[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*
             \[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]12*\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (\[CapitalDelta]12*\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[Eta]^2/(4*(-1 + \[CapitalDelta])) + 
       (\[CapitalDelta]12*\[Eta]^2)/(4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]12*\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*(1 - 8*r^2 + 3*r^4 - 2*\[CapitalDelta] + 
          2*r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2)*\[CapitalDelta]12^2*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r*(1 + r^2)*(-6*r^2 + 2*r^4 - \[CapitalDelta] - 
             2*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + 2*r^2 + r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] - 4*r^2*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) + (r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 - 6*r^2 - 12*r^4 - 
          2*r^6 + 3*r^8 - 2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] + 12*r*\[Eta] - 
          12*r^3*\[Eta] - 12*r^5*\[Eta] + 12*r^7*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*(-(r*(1 + r^2)*\[CapitalDelta]34*
            (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(-6*r^2 - 10*r^4 - 2*r^6 + 
            2*r^8 - \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
            2*r^4*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
            3*r^8*\[CapitalDelta] + 4*r*\[Eta] - 4*r^3*\[Eta] - 
            4*r^5*\[Eta] + 4*r^7*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] - 
            8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*\[Eta] + 
            8*r^7*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2 + 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
            12*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[CapitalDelta]34)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) - (r*(1 + r^2)*\[CapitalDelta]12^2*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*(1 - 7*r^2 - 5*r^4 + 3*r^6 - 
          2*\[CapitalDelta] - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 
          4*r*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2)*\[CapitalDelta]34)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2) - (r*(1 + r^2)*(-6*r^2 - 4*r^4 + 2*r^6 - 
            \[CapitalDelta] - 3*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
            3*r^6*\[CapitalDelta] - 12*r^3*\[Eta] + 4*r^5*\[Eta] - 
            6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            2*r^5*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*\[CapitalDelta]34)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) - (r*(1 + r^2)*\[CapitalDelta]12^2*
         (1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) - (r*(1 + r^2)*(1 - 6*r^2 - 12*r^4 - 2*r^6 + 3*r^8 - 
          2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
          2*r^8*\[CapitalDelta] + 12*r^2*\[Eta]^2 + 4*r^6*\[Eta]^2 + 
          8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^6*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*(-(r*(1 + r^2)*\[CapitalDelta]34)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2) - 
         (r*(1 + r^2)*(-6*r^2 - 10*r^4 - 2*r^6 + 2*r^8 - \[CapitalDelta] - 
            4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
            4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] + 12*r*\[Eta] - 
            12*r^3*\[Eta] - 12*r^5*\[Eta] + 12*r^7*\[Eta] - 
            12*r*\[CapitalDelta]*\[Eta] + 12*r^3*\[CapitalDelta]*\[Eta] + 
            12*r^5*\[CapitalDelta]*\[Eta] - 12*r^7*\[CapitalDelta]*\[Eta] + 
            8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
            4*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2)*\[CapitalDelta]12*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]12*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*(1 + r^2)^2*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])^2)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (r^2*(1 + r^2)^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2)^2)/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) - (r^2*(1 + r^2)^2*\[CapitalDelta]12)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*(1 + r^2)^2*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 1][4] = 
    ((2*r^2*\[CapitalDelta]*\[CapitalDelta]12^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^2*\[CapitalDelta]*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] + 2*r*\[Eta] + 2*r^3*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((-2*r^2*\[CapitalDelta]*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*\[CapitalDelta]*(-1 - 2*r^2 - r^4 + \[CapitalDelta] - 
            4*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 2*r*\[Eta] + 
            2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((4*r^2*\[CapitalDelta]12^3*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (2*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
         (2 - 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r^2*(1 + r^2 - 2*r*\[Eta])*(8 - 24*r^2 + 24*r^4 - 8*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          12*r*\[CapitalDelta]*\[Eta] - 24*r^3*\[CapitalDelta]*\[Eta] + 
          12*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((-4*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
         (4*r^2*(1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 - \[CapitalDelta] + 
            r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*((2*r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (-3 + r^2 - 2*r*\[Eta])*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3) - (r^2*(1 + r^2 - 2*r*\[Eta])*(-4 + 12*r^2 - 12*r^4 + 4*r^6 + 
            13*\[CapitalDelta] - 41*r^2*\[CapitalDelta] + 
            31*r^4*\[CapitalDelta] - 11*r^6*\[CapitalDelta] - 
            \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
            r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
            4*r*\[CapitalDelta]*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] + 
            4*r^5*\[CapitalDelta]*\[Eta] + 8*r*\[CapitalDelta]^2*\[Eta] - 
            16*r^3*\[CapitalDelta]^2*\[Eta] + 8*r^5*\[CapitalDelta]^2*
             \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 4*r^4*\[CapitalDelta]*
             \[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
            4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-2*r^2*\[CapitalDelta]*\[CapitalDelta]12^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]12*
         (-1 - 2*r^2 - r^4 + \[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-4*r^2*\[CapitalDelta]12^3*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
       (4*r^2*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])*
         (1 - r^2 + 2*r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) - (r^2*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 4*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 - 
          16*r^3*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] + 
          4*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
       (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 
          4*r^6 - 3*\[CapitalDelta] - r^2*\[CapitalDelta] - 
          r^4*\[CapitalDelta] - 3*r^6*\[CapitalDelta] + 3*\[CapitalDelta]^2 - 
          5*r^2*\[CapitalDelta]^2 - 3*r^4*\[CapitalDelta]^2 + 
          5*r^6*\[CapitalDelta]^2 - 8*r*\[CapitalDelta]*\[Eta] - 
          8*r^5*\[CapitalDelta]*\[Eta] + 4*r*\[CapitalDelta]^2*\[Eta] - 
          16*r^3*\[CapitalDelta]^2*\[Eta] + 12*r^5*\[CapitalDelta]^2*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
           \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]12^2)/((-1 + \[CapitalDelta])^2*
          (1 + r^2 + 2*r*\[Eta]))) - (r*\[CapitalDelta]34)/
        ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (2*r^2*\[CapitalDelta]*(r - \[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))))*Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((2*r*(1 + r^2)*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + (r*(1 + r^2 - 2*r*\[Eta])*
         (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12*
        (-((r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
           ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)) - 
         (r*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*\[CapitalDelta] + 
            2*r^2*\[CapitalDelta] + 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*\[CapitalDelta]*\[CapitalDelta]12)/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]12^2)/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((-2*r*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*(1 - r^2 - 
          \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*
           \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])^2/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (1/(4*(-1 + \[CapitalDelta])) + \[CapitalDelta]12/
        (4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((2*r^3*\[CapitalDelta]12^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^3*\[CapitalDelta]34)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] + 2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((-2*r^3*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (2*r^3*(-1 - r^2 - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
            2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((8*r^4*\[CapitalDelta]12^2*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          3) + (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 - 2*r^4 + r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] + 6*r*\[Eta] - 12*r^3*\[Eta] + 6*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12*((-2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2) - (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 - 2*r^4 + r^6 - 
            \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] + 2*r*\[Eta] - 4*r^3*\[Eta] + 2*r^5*\[Eta] + 
            4*r*\[CapitalDelta]*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] + 
            4*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((-2*r^3*\[CapitalDelta]12^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 
          2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]12*
         (-1 - r^2 - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 
          2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((-4*r^3*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2) - (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) - (2*r^3*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])*
         (-2 + r^2 - r^4 + \[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
          (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
       (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
          (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) - 
       (r^2*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r^4*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^4*(1 + r^2 - 2*r*\[Eta])^2)/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r^4*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/
        ((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
          2))*Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^4/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta]))) - 
       (r^4*\[CapitalDelta]12)/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^
          2))*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
          (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) - 
       (r^4*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 1][5] = 
    ((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-((r*(-1 + r^2 + \[CapitalDelta] + 
             r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) + (r*\[CapitalDelta]34)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) - (r*\[CapitalDelta]34*
           (4 - 4*r^2 - 3*\[CapitalDelta] + r^2*\[CapitalDelta] - 
            2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*(2 - 6*r^2 + 6*r^4 - 2*r^6 - 3*\[CapitalDelta] + 
            3*r^2*\[CapitalDelta] - 9*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] + \[CapitalDelta]^2 - 
            3*r^2*\[CapitalDelta]^2 - r^4*\[CapitalDelta]^2 + 
            3*r^6*\[CapitalDelta]^2 - 2*r*\[CapitalDelta]*\[Eta] + 
            12*r^3*\[CapitalDelta]*\[Eta] - 2*r^5*\[CapitalDelta]*\[Eta] + 
            2*r*\[CapitalDelta]^2*\[Eta] - 2*r^5*\[CapitalDelta]^2*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((8*r^2*(1 + r^2)*\[CapitalDelta]12^3*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34^2)/
        ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2 - 2*r*\[Eta])*(4 - 8*r^2 + 8*r^6 - 4*r^8 + 
          3*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
          14*r^4*\[CapitalDelta] - 4*r^6*\[CapitalDelta] + 
          3*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 8*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^5*\[Eta] + 8*r^7*\[Eta] + 16*r*\[CapitalDelta]*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] - 16*r^5*\[CapitalDelta]*\[Eta] + 
          16*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          8*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^6*\[CapitalDelta]*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (-2 - 2*r^2 + 2*r^4 + 2*r^6 + 3*\[CapitalDelta] + 
          9*r^2*\[CapitalDelta] + 9*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - 24*r*\[Eta] + 24*r^5*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 
          12*r^2*\[CapitalDelta]*\[Eta]^2 - 12*r^4*\[CapitalDelta]*\[Eta]^2 - 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*(-((r*\[CapitalDelta]34*(1 + 2*r^2 + r^4 + 
             12*r*\[Eta] + 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
           ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) - 
         (r*(1 + r^2 - r^4 - r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 12*r*\[Eta] + 
            12*r^5*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] + 
            8*r^3*\[CapitalDelta]*\[Eta] + 12*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 12*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*((r*\[CapitalDelta]34^2)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + 7*r^2 + 11*r^4 + 5*r^6 - 
            22*r*\[Eta] + 4*r^3*\[Eta] + 26*r^5*\[Eta] - 20*r^2*\[Eta]^2 - 
            4*r^4*\[Eta]^2 - 8*r^3*\[Eta]^3))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r*(2 - 2*r^2 - 4*r^4 + 4*r^6 + 2*r^8 - 2*r^10 + 3*\[CapitalDelta] - 
            5*r^2*\[CapitalDelta] - 18*r^4*\[CapitalDelta] - 
            10*r^6*\[CapitalDelta] - r^8*\[CapitalDelta] - 
            r^10*\[CapitalDelta] + \[CapitalDelta]^2 - 
            r^2*\[CapitalDelta]^2 - 6*r^4*\[CapitalDelta]^2 - 
            2*r^6*\[CapitalDelta]^2 + 5*r^8*\[CapitalDelta]^2 + 
            3*r^10*\[CapitalDelta]^2 + 24*r*\[Eta] - 48*r^3*\[Eta] + 
            48*r^7*\[Eta] - 24*r^9*\[Eta] - 38*r*\[CapitalDelta]*\[Eta] + 
            88*r^3*\[CapitalDelta]*\[Eta] + 12*r^5*\[CapitalDelta]*\[Eta] - 
            72*r^7*\[CapitalDelta]*\[Eta] + 42*r^9*\[CapitalDelta]*\[Eta] + 
            10*r*\[CapitalDelta]^2*\[Eta] + 4*r^3*\[CapitalDelta]^2*\[Eta] - 
            16*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^7*\[CapitalDelta]^2*
             \[Eta] + 6*r^9*\[CapitalDelta]^2*\[Eta] + 8*r^2*\[Eta]^2 - 
            24*r^4*\[Eta]^2 + 24*r^6*\[Eta]^2 - 8*r^8*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 + 
            44*r^6*\[CapitalDelta]*\[Eta]^2 - 12*r^8*\[CapitalDelta]*
             \[Eta]^2 - 20*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
            28*r^4*\[CapitalDelta]^2*\[Eta]^2 + 20*r^6*\[CapitalDelta]^2*
             \[Eta]^2 - 28*r^8*\[CapitalDelta]^2*\[Eta]^2 - 
            8*r^3*\[CapitalDelta]*\[Eta]^3 - 16*r^5*\[CapitalDelta]*
             \[Eta]^3 - 8*r^7*\[CapitalDelta]*\[Eta]^3 - 
            8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^7*\[CapitalDelta]^2*
             \[Eta]^3))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*\[CapitalDelta]34*(-2 + 2*r^2 + \[CapitalDelta] + 
           r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(-2 + 6*r^2 - 6*r^4 + 2*r^6 + 3*\[CapitalDelta] - 
          7*r^2*\[CapitalDelta] - 7*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*((r*(-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-(r*\[CapitalDelta]*\[CapitalDelta]34*
            (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*(-1 + r^2 - 11*r^4 + 3*r^6 + \[CapitalDelta] - 
            3*r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
            3*r^6*\[CapitalDelta] + 2*r*\[Eta] - 12*r^3*\[Eta] + 
            2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
             \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((-8*r^2*(1 + r^2)*\[CapitalDelta]12^3*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + (r*\[CapitalDelta]34*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        ((r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2 - r^4 - r^6 + 
            \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 4*r*\[Eta] + 4*r^5*\[Eta] + 
            4*r*\[CapitalDelta]*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 
            12*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 12*r^4*\[CapitalDelta]*
             \[Eta]^2))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)) + \[CapitalDelta]12*
        ((r*\[CapitalDelta]*\[CapitalDelta]34*(-1 + 3*r^2 + 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*(\[CapitalDelta] - 
            7*r^2*\[CapitalDelta] - 14*r^4*\[CapitalDelta] - 
            6*r^6*\[CapitalDelta] - 3*r^8*\[CapitalDelta] - 
            3*r^10*\[CapitalDelta] + \[CapitalDelta]^2 - 
            r^2*\[CapitalDelta]^2 - 6*r^4*\[CapitalDelta]^2 - 
            2*r^6*\[CapitalDelta]^2 + 5*r^8*\[CapitalDelta]^2 + 
            3*r^10*\[CapitalDelta]^2 - 16*r*\[Eta] + 32*r^3*\[Eta] - 
            32*r^7*\[Eta] + 16*r^9*\[Eta] + 14*r*\[CapitalDelta]*\[Eta] - 
            24*r^3*\[CapitalDelta]*\[Eta] - 28*r^5*\[CapitalDelta]*\[Eta] + 
            8*r^7*\[CapitalDelta]*\[Eta] - 2*r^9*\[CapitalDelta]*\[Eta] - 
            10*r*\[CapitalDelta]^2*\[Eta] - 4*r^3*\[CapitalDelta]^2*\[Eta] + 
            16*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^7*\[CapitalDelta]^2*
             \[Eta] - 6*r^9*\[CapitalDelta]^2*\[Eta] + 28*r^2*\[CapitalDelta]*
             \[Eta]^2 - 28*r^4*\[CapitalDelta]*\[Eta]^2 + 
            20*r^6*\[CapitalDelta]*\[Eta]^2 + 12*r^8*\[CapitalDelta]*
             \[Eta]^2 - 20*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
            28*r^4*\[CapitalDelta]^2*\[Eta]^2 + 20*r^6*\[CapitalDelta]^2*
             \[Eta]^2 - 28*r^8*\[CapitalDelta]^2*\[Eta]^2 + 
            8*r^3*\[CapitalDelta]*\[Eta]^3 + 16*r^5*\[CapitalDelta]*
             \[Eta]^3 + 8*r^7*\[CapitalDelta]*\[Eta]^3 + 
            8*r^3*\[CapitalDelta]^2*\[Eta]^3 - 8*r^7*\[CapitalDelta]^2*
             \[Eta]^3))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])) - 
       (r*\[CapitalDelta]12^2*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + ((1 + r^2 - 2*r*\[Eta])*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] - 
          2*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2) - 
         (-2 + 2*r^4 + \[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
           r^4*\[CapitalDelta] - 8*r^3*\[CapitalDelta]*\[Eta] + 
           4*r^2*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*\[CapitalDelta]12^2*\[Eta]*(1 + r^2 - 2*r*\[Eta])*
         (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) + (\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 6*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 16*r*\[Eta] + 
          16*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 16*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + \[CapitalDelta]12*(-(\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
            (1 + r^2 + 6*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2) - ((1 + r^2 - 2*r*\[Eta])*
           (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 4*r*\[Eta] + 4*r^5*\[Eta] - 
            10*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            14*r^5*\[CapitalDelta]*\[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 
            12*r^2*\[CapitalDelta]*\[Eta]^2 + 4*r^4*\[CapitalDelta]*
             \[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])) + 
       (r*\[CapitalDelta]12^2*\[Eta])/((-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])) + (-2 + 2*r^4 + \[CapitalDelta] + 
         2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] - 8*r*\[Eta] + 
         8*r^3*\[Eta] + 4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
          \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2) + 
         (-2 + 2*r^4 + \[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
           r^4*\[CapitalDelta] - 4*r*\[Eta] + 4*r^3*\[Eta] + 
           8*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])) - 
       (r*\[CapitalDelta]12^2*\[Eta]*(3 + 3*r^2 - 2*r*\[Eta]))/
        ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + 4*r*\[Eta] - 4*r^3*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12*(\[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2) + 
         (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - 8*r*\[Eta] + 8*r^5*\[Eta] + 
           10*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 
           14*r^5*\[CapitalDelta]*\[Eta] - 12*r^2*\[CapitalDelta]*\[Eta]^2 + 
           4*r^4*\[CapitalDelta]*\[Eta]^2 + 8*r^3*\[CapitalDelta]*\[Eta]^3)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]12*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]12*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[Eta]/(4*(-1 + \[CapitalDelta])) + 
       (\[CapitalDelta]12*\[Eta])/(4*(-1 + \[CapitalDelta])^2))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]12*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])))*Derivative[0, 2][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) - 
       (r^2*(1 + r^2)*\[CapitalDelta]12^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2) + (r^2*(-1 - 2*r^2 - r^4 - 2*r^2*\[CapitalDelta] + 
            2*r^6*\[CapitalDelta] + 6*r^3*\[Eta] - 2*r^5*\[Eta] + 
            2*r*\[CapitalDelta]*\[Eta] - 2*r^5*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
          (3 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r^2*(1 + r^2)*\[CapitalDelta]12^2*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 6*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^3) - (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (1 - 4*r^2 - 3*r^4 + 2*r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          16*r^3*\[Eta] + 8*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + \[CapitalDelta]12*((r^2*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 + 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2) + (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(-3*r - 2*r^3 + r^5 - 
            2*r*\[CapitalDelta] + 2*r^5*\[CapitalDelta] + 2*\[Eta] - 
            4*r^2*\[Eta] + 2*r^4*\[Eta] + 6*\[CapitalDelta]*\[Eta] - 
            12*r^2*\[CapitalDelta]*\[Eta] + 6*r^4*\[CapitalDelta]*\[Eta] + 
            4*r*\[Eta]^2 + 4*r*\[CapitalDelta]*\[Eta]^2 - 
            4*r^3*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r^2*(1 + r^2)*\[CapitalDelta]12^2)/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*(1 - 4*r^2 - 3*r^4 + 2*r^6 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
          6*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-(r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2) + (r^3*(-3*r - 2*r^3 + r^5 - 
            2*r*\[CapitalDelta] + 2*r^5*\[CapitalDelta] - 6*r^2*\[Eta] + 
            2*r^4*\[Eta] - 2*\[CapitalDelta]*\[Eta] + 2*r^4*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r^2*(1 + r^2)*\[CapitalDelta]12^2*
         (1 + r^2 - 6*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2) + (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*((r^2*\[CapitalDelta]34)/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2) + 
         (r^2*(1 + r^2)*(-1 - 2*r^2 - r^4 - 2*r^2*\[CapitalDelta] + 
            2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 8*r^3*\[Eta] + 
            4*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 
            12*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
            4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r*\[CapitalDelta]12*
         (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
          2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^3*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + (r^3*(1 + r^2)*\[CapitalDelta]12*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
         (1 + r^2 + 2*r*\[Eta])^2))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) + (r^3*(1 + r^2)*\[CapitalDelta]12)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r^3*(1 + r^2)*\[CapitalDelta]12*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 2][1] = 
    ((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]*\[CapitalDelta]34*
         (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) + (r*\[CapitalDelta]*\[CapitalDelta]34*
           (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
            2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])*
          (1 + r^2 + 2*r*\[Eta]))) - (r*(-4 + 4*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(-2 + 2*r^2 - \[CapitalDelta] + 
          3*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-(r/((-1 + \[CapitalDelta])*(1 + r^2 + 
             2*r*\[Eta]))) - (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]*\[CapitalDelta]34*
           (-3 + 5*r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*(-2 + 2*r^2 - \[CapitalDelta] + 3*r^2*\[CapitalDelta] - 
            2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*\[CapitalDelta]*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (1 + r^2 - 2*r*\[Eta])) + (r*\[CapitalDelta]*\[CapitalDelta]34*
         (1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r*\[CapitalDelta]*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 - 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*(-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(r/((-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r*\[CapitalDelta]*(-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(-1 + 3*r^2 + 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (1/4 - \[CapitalDelta]34/(4*(-1 + \[CapitalDelta])) + 
       \[CapitalDelta]12*(-1/(4*(-1 + \[CapitalDelta])) + 
         \[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 - 2*r*\[Eta])/(4*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((1 + r^2 + 2*r*\[Eta])/(4*(1 + r^2 - 2*r*\[Eta])) - 
       (\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])) + \[CapitalDelta]12*
        ((1 + r^2 + 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 - 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 - 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (1/4 + \[CapitalDelta]34/(4*(-1 + \[CapitalDelta])) + 
       \[CapitalDelta]12*(1/(4*(-1 + \[CapitalDelta])) + 
         \[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r^2/(2*(-1 + r)*(1 + r)) - (r^2*\[CapitalDelta]34)/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) + 
       \[CapitalDelta]12*(-r^2/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) + 
         (r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2)))*Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-(r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (1 + r^2 - 2*r*\[Eta])) + (r^2*\[CapitalDelta]34*
         (1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r^2*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r^2/(2*(-1 + r)*(1 + r)) + (r^2*\[CapitalDelta]34)/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) + 
       \[CapitalDelta]12*(r^2/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])) + 
         (r^2*\[CapitalDelta]34)/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2)))*Derivative[1, 0][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]]
 
\[ScriptCapitalD]h[2, 2][2] = 
    ((r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        ((r*\[CapitalDelta]*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (-((r^3*\[CapitalDelta]*(-2 - \[CapitalDelta] + r^2*\[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
         (r^3*\[CapitalDelta]*(-2 - \[CapitalDelta] + r^2*\[CapitalDelta])*
           \[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*(1 + r^2 - 2*r*\[Eta])^2*(2 - 6*r^2 + 6*r^4 - 2*r^6 - 
           \[CapitalDelta] - 3*r^2*\[CapitalDelta] - 3*r^4*\[CapitalDelta] - 
           r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
           r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
           2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
           2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
           2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2*(2 - 6*r^2 + 6*r^4 - 2*r^6 - 
          \[CapitalDelta] - 3*r^2*\[CapitalDelta] - 3*r^4*\[CapitalDelta] - 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^3*(-((r*(1 + r^2 - 2*r*\[Eta])^2)/
           ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3)) - 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*((r*(1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^2 - 
            \[CapitalDelta] + 3*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*
             \[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^2 - \[CapitalDelta] + 
            3*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*
        (-((r*(1 + r^2 - 2*r*\[Eta])^2*(1 - 3*r^2 + 3*r^4 - r^6 - 
             2*\[CapitalDelta] + 8*r^2*\[CapitalDelta] - 
             4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 
             \[CapitalDelta]^2 - r^4*\[CapitalDelta]^2 + 
             4*r^3*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]^2*\[Eta] - 
             2*r^5*\[CapitalDelta]^2*\[Eta]))/((-1 + r)^3*(1 + r)^3*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3)) - 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*(1 - 3*r^2 + 3*r^4 - 
            r^6 - 2*\[CapitalDelta] + 8*r^2*\[CapitalDelta] - 
            4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 
            \[CapitalDelta]^2 - r^4*\[CapitalDelta]^2 + 4*r^3*\[CapitalDelta]*
             \[Eta] + 2*r^3*\[CapitalDelta]^2*\[Eta] - 
            2*r^5*\[CapitalDelta]^2*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*(1 + r^2)*\[CapitalDelta]*(-1 - 3*r^2 - 3*r^4 - r^6 - 
           \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - 8*r*\[Eta] + 16*r^3*\[Eta] - 8*r^5*\[Eta] + 
           4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
           4*r^4*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]*\[CapitalDelta]34*(-1 - 3*r^2 - 3*r^4 - 
          r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 8*r*\[Eta] + 16*r^3*\[Eta] - 8*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-(r*\[CapitalDelta]*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (-((r*\[CapitalDelta]*(-1 - 2*r^2 - 2*r^4 - 2*r^6 - r^8 - 
             r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
             r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - 2*r*\[Eta] + 
             2*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r^7*\[Eta] - 2*r*\[CapitalDelta]*
              \[Eta] + 2*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
              \[Eta] - 2*r^7*\[CapitalDelta]*\[Eta] + 8*r^4*\[Eta]^2 + 
             4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*
              \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta]))) + 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(-1 - 2*r^2 - 2*r^4 - 2*r^6 - 
            r^8 - r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r^7*\[Eta] - 2*r*\[CapitalDelta]*
             \[Eta] + 2*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
             \[Eta] - 2*r^7*\[CapitalDelta]*\[Eta] + 8*r^4*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 2*r*\[Eta]))))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 
          2*r^8 + \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
          10*r^4*\[CapitalDelta] - 4*r^6*\[CapitalDelta] + 
          r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 2*r^2*\[CapitalDelta]^2 + 
          2*r^6*\[CapitalDelta]^2 + r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 
          12*r^3*\[Eta] - 12*r^5*\[Eta] + 4*r^7*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] - 16*r^5*\[CapitalDelta]*\[Eta] - 
          4*r*\[CapitalDelta]^2*\[Eta] - 4*r^3*\[CapitalDelta]^2*\[Eta] + 
          4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
          4*r^6*\[CapitalDelta]*\[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^6*\[CapitalDelta]^2*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^3*((r*(1 + r^2 - 2*r*\[Eta])^2)/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*((r*(1 + r^2 - 2*r*\[Eta])*(2 - 2*r^4 + 
            \[CapitalDelta] + 6*r^2*\[CapitalDelta] + 5*r^4*\[CapitalDelta] - 
            4*r*\[Eta] + 4*r^3*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] - 
            4*r^2*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(2 - 2*r^4 + 
            \[CapitalDelta] + 6*r^2*\[CapitalDelta] + 5*r^4*\[CapitalDelta] - 
            4*r*\[Eta] + 4*r^3*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] - 
            4*r^2*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((r*(1 + r^2 - 2*r*\[Eta])*(1 - 2*r^2 + 2*r^6 - 
            r^8 - \[CapitalDelta] - 2*r^2*\[CapitalDelta] - 
            2*r^4*\[CapitalDelta] - 2*r^6*\[CapitalDelta] - 
            r^8*\[CapitalDelta] + \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 - 
            3*r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
            2*r^8*\[CapitalDelta]^2 - 2*r*\[Eta] + 6*r^3*\[Eta] - 
            6*r^5*\[Eta] + 2*r^7*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] - 
            6*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*\[Eta] - 
            2*r^7*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]^2*\[Eta] + 
            4*r^7*\[CapitalDelta]^2*\[Eta] - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
            4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
             \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])*(1 - 2*r^2 + 2*r^6 - r^8 - 
            \[CapitalDelta] - 2*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] - 
            2*r^6*\[CapitalDelta] - r^8*\[CapitalDelta] + \[CapitalDelta]^2 - 
            r^2*\[CapitalDelta]^2 - 3*r^4*\[CapitalDelta]^2 + 
            r^6*\[CapitalDelta]^2 + 2*r^8*\[CapitalDelta]^2 - 2*r*\[Eta] + 
            6*r^3*\[Eta] - 6*r^5*\[Eta] + 2*r^7*\[Eta] - 2*r*\[CapitalDelta]*
             \[Eta] - 6*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*
             \[Eta] - 2*r^7*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]^2*
             \[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] - 8*r^4*\[CapitalDelta]*
             \[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
            4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + \[CapitalDelta] + 
           r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-(1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (((1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 2*r^2*\[CapitalDelta] - 
            2*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 
            2*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^4 + \[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[CapitalDelta]*
            \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
            \[Eta]^2))/(4*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])^3) - 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*(-2 + 2*r^4 + 
          \[CapitalDelta] + 2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*(-(1 + r^2 - 2*r*\[Eta])^3/
          (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^3)/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*(((1 + r^2 - 2*r*\[Eta])^2*(-1 + r^4 + 
            2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
             \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*(-1 + r^4 + 
            2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
             \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
         3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 8*r*\[Eta] - 
         8*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
          \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*
          \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*
          \[Eta]^3)/(4*(-1 + r)*(1 + r)*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*(\[CapitalDelta] + 
          3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] + 8*r*\[Eta] - 8*r^5*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((1 + r^2 - r^4 - r^6 + 2*r^2*\[CapitalDelta] + 
           4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 
           4*r^5*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
            \[Eta] - 2*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 
           4*r^4*\[Eta]^2 - 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
           8*r^3*\[CapitalDelta]*\[Eta]^3)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*(1 + r^2 - r^4 - 
            r^6 + 2*r^2*\[CapitalDelta] + 4*r^4*\[CapitalDelta] + 
            2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 4*r^5*\[Eta] + 
            6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] - 
            2*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 
            8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[Eta] - 
          4*r^3*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])^2) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 4*r*\[Eta] - 
          4*r^3*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12^2*(((1 + r^2 - 6*r*\[Eta])*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*
           (1 + r^2 - 6*r*\[Eta])*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)) + 
       \[CapitalDelta]12*(((1 + r^2 - 2*r*\[Eta])*(1 - r^4 + 
            2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] - 6*r^3*\[CapitalDelta]*
             \[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(1 - r^4 + 
            2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] - 6*r^3*\[CapitalDelta]*
             \[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        ((\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[Eta]/4 + (\[CapitalDelta]34*\[Eta])/
        (4*(-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        (-\[Eta]/(4*(-1 + \[CapitalDelta])) + (\[CapitalDelta]34*\[Eta])/
          (4*(-1 + \[CapitalDelta])^2)))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta])*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        ((r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-(r^2*(-1 - 4*r^2 + r^4 - \[CapitalDelta] - 
             2*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta])*
            (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*(-1 - 4*r^2 + r^4 - \[CapitalDelta] - 2*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2 - 2*r*\[Eta])^2*(-1 - 2*r^2 - r^4 - 
           \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
           2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
         ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^3)) - 
       (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*(-1 - 2*r^2 - r^4 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + \[CapitalDelta]12^2*((r^2*(1 + r^2 - 2*r*\[Eta])^3)/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) + (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^3)/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*((r^2*(1 + r^2 - 2*r*\[Eta])^2*
           (-1 - 5*r^2 - 3*r^4 + r^6 - 3*\[CapitalDelta] - 
            r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 
            2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 
            6*r^5*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2*(-1 - 5*r^2 - 
            3*r^4 + r^6 - 3*\[CapitalDelta] - r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 2*r*\[Eta] - 
            8*r^3*\[Eta] + 2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] - 
            4*r^3*\[CapitalDelta]*\[Eta] + 6*r^5*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2)*(-1 - 2*r^2 - r^4 - \[CapitalDelta] - 
           r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
           4*r*\[Eta] + 8*r^3*\[Eta] - 4*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
           4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
         ((-1 + r)^3*(1 + r)^3*(1 + r^2 - 2*r*\[Eta])*
          (1 + r^2 + 2*r*\[Eta]))) + (r^2*(1 + r^2)*\[CapitalDelta]34*
         (-1 - 2*r^2 - r^4 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 4*r*\[Eta] + 
          8*r^3*\[Eta] - 4*r^5*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-(r^2*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-(r^2*(-3 - 6*r^2 - 4*r^4 - 2*r^6 - r^8 - 
             \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
             2*r^4*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
             3*r^8*\[CapitalDelta] - 4*r*\[Eta] + 4*r^3*\[Eta] + 
             4*r^5*\[Eta] - 4*r^7*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] + 
             4*r^3*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta] - 
             4*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
             16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
              \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
             4*r^6*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]34*
           (-3 - 6*r^2 - 4*r^4 - 2*r^6 - r^8 - \[CapitalDelta] - 
            4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
            4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - 4*r*\[Eta] + 
            4*r^3*\[Eta] + 4*r^5*\[Eta] - 4*r^7*\[Eta] - 4*r*\[CapitalDelta]*
             \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*
             \[Eta] - 4*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
            16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
            4*r^6*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r^2*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12^2*((r^2*(1 + r^2 - 2*r*\[Eta])*
           (3 + 3*r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 - 
            2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)) + \[CapitalDelta]12*
        ((r^2*(1 + r^2 - 2*r*\[Eta])*(-3 - 3*r^2 - r^4 - r^6 + 
            \[CapitalDelta] - 5*r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
            5*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 
            2*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
             \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-3 - 3*r^2 - r^4 - 
            r^6 + \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
            r^4*\[CapitalDelta] + 5*r^6*\[CapitalDelta] - 2*r*\[Eta] - 
            8*r^3*\[Eta] + 2*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 
            4*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)) - 
       (r*\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        ((r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])) - (r*\[CapitalDelta]34*
           (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2)))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
          (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (r^3*(1 + r^2)*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2) + 
       (r^3*(1 + r^2)*\[CapitalDelta]34)/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        (-(r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])) + 
         (r^3*(1 + r^2)*\[CapitalDelta]34)/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2)))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 2][3] = 
    (-((-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 
           6*r^2*\[CapitalDelta] - 6*r^4*\[CapitalDelta] + 
           2*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
           r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
           r^6*\[CapitalDelta]^2)*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]*(-1 - 4*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - ((-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta])*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-((-1 + r^2 + \[CapitalDelta] + 
             r^2*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r^2*\[CapitalDelta]*(-1 - 4*r^2 + r^4 - \[CapitalDelta] + 
            r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*
           (-1 - r^2 - r^2*\[CapitalDelta] + r^4*\[CapitalDelta])*
           \[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (((-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta])*\[CapitalDelta]34^2*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(-(r*\[CapitalDelta]) - 
          6*r^3*\[CapitalDelta] - 8*r^5*\[CapitalDelta] - 
          2*r^7*\[CapitalDelta] + r^9*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
          2*r^3*\[CapitalDelta]^2 + 2*r^7*\[CapitalDelta]^2 + 
          r^9*\[CapitalDelta]^2 - 4*\[Eta] + 8*r^2*\[Eta] - 8*r^6*\[Eta] + 
          4*r^8*\[Eta] + 2*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*
           \[Eta] - 8*r^4*\[CapitalDelta]*\[Eta] - 4*r^6*\[CapitalDelta]*
           \[Eta] + 6*r^8*\[CapitalDelta]*\[Eta] + 2*\[CapitalDelta]^2*
           \[Eta] - 4*r^4*\[CapitalDelta]^2*\[Eta] + 2*r^8*\[CapitalDelta]^2*
           \[Eta] - 4*r*\[CapitalDelta]*\[Eta]^2 + 16*r^3*\[CapitalDelta]*
           \[Eta]^2 + 4*r^5*\[CapitalDelta]*\[Eta]^2 + 4*r*\[CapitalDelta]^2*
           \[Eta]^2 - 4*r^5*\[CapitalDelta]^2*\[Eta]^2))/
        (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + ((1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 2*r^4 - 2*r^6 - r^8 + 
          r^10 + 2*\[CapitalDelta] - 2*r^2*\[CapitalDelta] - 
          16*r^4*\[CapitalDelta] - 16*r^6*\[CapitalDelta] - 
          2*r^8*\[CapitalDelta] + 2*r^10*\[CapitalDelta] - 
          \[CapitalDelta]^2 - 3*r^2*\[CapitalDelta]^2 - 
          2*r^4*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          3*r^8*\[CapitalDelta]^2 + r^10*\[CapitalDelta]^2 - 12*r*\[Eta] + 
          24*r^3*\[Eta] - 24*r^7*\[Eta] + 12*r^9*\[Eta] + 
          12*r*\[CapitalDelta]*\[Eta] - 24*r^5*\[CapitalDelta]*\[Eta] + 
          12*r^9*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 
          12*r^6*\[Eta]^2 + 4*r^8*\[Eta]^2 + 16*r^4*\[CapitalDelta]*
           \[Eta]^2 + 16*r^6*\[CapitalDelta]*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
           \[Eta]^2 - 4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^8*\[CapitalDelta]^2*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^3*
        ((-2*r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (2*r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*((\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(r*\[CapitalDelta] + 
            2*r^3*\[CapitalDelta] + r^5*\[CapitalDelta] - 4*\[Eta] + 
            4*r^4*\[Eta] - 2*\[CapitalDelta]*\[Eta] + 8*r^2*\[CapitalDelta]*
             \[Eta] + 10*r^4*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]*
             \[Eta]^2))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) + ((1 + r^2 - 2*r*\[Eta])*
           (-1 - r^2 + r^4 + r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 12*r*\[Eta] + 
            12*r^5*\[Eta] + 16*r^3*\[CapitalDelta]*\[Eta] + 
            16*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*
        (-(r^2*\[CapitalDelta]*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])*(-(r*\[CapitalDelta]) - 
            3*r^3*\[CapitalDelta] - 3*r^5*\[CapitalDelta] - 
            r^7*\[CapitalDelta] - r^3*\[CapitalDelta]^2 - 
            r^5*\[CapitalDelta]^2 + r^7*\[CapitalDelta]^2 + 
            r^9*\[CapitalDelta]^2 + 2*\[Eta] - 4*r^2*\[Eta] + 4*r^6*\[Eta] - 
            2*r^8*\[Eta] - 4*\[CapitalDelta]*\[Eta] + 8*r^2*\[CapitalDelta]*
             \[Eta] - 8*r^6*\[CapitalDelta]*\[Eta] + 4*r^8*\[CapitalDelta]*
             \[Eta] + 2*\[CapitalDelta]^2*\[Eta] + 2*r^2*\[CapitalDelta]^2*
             \[Eta] - 6*r^4*\[CapitalDelta]^2*\[Eta] - 
            2*r^6*\[CapitalDelta]^2*\[Eta] + 4*r^8*\[CapitalDelta]^2*\[Eta] + 
            4*r^3*\[CapitalDelta]*\[Eta]^2 + 4*r^5*\[CapitalDelta]*\[Eta]^2 + 
            4*r^3*\[CapitalDelta]^2*\[Eta]^2 - 4*r^5*\[CapitalDelta]^2*
             \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) - (r*(1 + r^2 - 2*r*\[Eta])*
           (-(r*\[CapitalDelta]) - 6*r^3*\[CapitalDelta] - 
            8*r^5*\[CapitalDelta] - 2*r^7*\[CapitalDelta] + 
            r^9*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
            2*r^3*\[CapitalDelta]^2 + 2*r^7*\[CapitalDelta]^2 + 
            r^9*\[CapitalDelta]^2 + 4*\[Eta] - 8*r^2*\[Eta] + 8*r^6*\[Eta] - 
            4*r^8*\[Eta] - 8*\[CapitalDelta]*\[Eta] + 20*r^2*\[CapitalDelta]*
             \[Eta] - 4*r^4*\[CapitalDelta]*\[Eta] - 20*r^6*\[CapitalDelta]*
             \[Eta] + 12*r^8*\[CapitalDelta]*\[Eta] + 4*\[CapitalDelta]^2*
             \[Eta] - 8*r^4*\[CapitalDelta]^2*\[Eta] + 
            4*r^8*\[CapitalDelta]^2*\[Eta] + 12*r^3*\[CapitalDelta]*
             \[Eta]^2 + 4*r^7*\[CapitalDelta]*\[Eta]^2 + 
            4*r^3*\[CapitalDelta]^2*\[Eta]^2 - 4*r^7*\[CapitalDelta]^2*
             \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((\[CapitalDelta]34^2*(-1 + r^4 + \[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
          2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
           \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]34*
         (-1 - 5*r^2 - 3*r^4 + r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 6*r*\[Eta] - 
          2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
           \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (-1 + 2*r^2 - 2*r^6 + r^8 + 
         2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 12*r^4*\[CapitalDelta] - 
         4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
         2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
         r^8*\[CapitalDelta]^2 + 2*r*\[Eta] - 6*r^3*\[Eta] + 6*r^5*\[Eta] - 
         2*r^7*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
          \[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] - 2*r^3*\[CapitalDelta]^2*
          \[Eta] + 2*r^5*\[CapitalDelta]^2*\[Eta] + 2*r^7*\[CapitalDelta]^2*
          \[Eta])/(4*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(((-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r*\[CapitalDelta]*\[CapitalDelta]34^2*(r + r^3 + 2*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (-1 - 2*r^2 - r^4 - r^2*\[CapitalDelta] + r^6*\[CapitalDelta] - 
            2*r*\[Eta] - 2*r^3*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
            2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]*(-r - 5*r^3 - 3*r^5 + r^7 - r*\[CapitalDelta] - 
            r^3*\[CapitalDelta] + r^5*\[CapitalDelta] + r^7*\[CapitalDelta] + 
            2*\[Eta] - 8*r^2*\[Eta] - 2*r^4*\[Eta] - 2*\[CapitalDelta]*
             \[Eta] + 2*r^4*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))))*
      hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(\[CapitalDelta]34^2*(-1 + r^4 + \[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] - 
           2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
            \[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*
         (-(r*\[CapitalDelta]) - 7*r^3*\[CapitalDelta] - 
          14*r^5*\[CapitalDelta] - 10*r^7*\[CapitalDelta] - 
          r^9*\[CapitalDelta] + r^11*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
          3*r^3*\[CapitalDelta]^2 - 2*r^5*\[CapitalDelta]^2 + 
          2*r^7*\[CapitalDelta]^2 + 3*r^9*\[CapitalDelta]^2 + 
          r^11*\[CapitalDelta]^2 - 4*\[Eta] + 4*r^2*\[Eta] + 8*r^4*\[Eta] - 
          8*r^6*\[Eta] - 4*r^8*\[Eta] + 4*r^10*\[Eta] - 2*\[CapitalDelta]*
           \[Eta] - 4*r^2*\[CapitalDelta]*\[Eta] - 8*r^4*\[CapitalDelta]*
           \[Eta] - 12*r^6*\[CapitalDelta]*\[Eta] - 6*r^8*\[CapitalDelta]*
           \[Eta] + 2*\[CapitalDelta]^2*\[Eta] - 8*r^4*\[CapitalDelta]^2*
           \[Eta] - 4*r^6*\[CapitalDelta]^2*\[Eta] + 6*r^8*\[CapitalDelta]^2*
           \[Eta] + 4*r^10*\[CapitalDelta]^2*\[Eta] + 8*r*\[Eta]^2 - 
          16*r^3*\[Eta]^2 + 16*r^7*\[Eta]^2 - 8*r^9*\[Eta]^2 + 
          4*r^3*\[CapitalDelta]*\[Eta]^2 + 20*r^5*\[CapitalDelta]*\[Eta]^2 + 
          12*r^7*\[CapitalDelta]*\[Eta]^2 - 4*r^9*\[CapitalDelta]*\[Eta]^2 + 
          8*r*\[CapitalDelta]^2*\[Eta]^2 + 4*r^3*\[CapitalDelta]^2*\[Eta]^2 - 
          12*r^5*\[CapitalDelta]^2*\[Eta]^2 - 4*r^7*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^9*\[CapitalDelta]^2*\[Eta]^2 + 
          8*r^2*\[CapitalDelta]*\[Eta]^3 + 24*r^6*\[CapitalDelta]*\[Eta]^3 + 
          8*r^2*\[CapitalDelta]^2*\[Eta]^3 - 8*r^6*\[CapitalDelta]^2*
           \[Eta]^3))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (-1 + 3*r^4 - 3*r^8 + r^12 + 
         2*\[CapitalDelta] - 18*r^4*\[CapitalDelta] - 
         32*r^6*\[CapitalDelta] - 18*r^8*\[CapitalDelta] + 
         2*r^12*\[CapitalDelta] - \[CapitalDelta]^2 - 
         4*r^2*\[CapitalDelta]^2 - 5*r^4*\[CapitalDelta]^2 + 
         5*r^8*\[CapitalDelta]^2 + 4*r^10*\[CapitalDelta]^2 + 
         r^12*\[CapitalDelta]^2 - 10*r*\[Eta] + 10*r^3*\[Eta] + 
         20*r^5*\[Eta] - 20*r^7*\[Eta] - 10*r^9*\[Eta] + 10*r^11*\[Eta] + 
         4*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 
         32*r^5*\[CapitalDelta]*\[Eta] - 32*r^7*\[CapitalDelta]*\[Eta] - 
         4*r^9*\[CapitalDelta]*\[Eta] + 4*r^11*\[CapitalDelta]*\[Eta] - 
         2*r*\[CapitalDelta]^2*\[Eta] - 6*r^3*\[CapitalDelta]^2*\[Eta] - 
         4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] + 
         6*r^9*\[CapitalDelta]^2*\[Eta] + 2*r^11*\[CapitalDelta]^2*\[Eta] + 
         20*r^2*\[Eta]^2 - 40*r^4*\[Eta]^2 + 40*r^8*\[Eta]^2 - 
         20*r^10*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 + 
         16*r^4*\[CapitalDelta]*\[Eta]^2 + 16*r^6*\[CapitalDelta]*\[Eta]^2 + 
         16*r^8*\[CapitalDelta]*\[Eta]^2 + 8*r^10*\[CapitalDelta]*\[Eta]^2 + 
         4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 8*r^4*\[CapitalDelta]^2*
          \[Eta]^2 - 8*r^8*\[CapitalDelta]^2*\[Eta]^2 - 
         4*r^10*\[CapitalDelta]^2*\[Eta]^2 + 8*r^3*\[Eta]^3 - 
         24*r^5*\[Eta]^3 + 24*r^7*\[Eta]^3 - 8*r^9*\[Eta]^3 + 
         16*r^3*\[CapitalDelta]*\[Eta]^3 + 16*r^5*\[CapitalDelta]*\[Eta]^3 + 
         16*r^7*\[CapitalDelta]*\[Eta]^3 + 16*r^9*\[CapitalDelta]*\[Eta]^3 + 
         8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^5*\[CapitalDelta]^2*
          \[Eta]^3 - 8*r^7*\[CapitalDelta]^2*\[Eta]^3 - 
         8*r^9*\[CapitalDelta]^2*\[Eta]^3)/(4*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^3*
        ((2*r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (2*r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*(-(\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34*(r*\[CapitalDelta] + 3*r^3*\[CapitalDelta] + 
            3*r^5*\[CapitalDelta] + r^7*\[CapitalDelta] - 4*\[Eta] - 
            4*r^2*\[Eta] + 4*r^4*\[Eta] + 4*r^6*\[Eta] - 2*\[CapitalDelta]*
             \[Eta] - 12*r^2*\[CapitalDelta]*\[Eta] - 18*r^4*\[CapitalDelta]*
             \[Eta] - 8*r^6*\[CapitalDelta]*\[Eta] + 8*r*\[Eta]^2 - 
            8*r^5*\[Eta]^2 - 16*r*\[CapitalDelta]*\[Eta]^2 - 
            20*r^3*\[CapitalDelta]*\[Eta]^2 - 4*r^5*\[CapitalDelta]*
             \[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^3))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) - 
         (-1 - 2*r^2 + 2*r^6 + r^8 + \[CapitalDelta] + 
           4*r^2*\[CapitalDelta] + 6*r^4*\[CapitalDelta] + 
           4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - 10*r*\[Eta] - 
           10*r^3*\[Eta] + 10*r^5*\[Eta] + 10*r^7*\[Eta] - 
           2*r*\[CapitalDelta]*\[Eta] - 22*r^3*\[CapitalDelta]*\[Eta] - 
           38*r^5*\[CapitalDelta]*\[Eta] - 18*r^7*\[CapitalDelta]*\[Eta] + 
           20*r^2*\[Eta]^2 - 20*r^6*\[Eta]^2 - 36*r^2*\[CapitalDelta]*
            \[Eta]^2 - 40*r^4*\[CapitalDelta]*\[Eta]^2 - 
           4*r^6*\[CapitalDelta]*\[Eta]^2 + 8*r^3*\[Eta]^3 - 8*r^5*\[Eta]^3 + 
           8*r^3*\[CapitalDelta]*\[Eta]^3 + 8*r^5*\[CapitalDelta]*\[Eta]^3)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*
        (-(r*\[CapitalDelta]*\[CapitalDelta]34^2*(r + r^3 + 2*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*
           (-(r*\[CapitalDelta]) - 4*r^3*\[CapitalDelta] - 
            6*r^5*\[CapitalDelta] - 4*r^7*\[CapitalDelta] - 
            r^9*\[CapitalDelta] - r^3*\[CapitalDelta]^2 - 
            2*r^5*\[CapitalDelta]^2 + 2*r^9*\[CapitalDelta]^2 + 
            r^11*\[CapitalDelta]^2 - 2*\[Eta] + 2*r^2*\[Eta] + 4*r^4*\[Eta] - 
            4*r^6*\[Eta] - 2*r^8*\[Eta] + 2*r^10*\[Eta] + 2*\[CapitalDelta]*
             \[Eta] - 10*r^4*\[CapitalDelta]*\[Eta] - 10*r^6*\[CapitalDelta]*
             \[Eta] + 2*r^10*\[CapitalDelta]*\[Eta] - 2*\[CapitalDelta]^2*
             \[Eta] - 2*r^2*\[CapitalDelta]^2*\[Eta] + 
            2*r^4*\[CapitalDelta]^2*\[Eta] + 2*r^6*\[CapitalDelta]^2*\[Eta] + 
            4*r*\[Eta]^2 - 8*r^3*\[Eta]^2 + 8*r^7*\[Eta]^2 - 4*r^9*\[Eta]^2 + 
            4*r*\[CapitalDelta]*\[Eta]^2 + 4*r^3*\[CapitalDelta]*\[Eta]^2 + 
            4*r^7*\[CapitalDelta]*\[Eta]^2 + 4*r^9*\[CapitalDelta]*\[Eta]^2 + 
            4*r^5*\[CapitalDelta]^2*\[Eta]^2 - 4*r^9*\[CapitalDelta]^2*
             \[Eta]^2 + 8*r^4*\[CapitalDelta]*\[Eta]^3 + 
            8*r^6*\[CapitalDelta]*\[Eta]^3 + 8*r^2*\[CapitalDelta]^2*
             \[Eta]^3 - 8*r^4*\[CapitalDelta]^2*\[Eta]^3))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) - (r*(-(r*\[CapitalDelta]) - 
            7*r^3*\[CapitalDelta] - 14*r^5*\[CapitalDelta] - 
            10*r^7*\[CapitalDelta] - r^9*\[CapitalDelta] + 
            r^11*\[CapitalDelta] - r*\[CapitalDelta]^2 - 
            3*r^3*\[CapitalDelta]^2 - 2*r^5*\[CapitalDelta]^2 + 
            2*r^7*\[CapitalDelta]^2 + 3*r^9*\[CapitalDelta]^2 + 
            r^11*\[CapitalDelta]^2 - 4*\[Eta] + 4*r^2*\[Eta] + 8*r^4*\[Eta] - 
            8*r^6*\[Eta] - 4*r^8*\[Eta] + 4*r^10*\[Eta] + 6*\[CapitalDelta]*
             \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta] - 24*r^4*\[CapitalDelta]*
             \[Eta] - 28*r^6*\[CapitalDelta]*\[Eta] + 2*r^8*\[CapitalDelta]*
             \[Eta] + 8*r^10*\[CapitalDelta]*\[Eta] - 6*\[CapitalDelta]^2*
             \[Eta] - 8*r^2*\[CapitalDelta]^2*\[Eta] + 
            8*r^4*\[CapitalDelta]^2*\[Eta] + 12*r^6*\[CapitalDelta]^2*
             \[Eta] - 2*r^8*\[CapitalDelta]^2*\[Eta] - 
            4*r^10*\[CapitalDelta]^2*\[Eta] + 8*r*\[Eta]^2 - 
            16*r^3*\[Eta]^2 + 16*r^7*\[Eta]^2 - 8*r^9*\[Eta]^2 + 
            16*r*\[CapitalDelta]*\[Eta]^2 + 4*r^3*\[CapitalDelta]*\[Eta]^2 - 
            12*r^5*\[CapitalDelta]*\[Eta]^2 + 12*r^7*\[CapitalDelta]*
             \[Eta]^2 + 12*r^9*\[CapitalDelta]*\[Eta]^2 - 
            8*r*\[CapitalDelta]^2*\[Eta]^2 + 4*r^3*\[CapitalDelta]^2*
             \[Eta]^2 + 20*r^5*\[CapitalDelta]^2*\[Eta]^2 - 
            4*r^7*\[CapitalDelta]^2*\[Eta]^2 - 12*r^9*\[CapitalDelta]^2*
             \[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^3 + 
            24*r^6*\[CapitalDelta]*\[Eta]^3 + 8*r^2*\[CapitalDelta]^2*
             \[Eta]^3 - 8*r^6*\[CapitalDelta]^2*\[Eta]^3))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((-3 + 3*r^2 + 2*\[CapitalDelta] + 2*r^2*\[CapitalDelta])*\[Eta]*
          (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + ((-2 + 2*r^2 + \[CapitalDelta] + 
          3*r^2*\[CapitalDelta])*\[CapitalDelta]34*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34^2*\[Eta]*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-(\[Eta]*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (((-2 + 2*r^2 + \[CapitalDelta] + 3*r^2*\[CapitalDelta])*\[Eta]*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - ((-1 + r^2 + 4*r^2*\[CapitalDelta])*
           \[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34^2*\[Eta]*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]34^2*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*(-1 - 2*r^2 - r^4 + 12*r*\[Eta] + 
          12*r^3*\[Eta] + 12*r^2*\[Eta]^2))/(4*(1 + r^2 + 2*r*\[Eta])^3) - 
       (\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
         (-2 - 4*r^2 - 2*r^4 + \[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + 8*r*\[Eta] + 8*r^3*\[Eta] + 
          4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          8*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*(-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
            (-1 - 2*r^2 - r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
           (-1 - 2*r^2 - r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((\[CapitalDelta]34^2*\[Eta]*(-1 - r^2 + 
            2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta])) + (\[Eta]*(-1 - r^2 + 2*r*\[Eta])*
           (-\[CapitalDelta] - 2*r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
            4*r*\[Eta] + 4*r^3*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] + 
            8*r^3*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta])*(-1 - 2*r^2 - r^4 + 12*r*\[CapitalDelta]*
             \[Eta] + 12*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
            8*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[CapitalDelta]34^2*\[Eta])/(4*(-1 + \[CapitalDelta])) - 
       (\[Eta]*(1 + r^2 + 6*r*\[Eta]))/(4*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*\[Eta]*(\[CapitalDelta] + r^2*\[CapitalDelta] + 
          4*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (-(\[CapitalDelta]34^2*\[Eta])/(4*(-1 + \[CapitalDelta])^2) - 
         (\[Eta]*(2 + 2*r^2 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
            4*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta]))/
          (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (\[CapitalDelta]34*\[Eta]*(1 + r^2 + 2*r*\[Eta] + 
            4*r*\[CapitalDelta]*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[CapitalDelta]34^2*\[Eta])/(4*(-1 + \[CapitalDelta])) + 
       (\[Eta]*(-1 - r^2 + r^4 + r^6 + 2*\[CapitalDelta] + 
          6*r^2*\[CapitalDelta] + 6*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 12*r^2*\[Eta]^2 + 12*r^4*\[Eta]^2 - 
          8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])^2) + 
       (\[CapitalDelta]34*\[Eta]*(\[CapitalDelta] + 5*r^2*\[CapitalDelta] + 
          7*r^4*\[CapitalDelta] + 3*r^6*\[CapitalDelta] + 4*r*\[Eta] - 
          4*r^5*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*
           \[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
           \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12^2*((\[Eta]*(1 + 2*r^2 + r^4 - 12*r*\[Eta] - 
            12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*\[Eta]*
           (1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)) + 
       \[CapitalDelta]12*((\[CapitalDelta]34^2*\[Eta])/
          (4*(-1 + \[CapitalDelta])^2) + (\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - r^4 - r^6 + 4*r^2*\[CapitalDelta] + 
            8*r^4*\[CapitalDelta] + 4*r^6*\[CapitalDelta] - 8*r*\[Eta] + 
            8*r^5*\[Eta] + 8*r*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
             \[Eta] - 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 
            16*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
         (\[Eta]*(\[CapitalDelta] + 5*r^2*\[CapitalDelta] + 
            7*r^4*\[CapitalDelta] + 3*r^6*\[CapitalDelta] - 12*r*\[Eta] + 
            12*r^5*\[Eta] + 12*r*\[CapitalDelta]*\[Eta] - 
            12*r^5*\[CapitalDelta]*\[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*
             \[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*\[Eta]^2*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]^2*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*\[Eta]^2*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        ((\[Eta]^2*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*\[Eta]^2*
           (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[Eta]^2/4 + (\[CapitalDelta]34*\[Eta]^2)/
        (4*(-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        (-\[Eta]^2/(4*(-1 + \[CapitalDelta])) + (\[CapitalDelta]34*\[Eta]^2)/
          (4*(-1 + \[CapitalDelta])^2)))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]^2*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((\[Eta]^2*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]^2*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*(1 - 8*r^2 + 3*r^4 - 2*\[CapitalDelta] + 
           2*r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*(-6*r^2 + 2*r^4 - \[CapitalDelta] - 
          2*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta])*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2)*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-(r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (r*(1 + r^2)*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r*(1 + r^2)*(-6*r^2 + 2*r^4 - \[CapitalDelta] - 
            2*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta])*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(1 + r^2)*(-1 - 4*r^2 + r^4 - 4*r^2*\[CapitalDelta] + 
            4*r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2)*\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 - 6*r^2 - 12*r^4 - 2*r^6 + 
          3*r^8 - 2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] + 12*r*\[Eta] - 
          12*r^3*\[Eta] - 12*r^5*\[Eta] + 12*r^7*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) + (r*(1 + r^2)*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(-6*r^2 - 10*r^4 - 2*r^6 + 2*r^8 - 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^3*\[Eta] - 8*r^5*\[Eta] + 8*r^7*\[Eta] + 4*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*
           \[Eta] + 4*r^7*\[CapitalDelta]*\[Eta] + 24*r^4*\[Eta]^2 - 
          8*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + \[CapitalDelta]12^2*((r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
           (1 + 2*r^2 + r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] - 4*r^2*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) + (r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (1 + 2*r^2 + r^4 + 8*r*\[Eta] + 8*r^3*\[Eta] - 4*r^2*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*
        (-(r*(1 + r^2)*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
           (-6*r^2 - 10*r^4 - 2*r^6 + 2*r^8 - \[CapitalDelta] - 
            4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
            4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] + 4*r*\[Eta] - 
            4*r^3*\[Eta] - 4*r^5*\[Eta] + 4*r^7*\[Eta] + 8*r*\[CapitalDelta]*
             \[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
             \[Eta] + 8*r^7*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 + 
            8*r^4*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
            8*r^4*\[CapitalDelta]*\[Eta]^2 - 12*r^6*\[CapitalDelta]*
             \[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) - (r*(1 + r^2)*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])*(-1 - 6*r^2 - 8*r^4 - 2*r^6 + r^8 - 
            4*r^2*\[CapitalDelta] - 4*r^4*\[CapitalDelta] + 
            4*r^6*\[CapitalDelta] + 4*r^8*\[CapitalDelta] + 
            12*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] - 
            12*r^5*\[CapitalDelta]*\[Eta] + 12*r^7*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 + 16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 
            8*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^6*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[CapitalDelta]34^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r*(1 + r^2)*(1 - 7*r^2 - 5*r^4 + 3*r^6 - 
          2*\[CapitalDelta] - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 
          4*r*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) - 
       (r*(1 + r^2)*\[CapitalDelta]34*(-6*r^2 - 4*r^4 + 2*r^6 - 
          \[CapitalDelta] - 3*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - 4*r*\[Eta] - 4*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 
          6*r^5*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*((r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r*(1 + r^2)*\[CapitalDelta]34^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2) + (r*(1 + r^2)*(-6*r^2 - 4*r^4 + 2*r^6 - 
            \[CapitalDelta] - 3*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
            3*r^6*\[CapitalDelta] - 12*r^3*\[Eta] + 4*r^5*\[Eta] - 
            6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            2*r^5*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(1 + r^2)*\[CapitalDelta]34*(-1 - 5*r^2 - 3*r^4 + r^6 - 
            4*r^2*\[CapitalDelta] + 4*r^6*\[CapitalDelta] - 2*r*\[Eta] - 
            8*r^3*\[Eta] + 2*r^5*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] + 
            4*r^5*\[CapitalDelta]*\[Eta]))/(4*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*\[CapitalDelta]34^2)/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) - (r*(1 + r^2)*(1 - 6*r^2 - 12*r^4 - 2*r^6 + 
          3*r^8 - 2*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 2*r^8*\[CapitalDelta] + 12*r^2*\[Eta]^2 + 
          4*r^6*\[Eta]^2 + 8*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^6*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^2) - (r*(1 + r^2)*\[CapitalDelta]34*
         (-6*r^2 - 10*r^4 - 2*r^6 + 2*r^8 - \[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - 4*r*\[Eta] + 
          4*r^3*\[Eta] + 4*r^5*\[Eta] - 4*r^7*\[Eta] + 4*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*
           \[Eta] + 4*r^7*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 + 
          8*r^4*\[Eta]^2 + 12*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12^2*
        (-(r*(1 + r^2)*(1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 
             4*r^2*\[Eta]^2))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) - (r*(1 + r^2)*\[CapitalDelta]34*
           (1 + 2*r^2 + r^4 - 12*r*\[Eta] - 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)) + \[CapitalDelta]12*(-(r*(1 + r^2)*\[CapitalDelta]34^2)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2) - 
         (r*(1 + r^2)*\[CapitalDelta]34*(-1 - 6*r^2 - 8*r^4 - 2*r^6 + r^8 - 
            4*r^2*\[CapitalDelta] - 4*r^4*\[CapitalDelta] + 
            4*r^6*\[CapitalDelta] + 4*r^8*\[CapitalDelta] + 8*r*\[Eta] - 
            8*r^3*\[Eta] - 8*r^5*\[Eta] + 8*r^7*\[Eta] - 8*r*\[CapitalDelta]*
             \[Eta] + 8*r^3*\[CapitalDelta]*\[Eta] + 8*r^5*\[CapitalDelta]*
             \[Eta] - 8*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
            16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 16*r^2*\[CapitalDelta]*
             \[Eta]^2 - 16*r^4*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2) - (r*(1 + r^2)*(-6*r^2 - 10*r^4 - 
            2*r^6 + 2*r^8 - \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
            2*r^4*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
            3*r^8*\[CapitalDelta] + 12*r*\[Eta] - 12*r^3*\[Eta] - 
            12*r^5*\[Eta] + 12*r^7*\[Eta] - 12*r*\[CapitalDelta]*\[Eta] + 
            12*r^3*\[CapitalDelta]*\[Eta] + 12*r^5*\[CapitalDelta]*\[Eta] - 
            12*r^7*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 + 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 8*r^4*\[CapitalDelta]*
             \[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) - (r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*((r*(1 + r^2)*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (r*(1 + r^2)*\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*(1 + r^2)^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*(1 + r^2)^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])^2)/
        (4*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r^2*(1 + r^2)^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*(-(r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta])^2)/
          (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) - (r^2*(1 + r^2)^2*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2)^2)/(4*(-1 + r)^2*(1 + r)^2) - 
       (r^2*(1 + r^2)^2*\[CapitalDelta]34)/(4*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        ((r^2*(1 + r^2)^2)/(4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])) - 
         (r^2*(1 + r^2)^2*\[CapitalDelta]34)/(4*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2)))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*(1 + r^2)^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r^2*(1 + r^2)^2*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^2*(1 + r^2)^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (4*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 2][4] = 
    ((2*r^2*\[CapitalDelta]*\[CapitalDelta]34^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] + 2*r*\[Eta] + 2*r^3*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]*\[CapitalDelta]34*(-3 + 10*r^2 - 3*r^4 + 
          3*\[CapitalDelta] - 4*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] - 
          2*r*\[Eta] - 2*r^3*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*((-2*r^2*\[CapitalDelta])/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (2*r^2*\[CapitalDelta]*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*((-2*r^2*\[CapitalDelta]*\[CapitalDelta]34^2)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (1 - 6*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] + 
            2*r*\[Eta] + 2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 
            2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r^2*\[CapitalDelta]*(-1 - 2*r^2 - r^4 + \[CapitalDelta] - 
            4*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 2*r*\[Eta] + 
            2*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((2*r^2*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*
         (2 - 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
          2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r^2*(1 + r^2 - 2*r*\[Eta])*(8 - 24*r^2 + 24*r^4 - 8*r^6 + 
          \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          12*r*\[CapitalDelta]*\[Eta] - 24*r^3*\[CapitalDelta]*\[Eta] + 
          12*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) + (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 4*r^6 + 
          3*\[CapitalDelta] - 15*r^2*\[CapitalDelta] + 
          9*r^4*\[CapitalDelta] - 5*r^6*\[CapitalDelta] + \[CapitalDelta]^2 - 
          3*r^2*\[CapitalDelta]^2 - r^4*\[CapitalDelta]^2 + 
          3*r^6*\[CapitalDelta]^2 + 8*r*\[CapitalDelta]*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] + 8*r^5*\[CapitalDelta]*\[Eta] + 
          4*r*\[CapitalDelta]^2*\[Eta] - 8*r^3*\[CapitalDelta]^2*\[Eta] + 
          4*r^5*\[CapitalDelta]^2*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          4*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^3*((4*r^2*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (4*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*((-4*r^2*\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) - (4*r^2*(1 + r^2 - 2*r*\[Eta])*
           (-2 + 2*r^2 - \[CapitalDelta] + r^2*\[CapitalDelta] - 
            2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (4*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (-1 + r^2 - 2*\[CapitalDelta] + 2*r^2*\[CapitalDelta] - 
            2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((2*r^2*\[CapitalDelta]*\[CapitalDelta]34^2*
           (-3 + r^2 - 2*r*\[Eta])*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3) - (r^2*(1 + r^2 - 2*r*\[Eta])*(-4 + 12*r^2 - 12*r^4 + 4*r^6 + 
            13*\[CapitalDelta] - 41*r^2*\[CapitalDelta] + 
            31*r^4*\[CapitalDelta] - 11*r^6*\[CapitalDelta] - 
            \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
            r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
            4*r*\[CapitalDelta]*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] + 
            4*r^5*\[CapitalDelta]*\[Eta] + 8*r*\[CapitalDelta]^2*\[Eta] - 
            16*r^3*\[CapitalDelta]^2*\[Eta] + 8*r^5*\[CapitalDelta]^2*
             \[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 4*r^4*\[CapitalDelta]*
             \[Eta]^2 + 4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 
            4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 
            4*r^6 - 7*\[CapitalDelta] + 27*r^2*\[CapitalDelta] - 
            21*r^4*\[CapitalDelta] + 9*r^6*\[CapitalDelta] - 
            5*\[CapitalDelta]^2 + 15*r^2*\[CapitalDelta]^2 - 
            11*r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 - 
            12*r*\[CapitalDelta]^2*\[Eta] + 24*r^3*\[CapitalDelta]^2*\[Eta] - 
            12*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*
             \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 
            4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
             \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r^2*\[CapitalDelta]*(1 - 6*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) - 
       (r^2*\[CapitalDelta]*\[CapitalDelta]34*(1 - 6*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        ((2*r^2*\[CapitalDelta])/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^2*\[CapitalDelta]*
           \[CapitalDelta]34)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r^2*\[CapitalDelta]*(-1 - 2*r^2 - r^4 + \[CapitalDelta] - 
            4*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] - 2*r*\[Eta] - 
            2*r^3*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]*\[CapitalDelta]34*
           (-1 - 2*r^2 - r^4 + \[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r^3*\[Eta] - 
            2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r^2*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 4*r^6 + 
           \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 5*r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
           r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 - 
           16*r^3*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] + 
           4*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
           4*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^2*\[CapitalDelta]^2*
            \[Eta]^2 + 4*r^4*\[CapitalDelta]^2*\[Eta]^2))/
         ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^3)) - 
       (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 
          4*r^6 + \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
          5*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - \[CapitalDelta]^2 - 
          r^2*\[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          r^6*\[CapitalDelta]^2 - 16*r^3*\[CapitalDelta]*\[Eta] - 
          4*r*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
           \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^3*
        ((-4*r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) - (4*r^2*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)) + \[CapitalDelta]12^2*
        ((-4*r^2*(1 + r^2 - 2*r*\[Eta])*(1 - r^2 + 2*r^2*\[CapitalDelta] + 
            2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (4*r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (1 - r^2 + 2*r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*
        (-((r^2*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 4*r^6 - 
             3*\[CapitalDelta] - r^2*\[CapitalDelta] - r^4*\[CapitalDelta] - 
             3*r^6*\[CapitalDelta] + 3*\[CapitalDelta]^2 - 
             5*r^2*\[CapitalDelta]^2 - 3*r^4*\[CapitalDelta]^2 + 
             5*r^6*\[CapitalDelta]^2 - 8*r*\[CapitalDelta]*\[Eta] - 
             8*r^5*\[CapitalDelta]*\[Eta] + 4*r*\[CapitalDelta]^2*\[Eta] - 
             16*r^3*\[CapitalDelta]^2*\[Eta] + 12*r^5*\[CapitalDelta]^2*
              \[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*
              \[Eta]^2 - 4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
             4*r^4*\[CapitalDelta]^2*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3)) - 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(4 - 12*r^2 + 12*r^4 - 
            4*r^6 - 3*\[CapitalDelta] - r^2*\[CapitalDelta] - 
            r^4*\[CapitalDelta] - 3*r^6*\[CapitalDelta] + 
            3*\[CapitalDelta]^2 - 5*r^2*\[CapitalDelta]^2 - 
            3*r^4*\[CapitalDelta]^2 + 5*r^6*\[CapitalDelta]^2 - 
            8*r*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*\[Eta] + 
            4*r*\[CapitalDelta]^2*\[Eta] - 16*r^3*\[CapitalDelta]^2*\[Eta] + 
            12*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*
             \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 
            4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^4*\[CapitalDelta]^2*
             \[Eta]^2))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])*
          (1 + r^2 + 2*r*\[Eta]))) + (r*(-1 + r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])) - 
       (2*r*\[CapitalDelta]34*(-1 + r^2 + \[CapitalDelta] - 
          r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (r/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        ((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^2*\[CapitalDelta]*(r - \[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34*(-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))))*Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + (r*(1 + r^2 - 2*r*\[Eta])*
         (3 + 3*r^2 + 2*r*\[Eta]))/(1 + r^2 + 2*r*\[Eta])^3 + 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(2 + 2*r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*
           \[Eta]))/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((2*r*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (2*r*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*(-((r*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
           ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)) - 
         (r*\[CapitalDelta]*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) - (r*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 2*\[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
            2*r*\[Eta]))/((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r/(1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34)/
        ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-(r/((-1 + \[CapitalDelta])*(1 + r^2 + 
             2*r*\[Eta]))) + (r*\[CapitalDelta]34)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (-((r*\[CapitalDelta])/((-1 + \[CapitalDelta])*(1 + r^2 + 
             2*r*\[Eta]))) + (r*\[CapitalDelta]*\[CapitalDelta]34)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + \[CapitalDelta] + 
           r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
         ((-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])^2)) - 
       (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 
          \[CapitalDelta] + r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*
           \[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12^2*
        ((-2*r*(1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) - (2*r*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)) + \[CapitalDelta]12*
        (-((r*(1 + r^2 - 2*r*\[Eta])*(1 - r^2 - \[CapitalDelta] + 
             3*r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
           ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
             2)) - (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (1 - r^2 - \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            2*r*\[CapitalDelta]*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])/(4*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])^2/(4*(1 + r^2 + 2*r*\[Eta])^2) - 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        ((1 + r^2 - 2*r*\[Eta])^2/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-1/4 + \[CapitalDelta]34/(4*(-1 + \[CapitalDelta])) + 
       \[CapitalDelta]12*(-1/(4*(-1 + \[CapitalDelta])) + 
         \[CapitalDelta]34/(4*(-1 + \[CapitalDelta])^2)))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(1 + r^2 - 2*r*\[Eta])/(4*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(1 + r^2 - 2*r*\[Eta])/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((2*r^3*\[CapitalDelta]34^2)/((-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (2*r^3*\[CapitalDelta]34*(1 - 5*r^2 + 2*r^4 - 2*\[CapitalDelta] + 
          2*r^2*\[CapitalDelta] + 2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] + 
          2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
           \[Eta]))/((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*((-2*r^3)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (2*r^3*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))) + \[CapitalDelta]12*((-2*r^3*\[CapitalDelta]34^2)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta])) - (2*r^3*\[CapitalDelta]34*(-3*r^2 + r^4 - 
            \[CapitalDelta] + r^4*\[CapitalDelta] + 2*r*\[Eta] + 
            2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta]))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + 
         (2*r^3*(-1 - r^2 - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
            2*r*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((2*r^3*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta]))/
        ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       (2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 - 2*r^4 + r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] + 6*r*\[Eta] - 12*r^3*\[Eta] + 6*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) + (2*r^3*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(-1 - 2*r^2 - r^4 - 2*r^2*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 8*r^3*\[Eta] + 4*r^5*\[Eta] + 
          2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          3) + \[CapitalDelta]12^2*((8*r^4*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) + (8*r^4*\[CapitalDelta]34*\[Eta]*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            3)) + \[CapitalDelta]12*((-2*r^3*\[CapitalDelta]34^2*
           (1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2) - (2*r^3*(1 + r^2 - 2*r*\[Eta])*
           (-3*r^2 - 2*r^4 + r^6 - \[CapitalDelta] - r^2*\[CapitalDelta] + 
            r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 2*r*\[Eta] - 
            4*r^3*\[Eta] + 2*r^5*\[Eta] + 4*r*\[CapitalDelta]*\[Eta] - 
            8*r^3*\[CapitalDelta]*\[Eta] + 4*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
            4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-1 - 2*r^2 - r^4 - 
            2*r^2*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 
            6*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
            6*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((2*r^3*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
          2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]34*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        ((2*r^3)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))) + \[CapitalDelta]12*
        ((2*r^3*(-1 - r^2 - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 
            2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]34*
           (-1 - r^2 - 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 
            2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((-2*r^3*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^2) - 
       (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-3*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12^2*((-4*r^3*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            2) - (4*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)) + \[CapitalDelta]12*((-2*r^3*(1 + r^2 - 2*r*\[Eta])*
           (-2 + r^2 - r^4 + \[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] - 2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
            2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
         (2*r^3*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-2 + r^2 - r^4 + 
            \[CapitalDelta] - 4*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] - 
            2*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
          (1 + r^2 + 2*r*\[Eta]))) - (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((r^2*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) - 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
          (1 + r^2 + 2*r*\[Eta]))) + (r^4*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r^4*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^4*(1 + r^2 - 2*r*\[Eta])^2)/((-1 + r)^2*(1 + r)^2*
         (1 + r^2 + 2*r*\[Eta])^2) + (r^4*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/((-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12*(-((r^4*(1 + r^2 - 2*r*\[Eta])^2)/
           ((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta])^2)) - (r^4*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/((-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (r^4/((-1 + r)^2*(1 + r)^2) - (r^4*\[CapitalDelta]34)/
        ((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])) + 
       \[CapitalDelta]12*(r^4/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])) - 
         (r^4*\[CapitalDelta]34)/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^
            2)))*Derivative[2, 0][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     (-((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
          (1 + r^2 + 2*r*\[Eta]))) - (r^4*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-((r^4*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) - 
         (r^4*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
\[ScriptCapitalD]h[2, 2][5] = 
    ((r*\[CapitalDelta]34^3)/((-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]*(1 - 6*r^2 + r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]*\[CapitalDelta]34^2*(-1 + 3*r^2 + 2*r*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
       (r*\[CapitalDelta]34*(-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 
          6*r^2*\[CapitalDelta] - \[CapitalDelta]^2 + r^4*\[CapitalDelta]^2 + 
          4*r^3*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]^2*\[Eta] - 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*((r*(-1 + r^2 + \[CapitalDelta] + 
            r^2*\[CapitalDelta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (2*r^3*\[CapitalDelta]*
           \[CapitalDelta]34)/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34^2)/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-((r*\[CapitalDelta]34^3)/((-1 + \[CapitalDelta])^2*
            (1 + r^2 + 2*r*\[Eta]))) + (r*\[CapitalDelta]34^2*
           (-2 + 2*r^2 + \[CapitalDelta] + r^2*\[CapitalDelta] + 
            2*r*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*(2 - 6*r^2 + 6*r^4 - 2*r^6 - 3*\[CapitalDelta] + 
            3*r^2*\[CapitalDelta] - 9*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] + \[CapitalDelta]^2 - 
            3*r^2*\[CapitalDelta]^2 - r^4*\[CapitalDelta]^2 + 
            3*r^6*\[CapitalDelta]^2 - 2*r*\[CapitalDelta]*\[Eta] + 
            12*r^3*\[CapitalDelta]*\[Eta] - 2*r^5*\[CapitalDelta]*\[Eta] + 
            2*r*\[CapitalDelta]^2*\[Eta] - 2*r^5*\[CapitalDelta]^2*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
           (-1 + 3*r^2 - 3*r^4 + r^6 + 2*\[CapitalDelta] - 
            8*r^2*\[CapitalDelta] + 4*r^4*\[CapitalDelta] - 
            2*r^6*\[CapitalDelta] - \[CapitalDelta]^2 + 
            2*r^2*\[CapitalDelta]^2 - 3*r^4*\[CapitalDelta]^2 + 
            2*r^6*\[CapitalDelta]^2 + 4*r^3*\[CapitalDelta]*\[Eta] + 
            2*r^3*\[CapitalDelta]^2*\[Eta] - 2*r^5*\[CapitalDelta]^2*\[Eta]))/
          ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*hr[-1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-((r*\[CapitalDelta]34^3)/((-1 + \[CapitalDelta])*
          (1 + r^2 + 2*r*\[Eta]))) - (r*(1 + r^2 - 2*r*\[Eta])*
         (4 - 8*r^2 + 8*r^6 - 4*r^8 + 3*\[CapitalDelta] - 
          4*r^2*\[CapitalDelta] - 14*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 8*r*\[Eta] + 24*r^3*\[Eta] - 
          24*r^5*\[Eta] + 8*r^7*\[Eta] + 16*r*\[CapitalDelta]*\[Eta] - 
          16*r^3*\[CapitalDelta]*\[Eta] - 16*r^5*\[CapitalDelta]*\[Eta] + 
          16*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2 + 
          8*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^6*\[CapitalDelta]*\[Eta]^2 + 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 - 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^3) - 
       (r*\[CapitalDelta]34^2*(\[CapitalDelta] + 7*r^2*\[CapitalDelta] + 
          11*r^4*\[CapitalDelta] + 5*r^6*\[CapitalDelta] - 16*r*\[Eta] + 
          16*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 10*r^5*\[CapitalDelta]*\[Eta] - 20*r^2*\[CapitalDelta]*
           \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*
           \[Eta]^3))/(2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) - (r*\[CapitalDelta]34*
         (3 - 3*r^2 - 6*r^4 + 6*r^6 + 3*r^8 - 3*r^10 - \[CapitalDelta] - 
          r^2*\[CapitalDelta] - 4*r^4*\[CapitalDelta] - 
          8*r^6*\[CapitalDelta] - 3*r^8*\[CapitalDelta] + 
          r^10*\[CapitalDelta] + \[CapitalDelta]^2 - 
          4*r^4*\[CapitalDelta]^2 - 2*r^6*\[CapitalDelta]^2 + 
          3*r^8*\[CapitalDelta]^2 + 2*r^10*\[CapitalDelta]^2 + 4*r*\[Eta] - 
          8*r^3*\[Eta] + 8*r^7*\[Eta] - 4*r^9*\[Eta] - 8*r*\[CapitalDelta]*
           \[Eta] + 28*r^3*\[CapitalDelta]*\[Eta] - 20*r^7*\[CapitalDelta]*
           \[Eta] + 16*r^9*\[CapitalDelta]*\[Eta] + 2*r*\[CapitalDelta]^2*
           \[Eta] + 2*r^3*\[CapitalDelta]^2*\[Eta] - 2*r^5*\[CapitalDelta]^2*
           \[Eta] - 2*r^7*\[CapitalDelta]^2*\[Eta] + 12*r^2*\[Eta]^2 - 
          36*r^4*\[Eta]^2 + 36*r^6*\[Eta]^2 - 12*r^8*\[Eta]^2 - 
          12*r^2*\[CapitalDelta]*\[Eta]^2 + 28*r^4*\[CapitalDelta]*\[Eta]^2 + 
          4*r^6*\[CapitalDelta]*\[Eta]^2 - 4*r^8*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 8*r^4*\[CapitalDelta]^2*
           \[Eta]^2 + 4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 
          8*r^8*\[CapitalDelta]^2*\[Eta]^2 - 16*r^5*\[CapitalDelta]*
           \[Eta]^3 - 8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 
          8*r^5*\[CapitalDelta]^2*\[Eta]^3))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^3*((8*r^2*(1 + r^2)*\[Eta])/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (8*r^2*(1 + r^2)*\[CapitalDelta]34*
           \[Eta])/((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*(-((r*\[CapitalDelta]34^2*(1 + 2*r^2 + r^4 + 
             12*r*\[Eta] + 12*r^3*\[Eta] + 4*r^2*\[Eta]^2))/
           ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) - 
         (r*(1 + r^2 - r^4 - r^6 + \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 12*r*\[Eta] + 
            12*r^5*\[Eta] - 4*r*\[CapitalDelta]*\[Eta] + 
            8*r^3*\[CapitalDelta]*\[Eta] + 12*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 12*r^4*\[CapitalDelta]*\[Eta]^2))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            3) - (2*r*\[CapitalDelta]34*(1 + r^2 - r^4 - r^6 + 
            r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 8*r*\[CapitalDelta]*\[Eta] + 
            4*r^3*\[CapitalDelta]*\[Eta] + 12*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 8*r^2*\[CapitalDelta]*
             \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]34^3)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34^2*
           (2 + 2*r^2 - 2*r^4 - 2*r^6 - \[CapitalDelta] + 
            5*r^2*\[CapitalDelta] + 13*r^4*\[CapitalDelta] + 
            7*r^6*\[CapitalDelta] + 8*r*\[Eta] - 8*r^5*\[Eta] - 
            30*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            34*r^5*\[CapitalDelta]*\[Eta] + 8*r^2*\[Eta]^2 - 8*r^4*\[Eta]^2 - 
            28*r^2*\[CapitalDelta]*\[Eta]^2 + 4*r^4*\[CapitalDelta]*
             \[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r*\[CapitalDelta]34*(1 - r^2 - 2*r^4 + 2*r^6 + r^8 - r^10 + 
            \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 8*r^4*\[CapitalDelta] - 
            r^8*\[CapitalDelta] - 3*r^10*\[CapitalDelta] + 
            \[CapitalDelta]^2 + 2*r^2*\[CapitalDelta]^2 - 
            4*r^4*\[CapitalDelta]^2 - 6*r^6*\[CapitalDelta]^2 + 
            3*r^8*\[CapitalDelta]^2 + 4*r^10*\[CapitalDelta]^2 + 
            12*r*\[Eta] - 24*r^3*\[Eta] + 24*r^7*\[Eta] - 12*r^9*\[Eta] - 
            8*r*\[CapitalDelta]*\[Eta] + 20*r^3*\[CapitalDelta]*\[Eta] + 
            8*r^5*\[CapitalDelta]*\[Eta] - 12*r^7*\[CapitalDelta]*\[Eta] + 
            8*r^9*\[CapitalDelta]*\[Eta] - 6*r*\[CapitalDelta]^2*\[Eta] + 
            26*r^3*\[CapitalDelta]^2*\[Eta] - 10*r^5*\[CapitalDelta]^2*
             \[Eta] - 26*r^7*\[CapitalDelta]^2*\[Eta] + 
            16*r^9*\[CapitalDelta]^2*\[Eta] + 4*r^2*\[Eta]^2 - 
            12*r^4*\[Eta]^2 + 12*r^6*\[Eta]^2 - 4*r^8*\[Eta]^2 + 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 20*r^4*\[CapitalDelta]*
             \[Eta]^2 + 28*r^6*\[CapitalDelta]*\[Eta]^2 - 
            4*r^8*\[CapitalDelta]*\[Eta]^2 - 20*r^2*\[CapitalDelta]^2*
             \[Eta]^2 + 32*r^4*\[CapitalDelta]^2*\[Eta]^2 + 
            4*r^6*\[CapitalDelta]^2*\[Eta]^2 - 16*r^8*\[CapitalDelta]^2*
             \[Eta]^2 - 16*r^5*\[CapitalDelta]*\[Eta]^3 - 
            8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^5*\[CapitalDelta]^2*
             \[Eta]^3))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) + (r*(2 - 2*r^2 - 4*r^4 + 4*r^6 + 
            2*r^8 - 2*r^10 + 3*\[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
            18*r^4*\[CapitalDelta] - 10*r^6*\[CapitalDelta] - 
            r^8*\[CapitalDelta] - r^10*\[CapitalDelta] + \[CapitalDelta]^2 - 
            r^2*\[CapitalDelta]^2 - 6*r^4*\[CapitalDelta]^2 - 
            2*r^6*\[CapitalDelta]^2 + 5*r^8*\[CapitalDelta]^2 + 
            3*r^10*\[CapitalDelta]^2 + 24*r*\[Eta] - 48*r^3*\[Eta] + 
            48*r^7*\[Eta] - 24*r^9*\[Eta] - 38*r*\[CapitalDelta]*\[Eta] + 
            88*r^3*\[CapitalDelta]*\[Eta] + 12*r^5*\[CapitalDelta]*\[Eta] - 
            72*r^7*\[CapitalDelta]*\[Eta] + 42*r^9*\[CapitalDelta]*\[Eta] + 
            10*r*\[CapitalDelta]^2*\[Eta] + 4*r^3*\[CapitalDelta]^2*\[Eta] - 
            16*r^5*\[CapitalDelta]^2*\[Eta] - 4*r^7*\[CapitalDelta]^2*
             \[Eta] + 6*r^9*\[CapitalDelta]^2*\[Eta] + 8*r^2*\[Eta]^2 - 
            24*r^4*\[Eta]^2 + 24*r^6*\[Eta]^2 - 8*r^8*\[Eta]^2 + 
            4*r^2*\[CapitalDelta]*\[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2 + 
            44*r^6*\[CapitalDelta]*\[Eta]^2 - 12*r^8*\[CapitalDelta]*
             \[Eta]^2 - 20*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
            28*r^4*\[CapitalDelta]^2*\[Eta]^2 + 20*r^6*\[CapitalDelta]^2*
             \[Eta]^2 - 28*r^8*\[CapitalDelta]^2*\[Eta]^2 - 
            8*r^3*\[CapitalDelta]*\[Eta]^3 - 16*r^5*\[CapitalDelta]*
             \[Eta]^3 - 8*r^7*\[CapitalDelta]*\[Eta]^3 - 
            8*r^3*\[CapitalDelta]^2*\[Eta]^3 + 8*r^7*\[CapitalDelta]^2*
             \[Eta]^3))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[-1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-(r*\[CapitalDelta]34^2*(-2 + 2*r^2 + \[CapitalDelta] + 
           r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r^3*\[CapitalDelta]*\[CapitalDelta]34*(-6*r^2 + 2*r^4 - 
          \[CapitalDelta] + r^4*\[CapitalDelta] - 4*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) - (r*(-2 + 6*r^2 - 6*r^4 + 2*r^6 + 
          3*\[CapitalDelta] - 7*r^2*\[CapitalDelta] - 7*r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 + 
          r^4*\[CapitalDelta]^2 + r^6*\[CapitalDelta]^2 + 
          2*r*\[CapitalDelta]*\[Eta] - 12*r^3*\[CapitalDelta]*\[Eta] + 
          2*r^5*\[CapitalDelta]*\[Eta] - 2*r*\[CapitalDelta]^2*\[Eta] + 
          2*r^5*\[CapitalDelta]^2*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        (-((r*(-1 + r^2 + \[CapitalDelta] + r^2*\[CapitalDelta]))/
           ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
             2*r*\[Eta]))) + (2*r^3*\[CapitalDelta]*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta])) - (r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))) + \[CapitalDelta]12*
        (-(r*\[CapitalDelta]*\[CapitalDelta]34^2*(-1 + 3*r^2 + 2*r*\[Eta]))/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r^3*\[CapitalDelta]*\[CapitalDelta]34*
           (-2 - 2*r^2 + \[CapitalDelta] - 4*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta] - 4*r*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
            2*r^3*\[CapitalDelta]*\[Eta]))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]*(-1 + r^2 - 11*r^4 + 3*r^6 + \[CapitalDelta] - 
            3*r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
            3*r^6*\[CapitalDelta] + 2*r*\[Eta] - 12*r^3*\[Eta] + 
            2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*
             \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta]))))*hr[1 + \[CapitalDelta]12, 
        -1 + \[CapitalDelta]34][r, \[Eta]] + 
     ((r*\[CapitalDelta]34^2*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] + 2*r*\[CapitalDelta]*\[Eta]))/
        (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       (r*(1 + r^2 - 2*r*\[Eta])*(2 - 4*r^2 + 4*r^6 - 2*r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 10*r^4*\[CapitalDelta] - 
          4*r^6*\[CapitalDelta] + r^8*\[CapitalDelta] - \[CapitalDelta]^2 - 
          2*r^2*\[CapitalDelta]^2 + 2*r^6*\[CapitalDelta]^2 + 
          r^8*\[CapitalDelta]^2 - 4*r*\[Eta] + 12*r^3*\[Eta] - 
          12*r^5*\[Eta] + 4*r^7*\[Eta] - 16*r^3*\[CapitalDelta]*\[Eta] - 
          16*r^5*\[CapitalDelta]*\[Eta] - 4*r*\[CapitalDelta]^2*\[Eta] - 
          4*r^3*\[CapitalDelta]^2*\[Eta] + 4*r^5*\[CapitalDelta]^2*\[Eta] + 
          4*r^7*\[CapitalDelta]^2*\[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*\[Eta]^2 - 
          4*r^2*\[CapitalDelta]^2*\[Eta]^2 + 4*r^6*\[CapitalDelta]^2*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^3) + 
       (r*\[CapitalDelta]34*(2 - 2*r^2 - 4*r^4 + 4*r^6 + 2*r^8 - 2*r^10 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] - 4*r^4*\[CapitalDelta] - 
          8*r^6*\[CapitalDelta] - 3*r^8*\[CapitalDelta] + 
          r^10*\[CapitalDelta] - r^2*\[CapitalDelta]^2 - 
          2*r^4*\[CapitalDelta]^2 + 2*r^8*\[CapitalDelta]^2 + 
          r^10*\[CapitalDelta]^2 - 8*r*\[CapitalDelta]*\[Eta] + 
          4*r^3*\[CapitalDelta]*\[Eta] - 12*r^7*\[CapitalDelta]*\[Eta] + 
          2*r*\[CapitalDelta]^2*\[Eta] - 2*r^3*\[CapitalDelta]^2*\[Eta] - 
          6*r^5*\[CapitalDelta]^2*\[Eta] + 2*r^7*\[CapitalDelta]^2*\[Eta] + 
          4*r^9*\[CapitalDelta]^2*\[Eta] + 8*r^2*\[Eta]^2 - 24*r^4*\[Eta]^2 + 
          24*r^6*\[Eta]^2 - 8*r^8*\[Eta]^2 - 12*r^2*\[CapitalDelta]*
           \[Eta]^2 + 28*r^4*\[CapitalDelta]*\[Eta]^2 + 4*r^6*\[CapitalDelta]*
           \[Eta]^2 - 4*r^8*\[CapitalDelta]*\[Eta]^2 + 
          8*r^2*\[CapitalDelta]^2*\[Eta]^2 - 4*r^4*\[CapitalDelta]^2*
           \[Eta]^2 - 8*r^6*\[CapitalDelta]^2*\[Eta]^2 + 
          4*r^8*\[CapitalDelta]^2*\[Eta]^2 + 16*r^5*\[CapitalDelta]*
           \[Eta]^3 + 8*r^3*\[CapitalDelta]^2*\[Eta]^3 - 
          8*r^5*\[CapitalDelta]^2*\[Eta]^3))/((-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^3*((-8*r^2*(1 + r^2)*\[Eta])/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) - (8*r^2*(1 + r^2)*\[CapitalDelta]34*
           \[Eta])/((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12^2*((r*\[CapitalDelta]34^2)/((-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (r*(1 + r^2 - r^4 - r^6 + 
            \[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 4*r*\[Eta] + 4*r^5*\[Eta] + 
            4*r*\[CapitalDelta]*\[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 
            12*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 12*r^4*\[CapitalDelta]*
             \[Eta]^2))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (2*r*\[CapitalDelta]34*
           (1 + r^2 - r^4 - r^6 + r^2*\[CapitalDelta] + 
            2*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 
            4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 8*r^2*\[CapitalDelta]*
             \[Eta]^2 - 4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*((r*\[CapitalDelta]*\[CapitalDelta]34^2*
           (-1 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34*(\[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
            8*r^4*\[CapitalDelta] - r^8*\[CapitalDelta] - 
            3*r^10*\[CapitalDelta] + r^2*\[CapitalDelta]^2 - 
            2*r^4*\[CapitalDelta]^2 - 4*r^6*\[CapitalDelta]^2 + 
            2*r^8*\[CapitalDelta]^2 + 3*r^10*\[CapitalDelta]^2 - 8*r*\[Eta] + 
            16*r^3*\[Eta] - 16*r^7*\[Eta] + 8*r^9*\[Eta] + 
            8*r*\[CapitalDelta]*\[Eta] - 20*r^3*\[CapitalDelta]*\[Eta] - 
            8*r^5*\[CapitalDelta]*\[Eta] + 12*r^7*\[CapitalDelta]*\[Eta] - 
            8*r^9*\[CapitalDelta]*\[Eta] - 6*r*\[CapitalDelta]^2*\[Eta] + 
            6*r^3*\[CapitalDelta]^2*\[Eta] + 2*r^5*\[CapitalDelta]^2*\[Eta] - 
            6*r^7*\[CapitalDelta]^2*\[Eta] + 4*r^9*\[CapitalDelta]^2*\[Eta] + 
            12*r^2*\[CapitalDelta]*\[Eta]^2 - 20*r^4*\[CapitalDelta]*
             \[Eta]^2 + 28*r^6*\[CapitalDelta]*\[Eta]^2 - 
            4*r^8*\[CapitalDelta]*\[Eta]^2 - 8*r^2*\[CapitalDelta]^2*
             \[Eta]^2 + 20*r^4*\[CapitalDelta]^2*\[Eta]^2 - 
            8*r^6*\[CapitalDelta]^2*\[Eta]^2 - 4*r^8*\[CapitalDelta]^2*
             \[Eta]^2 + 16*r^5*\[CapitalDelta]*\[Eta]^3 + 
            8*r^3*\[CapitalDelta]^2*\[Eta]^3 - 8*r^5*\[CapitalDelta]^2*
             \[Eta]^3))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3) + 
         (r*(\[CapitalDelta] - 7*r^2*\[CapitalDelta] - 
            14*r^4*\[CapitalDelta] - 6*r^6*\[CapitalDelta] - 
            3*r^8*\[CapitalDelta] - 3*r^10*\[CapitalDelta] + 
            \[CapitalDelta]^2 - r^2*\[CapitalDelta]^2 - 
            6*r^4*\[CapitalDelta]^2 - 2*r^6*\[CapitalDelta]^2 + 
            5*r^8*\[CapitalDelta]^2 + 3*r^10*\[CapitalDelta]^2 - 
            16*r*\[Eta] + 32*r^3*\[Eta] - 32*r^7*\[Eta] + 16*r^9*\[Eta] + 
            14*r*\[CapitalDelta]*\[Eta] - 24*r^3*\[CapitalDelta]*\[Eta] - 
            28*r^5*\[CapitalDelta]*\[Eta] + 8*r^7*\[CapitalDelta]*\[Eta] - 
            2*r^9*\[CapitalDelta]*\[Eta] - 10*r*\[CapitalDelta]^2*\[Eta] - 
            4*r^3*\[CapitalDelta]^2*\[Eta] + 16*r^5*\[CapitalDelta]^2*
             \[Eta] + 4*r^7*\[CapitalDelta]^2*\[Eta] - 
            6*r^9*\[CapitalDelta]^2*\[Eta] + 28*r^2*\[CapitalDelta]*
             \[Eta]^2 - 28*r^4*\[CapitalDelta]*\[Eta]^2 + 
            20*r^6*\[CapitalDelta]*\[Eta]^2 + 12*r^8*\[CapitalDelta]*
             \[Eta]^2 - 20*r^2*\[CapitalDelta]^2*\[Eta]^2 + 
            28*r^4*\[CapitalDelta]^2*\[Eta]^2 + 20*r^6*\[CapitalDelta]^2*
             \[Eta]^2 - 28*r^8*\[CapitalDelta]^2*\[Eta]^2 + 
            8*r^3*\[CapitalDelta]*\[Eta]^3 + 16*r^5*\[CapitalDelta]*
             \[Eta]^3 + 8*r^7*\[CapitalDelta]*\[Eta]^3 + 
            8*r^3*\[CapitalDelta]^2*\[Eta]^3 - 8*r^7*\[CapitalDelta]^2*
             \[Eta]^3))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3)))*hr[1 + \[CapitalDelta]12, 
        1 + \[CapitalDelta]34][r, \[Eta]] + 
     (-\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])) - 
       ((1 + r^2 - 2*r*\[Eta])*(-2 + 2*r^2 + \[CapitalDelta] + 
          r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
        (4*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])) + 
       (\[CapitalDelta]34*(-1 + r^4 + 2*r^2*\[CapitalDelta] + 
          2*r^4*\[CapitalDelta] + 6*r*\[Eta] - 6*r^3*\[Eta] - 
          6*r*\[CapitalDelta]*\[Eta] - 2*r^3*\[CapitalDelta]*\[Eta] + 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*((r*\[Eta])/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (r*\[CapitalDelta]34*\[Eta])/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])^2) - 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-1 + r^2 + 
            2*r^2*\[CapitalDelta] - 2*r*\[CapitalDelta]*\[Eta]))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) + (-2 + 2*r^4 + \[CapitalDelta] + 
           2*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] - 
           8*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta]))))*Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 6*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 
          3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] - 16*r*\[Eta] + 
          16*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 16*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/
        (4*(-1 + r)*(1 + r)*(1 + r^2 + 2*r*\[Eta])^3) + 
       (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 - r^4 - r^6 + 
          2*r^2*\[CapitalDelta] + 4*r^4*\[CapitalDelta] + 
          2*r^6*\[CapitalDelta] - 8*r*\[Eta] + 8*r^5*\[Eta] - 
          6*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
          10*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 4*r^4*\[Eta]^2 - 
          16*r^2*\[CapitalDelta]*\[Eta]^2 + 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
       \[CapitalDelta]12^2*((r*\[Eta]*(1 + r^2 - 2*r*\[Eta])*
           (3 + 3*r^2 + 2*r*\[Eta]))/((-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^3) + (r*\[CapitalDelta]34*\[Eta]*
           (1 + r^2 - 2*r*\[Eta])*(3 + 3*r^2 + 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)) + 
       \[CapitalDelta]12*(-(\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*
            (1 + r^2 + 6*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2) - ((1 + r^2 - 2*r*\[Eta])*
           (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
            r^6*\[CapitalDelta] - 4*r*\[Eta] + 4*r^5*\[Eta] - 
            10*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            14*r^5*\[CapitalDelta]*\[Eta] - 8*r^2*\[Eta]^2 + 8*r^4*\[Eta]^2 - 
            12*r^2*\[CapitalDelta]*\[Eta]^2 + 4*r^4*\[CapitalDelta]*
             \[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) - 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 - r^4 - r^6 + 
            2*r^2*\[CapitalDelta] + 4*r^4*\[CapitalDelta] + 
            2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 4*r^5*\[Eta] - 
            18*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
            22*r^5*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 - 4*r^4*\[Eta]^2 - 
            24*r^2*\[CapitalDelta]*\[Eta]^2 + 16*r^4*\[CapitalDelta]*
             \[Eta]^2 - 8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[0, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])) - 
       (-2 + 2*r^4 + \[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
         r^4*\[CapitalDelta] - 8*r*\[Eta] + 8*r^3*\[Eta] + 
         4*r*\[CapitalDelta]*\[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] + 
         4*r^2*\[CapitalDelta]*\[Eta]^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*
         (-1 + r^4 + 2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 
          6*r*\[Eta] + 6*r^3*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] + 
          6*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2))/
        (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-((r*\[Eta])/((-1 + \[CapitalDelta])*
            (1 + r^2 + 2*r*\[Eta]))) + (r*\[CapitalDelta]34*\[Eta])/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])^2) - 
         (-2 + 2*r^4 + \[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
           r^4*\[CapitalDelta] - 4*r*\[Eta] + 4*r^3*\[Eta] + 
           8*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 
            2*r*\[Eta])) + (\[CapitalDelta]34*(-1 + r^4 + 
            2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] + 
            10*r^3*\[CapitalDelta]*\[Eta] + 4*r^2*\[CapitalDelta]*\[Eta]^2))/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 1][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])) + 
       ((1 + r^2 - 2*r*\[Eta])*(\[CapitalDelta] + 2*r^2*\[CapitalDelta] + 
          r^4*\[CapitalDelta] + 4*r*\[Eta] - 4*r^3*\[Eta] - 
          4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*
         (1 + r^2 - r^4 - r^6 + 2*r^2*\[CapitalDelta] + 
          4*r^4*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*
           \[Eta] + 2*r^5*\[CapitalDelta]*\[Eta] - 4*r^2*\[Eta]^2 + 
          4*r^4*\[Eta]^2 - 8*r^2*\[CapitalDelta]*\[Eta]^2 + 
          8*r^3*\[CapitalDelta]*\[Eta]^3))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
       \[CapitalDelta]12^2*(-((r*\[Eta]*(3 + 3*r^2 - 2*r*\[Eta]))/
           ((-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2)) - 
         (r*\[CapitalDelta]34*\[Eta]*(3 + 3*r^2 - 2*r*\[Eta]))/
          ((-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)) + 
       \[CapitalDelta]12*(\[CapitalDelta]34^2/(4*(-1 + \[CapitalDelta])^2) + 
         (\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(1 - r^4 + 
            2*r^2*\[CapitalDelta] + 2*r^4*\[CapitalDelta] - 2*r*\[Eta] + 
            2*r^3*\[Eta] + 6*r*\[CapitalDelta]*\[Eta] - 6*r^3*\[CapitalDelta]*
             \[Eta] - 4*r^2*\[CapitalDelta]*\[Eta]^2))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
         (\[CapitalDelta] + 3*r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + 
           r^6*\[CapitalDelta] - 8*r*\[Eta] + 8*r^5*\[Eta] + 
           10*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 
           14*r^5*\[CapitalDelta]*\[Eta] - 12*r^2*\[CapitalDelta]*\[Eta]^2 + 
           4*r^4*\[CapitalDelta]*\[Eta]^2 + 8*r^3*\[CapitalDelta]*\[Eta]^3)/
          (4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
            2)))*Derivative[0, 1][hr[1 + \[CapitalDelta]12, 
         1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(1 + r^2 + 2*r*\[Eta])) - 
       (\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12*(-(\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (\[CapitalDelta]34*\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
          (4*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/
        (4*(1 + r^2 + 2*r*\[Eta])^2) - (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12*
        ((\[Eta]*(-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta])^2)/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[0, 2][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-\[Eta]/4 + (\[CapitalDelta]34*\[Eta])/
        (4*(-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        (-\[Eta]/(4*(-1 + \[CapitalDelta])) + (\[CapitalDelta]34*\[Eta])/
          (4*(-1 + \[CapitalDelta])^2)))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/
        (4*(1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
         (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((\[Eta]*(-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (\[CapitalDelta]34*\[Eta]*
           (-1 - r^2 + 2*r*\[Eta]))/(4*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[0, 2][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r^2*(-3*r^2 + r^4 - \[CapitalDelta] + 
          r^4*\[CapitalDelta])*(1 + r^2 - 2*r*\[Eta]))/((-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])) - (r^2*\[CapitalDelta]34*
         (1 - 7*r^2 - 5*r^4 + 3*r^6 - 3*\[CapitalDelta] - 
          r^2*\[CapitalDelta] + 3*r^4*\[CapitalDelta] + r^6*\[CapitalDelta] + 
          2*r*\[Eta] + 8*r^3*\[Eta] - 2*r^5*\[Eta] + 2*r*\[CapitalDelta]*
           \[Eta] + 4*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*
           \[Eta]))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12^2*
        ((r^2*(1 + r^2))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) - (r^2*(1 + r^2)*\[CapitalDelta]34)/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 
            2*r*\[Eta]))) + \[CapitalDelta]12*((r^2*\[CapitalDelta]34^2)/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2) + 
         (r^2*(-1 - 4*r^2 + r^4 - \[CapitalDelta] - 2*r^2*\[CapitalDelta] + 
            3*r^4*\[CapitalDelta])*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])) - (r^2*(-1 - 2*r^2 - r^4 - 
            2*r^2*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 6*r^3*\[Eta] - 
            2*r^5*\[Eta] + 2*r*\[CapitalDelta]*\[Eta] - 2*r^5*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*
          (3 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 - 4*r^2 - 3*r^4 + 2*r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] + 8*r*\[Eta] - 16*r^3*\[Eta] + 8*r^5*\[Eta] + 
          4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
          4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
         (1 + r^2 + 2*r*\[Eta])^3) - (r^2*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])*(-1 - 6*r^2 - 8*r^4 - 2*r^6 + r^8 + 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 6*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 5*r^8*\[CapitalDelta] + 8*r*\[Eta] - 
          8*r^3*\[Eta] - 8*r^5*\[Eta] + 8*r^7*\[Eta] + 8*r*\[CapitalDelta]*
           \[Eta] - 8*r^3*\[CapitalDelta]*\[Eta] - 8*r^5*\[CapitalDelta]*
           \[Eta] + 8*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
           \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^3) + \[CapitalDelta]12^2*
        (-((r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(1 + r^2 + 6*r*\[Eta]))/
           ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
             3)) - (r^2*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*
           (1 + r^2 + 6*r*\[Eta]))/((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^3)) + \[CapitalDelta]12*
        ((r^2*\[CapitalDelta]34^2*(1 + r^2 - 2*r*\[Eta])*
           (3 + 3*r^2 + 2*r*\[Eta]))/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2) + 
         (r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*(-3*r - 2*r^3 + r^5 - 
            2*r*\[CapitalDelta] + 2*r^5*\[CapitalDelta] + 2*\[Eta] - 
            4*r^2*\[Eta] + 2*r^4*\[Eta] + 6*\[CapitalDelta]*\[Eta] - 
            12*r^2*\[CapitalDelta]*\[Eta] + 6*r^4*\[CapitalDelta]*\[Eta] + 
            4*r*\[Eta]^2 + 4*r*\[CapitalDelta]*\[Eta]^2 - 
            4*r^3*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^3) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-3 - 6*r^2 - 4*r^4 - 
            2*r^6 - r^8 + 3*\[CapitalDelta] - 4*r^2*\[CapitalDelta] - 
            10*r^4*\[CapitalDelta] + 4*r^6*\[CapitalDelta] + 
            7*r^8*\[CapitalDelta] - 4*r*\[Eta] + 4*r^3*\[Eta] + 
            4*r^5*\[Eta] - 4*r^7*\[Eta] + 20*r*\[CapitalDelta]*\[Eta] - 
            20*r^3*\[CapitalDelta]*\[Eta] - 20*r^5*\[CapitalDelta]*\[Eta] + 
            20*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
            16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
             \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 
            4*r^6*\[CapitalDelta]*\[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^3)))*
      Derivative[1, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) - (r^2*(1 - 4*r^2 - 3*r^4 + 2*r^6 - 
          \[CapitalDelta] - r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          r^6*\[CapitalDelta] - 6*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])) + 
       (r^2*\[CapitalDelta]34*(1 - 7*r^2 - 5*r^4 + 3*r^6 - \[CapitalDelta] - 
          3*r^2*\[CapitalDelta] + r^4*\[CapitalDelta] + 
          3*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 2*r^5*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] + 
          6*r^5*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
         (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
       \[CapitalDelta]12^2*(-((r^2*(1 + r^2))/((-1 + r)*(1 + r)*
            (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta]))) + 
         (r^2*(1 + r^2)*\[CapitalDelta]34)/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))) + 
       \[CapitalDelta]12*(-(r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2) - (r^3*(-3*r - 2*r^3 + r^5 - 
            2*r*\[CapitalDelta] + 2*r^5*\[CapitalDelta] - 6*r^2*\[Eta] + 
            2*r^4*\[Eta] - 2*\[CapitalDelta]*\[Eta] + 2*r^4*\[CapitalDelta]*
             \[Eta]))/((-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])) + (r^2*\[CapitalDelta]34*
           (-1 - 5*r^2 - 3*r^4 + r^6 + \[CapitalDelta] - 
            5*r^2*\[CapitalDelta] - r^4*\[CapitalDelta] + 
            5*r^6*\[CapitalDelta] - 2*r*\[Eta] - 8*r^3*\[Eta] + 
            2*r^5*\[Eta] - 2*r*\[CapitalDelta]*\[Eta] - 4*r^3*\[CapitalDelta]*
             \[Eta] + 6*r^5*\[CapitalDelta]*\[Eta]))/(2*(-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^2*\[CapitalDelta]34^2)/(2*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + (r^2*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])*
         (-3*r^2 + r^4 - \[CapitalDelta] + r^4*\[CapitalDelta] - 2*r*\[Eta] - 
          2*r*\[CapitalDelta]*\[Eta] + 2*r^3*\[CapitalDelta]*\[Eta]))/
        ((-1 + r)^3*(1 + r)^3*(1 + r^2 + 2*r*\[Eta])^2) + 
       (r^2*\[CapitalDelta]34*(-1 - 6*r^2 - 8*r^4 - 2*r^6 + r^8 - 
          \[CapitalDelta] - 4*r^2*\[CapitalDelta] - 2*r^4*\[CapitalDelta] + 
          4*r^6*\[CapitalDelta] + 3*r^8*\[CapitalDelta] - 8*r*\[Eta] + 
          8*r^3*\[Eta] + 8*r^5*\[Eta] - 8*r^7*\[Eta] + 4*r*\[CapitalDelta]*
           \[Eta] - 4*r^3*\[CapitalDelta]*\[Eta] - 4*r^5*\[CapitalDelta]*
           \[Eta] + 4*r^7*\[CapitalDelta]*\[Eta] + 4*r^2*\[Eta]^2 + 
          16*r^4*\[Eta]^2 - 4*r^6*\[Eta]^2 + 12*r^2*\[CapitalDelta]*
           \[Eta]^2 - 8*r^4*\[CapitalDelta]*\[Eta]^2 - 4*r^6*\[CapitalDelta]*
           \[Eta]^2))/(2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])^2) + \[CapitalDelta]12^2*
        ((r^2*(1 + r^2)*(1 + r^2 - 6*r*\[Eta]))/((-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2) + 
         (r^2*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 6*r*\[Eta]))/
          ((-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^
            2)) + \[CapitalDelta]12*((r^2*\[CapitalDelta]34^2)/
          (2*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^2) + 
         (r^2*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])*(-3 - 3*r^2 - r^4 - 
            r^6 + \[CapitalDelta] - 5*r^2*\[CapitalDelta] - 
            r^4*\[CapitalDelta] + 5*r^6*\[CapitalDelta] - 2*r*\[Eta] - 
            8*r^3*\[Eta] + 2*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 
            4*r^3*\[CapitalDelta]*\[Eta] + 2*r^5*\[CapitalDelta]*\[Eta]))/
          (2*(-1 + r)^3*(1 + r)^3*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta])^2) + (r^2*(1 + r^2)*(-1 - 2*r^2 - r^4 - 
            2*r^2*\[CapitalDelta] + 2*r^6*\[CapitalDelta] + 4*r*\[Eta] - 
            8*r^3*\[Eta] + 4*r^5*\[Eta] - 6*r*\[CapitalDelta]*\[Eta] + 
            12*r^3*\[CapitalDelta]*\[Eta] - 6*r^5*\[CapitalDelta]*\[Eta] + 
            4*r^2*\[Eta]^2 + 4*r^2*\[CapitalDelta]*\[Eta]^2 - 
            4*r^4*\[CapitalDelta]*\[Eta]^2))/((-1 + r)^3*(1 + r)^3*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[1, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) - 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)) + 
       (r*\[CapitalDelta]34*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
         (-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        (-(r*(1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])) + (r*\[CapitalDelta]34*
           (1 + r^2 + 2*r*\[Eta]))/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])^
            2)))*Derivative[1, 1][hr[1 + \[CapitalDelta]12, 
         -1 + \[CapitalDelta]34]][r, \[Eta]] + 
     ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
         (1 + r^2 + 2*r*\[Eta])) + (r*\[CapitalDelta]34*
         (1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/(4*(-1 + r)*(1 + r)*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta]))))*
      Derivative[1, 1][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])) - 
       (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])^2) - 
       (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta])^2)/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])^
          2) + \[CapitalDelta]12*((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta])^2)/
          (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
           (1 + r^2 + 2*r*\[Eta])^2) + (r^3*(1 + r^2)*\[CapitalDelta]34*
           (1 + r^2 - 2*r*\[Eta])^2)/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2*(1 + r^2 + 2*r*\[Eta])^2)))*
      Derivative[2, 0][hr[-1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]] + (-(r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2) + 
       (r^3*(1 + r^2)*\[CapitalDelta]34)/(2*(-1 + r)^2*(1 + r)^2*
         (-1 + \[CapitalDelta])) + \[CapitalDelta]12*
        (-(r^3*(1 + r^2))/(2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])) + 
         (r^3*(1 + r^2)*\[CapitalDelta]34)/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])^2)))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, -1 + \[CapitalDelta]34]][r, 
       \[Eta]] + ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(1 + r^2 + 2*r*\[Eta])) + 
       (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
        (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])*
         (1 + r^2 + 2*r*\[Eta])) + \[CapitalDelta]12*
        ((r^3*(1 + r^2)*(1 + r^2 - 2*r*\[Eta]))/(2*(-1 + r)^2*(1 + r)^2*
           (-1 + \[CapitalDelta])*(1 + r^2 + 2*r*\[Eta])) + 
         (r^3*(1 + r^2)*\[CapitalDelta]34*(1 + r^2 - 2*r*\[Eta]))/
          (2*(-1 + r)^2*(1 + r)^2*(-1 + \[CapitalDelta])^2*
           (1 + r^2 + 2*r*\[Eta]))))*
      Derivative[2, 0][hr[1 + \[CapitalDelta]12, 1 + \[CapitalDelta]34]][r, 
       \[Eta]]
 
Attributes[Derivative] = {NHoldAll, ReadProtected}


==> anc/txt_Files/Read_Me.txt <==

These .txt files include some definitions which are loaded in the Mathematica files.

***************************************************************
The files:
-Scalar_Linear_Combinations.txt
-1_Vector_Linear_Combinations.txt
-2_Vectors_Linear_Combinations.txt
define the linear combinations of coefficients w_s which are zero 
respectively in the cases of the scalar CB, the 1 external vector CBs and the 2 external vectors CBs.
One can use these to obtain recurrence relations for the coefficients w_s as it is shown in the Mathematica files.
-----------------------------------------------------
The file Scalar_Linear_Combinations.txt is loaded in: 
Section_2_(Scalar_CB).nb, Appendix_C_(1_Vector_Spinning_CB).nb, Appendix_C_(2_Vectors_Spinning_CB).nb .
The file 1_Vector_Linear_Combinations.txt is loaded in: 
Section_3.1_(1_Vector_CB).nb, Appendix_C_(1_Vector_Spinning_CB).nb .
The file 2_Vectors_Linear_Combinations.txt is loaded in: 
Section_3.2_(2_Vectors_CB), Appendix_C_(2_Vectors_Spinning_CB).nb, Section_4_(2_Vectors_Recursion_In_Delta).nb .

***************************************************************
The file 
-2_spin_2_definitions.txt
contains the definitions which are missing in section 3.3. One can use them write the CBs in terms of 14 functions W_s.
It also contains the 14 coupled differential equations for the W_s, 
which can be traded in order to obtain the coefficients w_s of the expansions of W_s.
-----------------------------------------------------
The file 2_spin_2_definitions.txt is loaded in: 
Section_3.3_(2_Spin2_CB).nb .

***************************************************************

The files:
-1_Vector_Spinning_CB.txt
-2_Vectors_Spinning_CB.txt
contain the differential operators defined in Appendix C.
They are defined as derivative of an auxiliary function hr, which one needs to substitute with a scalar block, as done in the Mathematica files.
-----------------------------------------------------
The file 1_Vector_Spinning_CB.txt is loaded in:
Appendix_C_(1_Vector_Spinning_CB).nb .
The file 2_Vectors_Spinning_CB.txt is loaded in:
Appendix_C_(2_Vectors_Spinning_CB).nb .

***************************************************************

==> anc/txt_Files/Scalar_Linear_Combinations.txt <==
Comb[m_, j_] = (100 - 20*h - 2*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 20*m + 
       2*h*m + m^2 - 20*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
       2*m*\[CapitalDelta])*w[-10 + m, j] + 
     (2*(-3 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*w[-9 + m, -1 + j])/
      (-2 + h + j) + (2*(1 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[-9 + m, 1 + j])/(h + j) - (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (78 - 20*h - 5*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 17*m + 2*h*m + 
        m^2 - 17*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       w[-8 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) + 
     ((576 - 928*h + 480*h^2 - 80*h^3 + 56*j - 12*h*j - 50*h^2*j + 6*h^3*j - 
        32*j^2 - 14*h*j^2 - h^2*j^2 + 4*j^3 - 4*h*j^3 - j^4 + 16*l - 36*h*l + 
        26*h^2*l - 6*h^3*l + 4*j*l - 8*h*j*l + 4*h^2*j*l - 2*j^2*l + 
        2*h*j^2*l - 8*l^2 + 10*h*l^2 - 3*h^2*l^2 - 2*j*l^2 + 2*h*j*l^2 + 
        j^2*l^2 - 136*m + 196*h*m - 84*h^2*m + 10*h^3*m - 24*j*m + 20*h*j*m + 
        4*h^2*j*m + 12*j^2*m + 2*h*j^2*m + 8*m^2 - 10*h*m^2 + 3*h^2*m^2 + 
        2*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 136*\[CapitalDelta] + 
        212*h*\[CapitalDelta] - 104*h^2*\[CapitalDelta] + 
        16*h^3*\[CapitalDelta] - 24*j*\[CapitalDelta] + 
        24*h*j*\[CapitalDelta] + 12*j^2*\[CapitalDelta] + 
        16*m*\[CapitalDelta] - 20*h*m*\[CapitalDelta] + 
        6*h^2*m*\[CapitalDelta] + 4*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        8*\[CapitalDelta]12^2 - 12*h*\[CapitalDelta]12^2 + 
        4*h^2*\[CapitalDelta]12^2 + 8*\[CapitalDelta]34^2 - 
        12*h*\[CapitalDelta]34^2 + 4*h^2*\[CapitalDelta]34^2)*w[-8 + m, j])/
      ((-2 + h + j)*(h + j)) - (2*(1 + j)*(2 + j)*(72 - 14*h + j + 2*h*j + 
        j^2 + 2*l - 2*h*l - l^2 - 17*m + 2*h*m + m^2 - 17*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[-8 + m, 2 + j])/((h + j)*(1 + h + j)) + 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[-7 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) - (6*(-3 + 2*h + j)*(2 - 6*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[-7 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (6*(1 + j)*(-4*h + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[-7 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) + (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[-7 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + ((-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*
       (-3 + 2*h + j)*(64 - 20*h - 8*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 
        14*m + 2*h*m + m^2 - 14*\[CapitalDelta] + 4*h*\[CapitalDelta] + 
        2*m*\[CapitalDelta])*w[-6 + m, -4 + j])/((-5 + h + j)*(-4 + h + j)*
       (-3 + h + j)*(-2 + h + j)) - (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (208 - 276*h + 204*h^2 - 40*h^3 + 84*j - 10*h*j - 21*h^2*j + 2*h^3*j - 
        42*j^2 + 10*h*j^2 - 3*h^2*j^2 + 9*j^3 - 4*h*j^3 - j^4 + 8*l - 
        12*h*l + 6*h^2*l - 2*h^3*l + 8*j*l - 12*h*j*l + 4*h^2*j*l - 2*j^2*l + 
        2*h*j^2*l - 4*l^2 + 2*h*l^2 - h^2*l^2 - 4*j*l^2 + 2*h*j*l^2 + 
        j^2*l^2 - 56*m + 56*h*m - 39*h^2*m + 6*h^3*m - 36*j*m + 10*h*j*m + 
        4*h^2*j*m + 9*j^2*m + 2*h*j^2*m + 4*m^2 - 2*h*m^2 + h^2*m^2 + 
        4*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 56*\[CapitalDelta] + 
        64*h*\[CapitalDelta] - 43*h^2*\[CapitalDelta] + 
        8*h^3*\[CapitalDelta] - 36*j*\[CapitalDelta] + 
        18*h*j*\[CapitalDelta] + 9*j^2*\[CapitalDelta] + 
        8*m*\[CapitalDelta] - 4*h*m*\[CapitalDelta] + 
        2*h^2*m*\[CapitalDelta] + 8*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*h*\[CapitalDelta]12^2 - h^2*\[CapitalDelta]12^2 + 
        4*j*\[CapitalDelta]12^2 - 2*h*j*\[CapitalDelta]12^2 - 
        j^2*\[CapitalDelta]12^2 + 4*h*\[CapitalDelta]34^2 - 
        h^2*\[CapitalDelta]34^2 + 4*j*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - j^2*\[CapitalDelta]34^2)*
       w[-6 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (2*(792 - 948*h + 1092*h^2 - 1008*h^3 + 420*h^4 - 60*h^5 + 1080*j - 
        1228*h*j - 182*h^2*j + 434*h^3*j - 106*h^4*j + 2*h^5*j - 196*j^2 - 
        710*h*j^2 + 701*h^2*j^2 - 148*h^3*j^2 + h^4*j^2 - 360*j^3 + 
        488*h*j^3 - 144*h^2*j^3 + 16*h^3*j^3 + 110*j^4 - 72*h*j^4 + 
        24*h^2*j^4 - 12*j^5 + 12*h*j^5 + 2*j^6 + 48*l - 100*h*l + 82*h^2*l - 
        42*h^3*l + 14*h^4*l - 2*h^5*l + 56*j*l - 128*h*j*l + 88*h^2*j*l - 
        16*h^3*j*l - 12*j^2*l - 12*h*j^2*l + 40*h^2*j^2*l - 16*h^3*j^2*l - 
        16*j^3*l + 32*h*j^3*l - 16*h^2*j^3*l + 4*j^4*l - 4*h*j^4*l - 24*l^2 + 
        26*h*l^2 - 15*h^2*l^2 + 6*h^3*l^2 - h^4*l^2 - 28*j*l^2 + 36*h*j*l^2 - 
        8*h^2*j*l^2 + 6*j^2*l^2 + 12*h*j^2*l^2 - 8*h^2*j^2*l^2 + 8*j^3*l^2 - 
        8*h*j^3*l^2 - 2*j^4*l^2 - 276*m + 314*h*m - 272*h^2*m + 204*h^3*m - 
        76*h^4*m + 10*h^5*m - 352*j*m + 428*h*j*m - 24*h^2*j*m - 68*h^3*j*m + 
        16*h^4*j*m + 64*j^2*m + 202*h*j^2*m - 170*h^2*j^2*m + 24*h^3*j^2*m + 
        112*j^3*m - 128*h*j^3*m + 16*h^2*j^3*m - 28*j^4*m + 4*h*j^4*m + 
        24*m^2 - 26*h*m^2 + 15*h^2*m^2 - 6*h^3*m^2 + h^4*m^2 + 28*j*m^2 - 
        36*h*j*m^2 + 8*h^2*j*m^2 - 6*j^2*m^2 - 12*h*j^2*m^2 + 8*h^2*j^2*m^2 - 
        8*j^3*m^2 + 8*h*j^3*m^2 + 2*j^4*m^2 - 276*\[CapitalDelta] + 
        362*h*\[CapitalDelta] - 324*h^2*\[CapitalDelta] + 
        234*h^3*\[CapitalDelta] - 88*h^4*\[CapitalDelta] + 
        12*h^5*\[CapitalDelta] - 352*j*\[CapitalDelta] + 
        484*h*j*\[CapitalDelta] - 96*h^2*j*\[CapitalDelta] - 
        52*h^3*j*\[CapitalDelta] + 16*h^4*j*\[CapitalDelta] + 
        64*j^2*\[CapitalDelta] + 190*h*j^2*\[CapitalDelta] - 
        194*h^2*j^2*\[CapitalDelta] + 40*h^3*j^2*\[CapitalDelta] + 
        112*j^3*\[CapitalDelta] - 144*h*j^3*\[CapitalDelta] + 
        32*h^2*j^3*\[CapitalDelta] - 28*j^4*\[CapitalDelta] + 
        8*h*j^4*\[CapitalDelta] + 48*m*\[CapitalDelta] - 
        52*h*m*\[CapitalDelta] + 30*h^2*m*\[CapitalDelta] - 
        12*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] + 
        56*j*m*\[CapitalDelta] - 72*h*j*m*\[CapitalDelta] + 
        16*h^2*j*m*\[CapitalDelta] - 12*j^2*m*\[CapitalDelta] - 
        24*h*j^2*m*\[CapitalDelta] + 16*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 16*h*j^3*m*\[CapitalDelta] + 
        4*j^4*m*\[CapitalDelta] + 12*\[CapitalDelta]12^2 + 
        14*h*\[CapitalDelta]12^2 - 6*h^2*\[CapitalDelta]12^2 - 
        6*h^3*\[CapitalDelta]12^2 + 2*h^4*\[CapitalDelta]12^2 + 
        32*j*\[CapitalDelta]12^2 - 12*h*j*\[CapitalDelta]12^2 - 
        32*h^2*j*\[CapitalDelta]12^2 + 12*h^3*j*\[CapitalDelta]12^2 - 
        42*h*j^2*\[CapitalDelta]12^2 + 22*h^2*j^2*\[CapitalDelta]12^2 - 
        16*j^3*\[CapitalDelta]12^2 + 16*h*j^3*\[CapitalDelta]12^2 + 
        4*j^4*\[CapitalDelta]12^2 + 12*\[CapitalDelta]34^2 + 
        14*h*\[CapitalDelta]34^2 - 6*h^2*\[CapitalDelta]34^2 - 
        6*h^3*\[CapitalDelta]34^2 + 2*h^4*\[CapitalDelta]34^2 + 
        32*j*\[CapitalDelta]34^2 - 12*h*j*\[CapitalDelta]34^2 - 
        32*h^2*j*\[CapitalDelta]34^2 + 12*h^3*j*\[CapitalDelta]34^2 - 
        42*h*j^2*\[CapitalDelta]34^2 + 22*h^2*j^2*\[CapitalDelta]34^2 - 
        16*j^3*\[CapitalDelta]34^2 + 16*h*j^3*\[CapitalDelta]34^2 + 
        4*j^4*\[CapitalDelta]34^2)*w[-6 + m, j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)*(1 + h + j)) + (2*(1 + j)*(2 + j)*(-264 + 272*h - 138*h^2 + 
        34*h^3 - 8*j + 30*h*j + 35*h^2*j - 2*h^3*j + 12*j^2 + 20*h*j^2 + 
        3*h^2*j^2 + j^3 + 4*h*j^3 + j^4 - 16*l + 28*h*l - 14*h^2*l + 
        2*h^3*l + 4*h*j*l - 4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 8*l^2 - 
        6*h*l^2 + h^2*l^2 - 2*h*j*l^2 - j^2*l^2 + 92*m - 84*h*m + 31*h^2*m - 
        6*h^3*m - 18*h*j*m - 4*h^2*j*m - 9*j^2*m - 2*h*j^2*m - 8*m^2 + 
        6*h*m^2 - h^2*m^2 + 2*h*j*m^2 + j^2*m^2 + 92*\[CapitalDelta] - 
        100*h*\[CapitalDelta] + 43*h^2*\[CapitalDelta] - 
        8*h^3*\[CapitalDelta] - 18*h*j*\[CapitalDelta] - 
        9*j^2*\[CapitalDelta] - 16*m*\[CapitalDelta] + 
        12*h*m*\[CapitalDelta] - 2*h^2*m*\[CapitalDelta] + 
        4*h*j*m*\[CapitalDelta] + 2*j^2*m*\[CapitalDelta] - 
        4*\[CapitalDelta]12^2 + h^2*\[CapitalDelta]12^2 + 
        2*h*j*\[CapitalDelta]12^2 + j^2*\[CapitalDelta]12^2 - 
        4*\[CapitalDelta]34^2 + h^2*\[CapitalDelta]34^2 + 
        2*h*j*\[CapitalDelta]34^2 + j^2*\[CapitalDelta]34^2)*
       w[-6 + m, 2 + j])/((-2 + h + j)*(h + j)*(1 + h + j)*(2 + h + j)) + 
     ((1 + j)*(2 + j)*(3 + j)*(4 + j)*(52 - 8*h + 4*j + 2*h*j + j^2 + 2*l - 
        2*h*l - l^2 - 14*m + 2*h*m + m^2 - 14*\[CapitalDelta] + 
        4*h*\[CapitalDelta] + 2*m*\[CapitalDelta])*w[-6 + m, 4 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     ((-6 + 2*h + j)*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (24 - 8*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 6*m - 2*h*m + m^2 - 
        6*\[CapitalDelta] + 2*m*\[CapitalDelta])*w[-4 + m, -4 + j])/
      ((-5 + h + j)*(-4 + h + j)*(-3 + h + j)*(-2 + h + j)) + 
     (2*(-4 + 2*h + j)*(-3 + 2*h + j)*(48 + 84*h - 86*h^2 + 20*h^3 + 124*j - 
        110*h*j + 19*h^2*j + 2*h^3*j - 52*j^2 + 30*h*j^2 - 3*h^2*j^2 + 
        9*j^3 - 4*h*j^3 - j^4 + 8*l - 12*h*l + 6*h^2*l - 2*h^3*l + 8*j*l - 
        12*h*j*l + 4*h^2*j*l - 2*j^2*l + 2*h*j^2*l - 4*l^2 + 2*h*l^2 - 
        h^2*l^2 - 4*j*l^2 + 2*h*j*l^2 + j^2*l^2 - 24*m - 16*h*m + 19*h^2*m - 
        6*h^3*m - 44*j*m + 30*h*j*m - 4*h^2*j*m + 11*j^2*m - 2*h*j^2*m + 
        4*m^2 - 2*h*m^2 + h^2*m^2 + 4*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 
        24*\[CapitalDelta] - 8*h*\[CapitalDelta] + 15*h^2*\[CapitalDelta] - 
        4*h^3*\[CapitalDelta] - 44*j*\[CapitalDelta] + 
        38*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] + 
        11*j^2*\[CapitalDelta] - 4*h*j^2*\[CapitalDelta] + 
        8*m*\[CapitalDelta] - 4*h*m*\[CapitalDelta] + 
        2*h^2*m*\[CapitalDelta] + 8*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        4*h*\[CapitalDelta]12^2 - h^2*\[CapitalDelta]12^2 + 
        4*j*\[CapitalDelta]12^2 - 2*h*j*\[CapitalDelta]12^2 - 
        j^2*\[CapitalDelta]12^2 + 4*h*\[CapitalDelta]34^2 - 
        h^2*\[CapitalDelta]34^2 + 4*j*\[CapitalDelta]34^2 - 
        2*h*j*\[CapitalDelta]34^2 - j^2*\[CapitalDelta]34^2)*
       w[-4 + m, -2 + j])/((-4 + h + j)*(-3 + h + j)*(-2 + h + j)*(h + j)) - 
     (2*(432 - 408*h - 128*h^2 + 432*h^3 - 240*h^4 + 40*h^5 + 360*j - 
        548*h*j + 378*h^2*j - 246*h^3*j + 54*h^4*j + 2*h^5*j - 156*j^2 + 
        110*h*j^2 - 199*h^2*j^2 + 92*h^3*j^2 + h^4*j^2 - 40*j^3 + 8*h*j^3 + 
        16*h^2*j^3 + 16*h^3*j^3 + 30*j^4 - 32*h*j^4 + 24*h^2*j^4 - 12*j^5 + 
        12*h*j^5 + 2*j^6 + 48*l - 100*h*l + 82*h^2*l - 42*h^3*l + 14*h^4*l - 
        2*h^5*l + 56*j*l - 128*h*j*l + 88*h^2*j*l - 16*h^3*j*l - 12*j^2*l - 
        12*h*j^2*l + 40*h^2*j^2*l - 16*h^3*j^2*l - 16*j^3*l + 32*h*j^3*l - 
        16*h^2*j^3*l + 4*j^4*l - 4*h*j^4*l - 24*l^2 + 26*h*l^2 - 15*h^2*l^2 + 
        6*h^3*l^2 - h^4*l^2 - 28*j*l^2 + 36*h*j*l^2 - 8*h^2*j*l^2 + 
        6*j^2*l^2 + 12*h*j^2*l^2 - 8*h^2*j^2*l^2 + 8*j^3*l^2 - 8*h*j^3*l^2 - 
        2*j^4*l^2 - 204*m + 206*h*m - 28*h^2*m - 84*h^3*m + 56*h^4*m - 
        10*h^5*m - 208*j*m + 292*h*j*m - 136*h^2*j*m + 68*h^3*j*m - 
        16*h^4*j*m + 56*j^2*m + 38*h*j^2*m + 10*h^2*j^2*m - 24*h^3*j^2*m + 
        48*j^3*m - 32*h*j^3*m - 16*h^2*j^3*m - 12*j^4*m - 4*h*j^4*m + 
        24*m^2 - 26*h*m^2 + 15*h^2*m^2 - 6*h^3*m^2 + h^4*m^2 + 28*j*m^2 - 
        36*h*j*m^2 + 8*h^2*j*m^2 - 6*j^2*m^2 - 12*h*j^2*m^2 + 8*h^2*j^2*m^2 - 
        8*j^3*m^2 + 8*h*j^3*m^2 + 2*j^4*m^2 - 204*\[CapitalDelta] + 
        254*h*\[CapitalDelta] - 80*h^2*\[CapitalDelta] - 
        54*h^3*\[CapitalDelta] + 44*h^4*\[CapitalDelta] - 
        8*h^5*\[CapitalDelta] - 208*j*\[CapitalDelta] + 
        348*h*j*\[CapitalDelta] - 208*h^2*j*\[CapitalDelta] + 
        84*h^3*j*\[CapitalDelta] - 16*h^4*j*\[CapitalDelta] + 
        56*j^2*\[CapitalDelta] + 26*h*j^2*\[CapitalDelta] - 
        14*h^2*j^2*\[CapitalDelta] - 8*h^3*j^2*\[CapitalDelta] + 
        48*j^3*\[CapitalDelta] - 48*h*j^3*\[CapitalDelta] - 
        12*j^4*\[CapitalDelta] + 48*m*\[CapitalDelta] - 
        52*h*m*\[CapitalDelta] + 30*h^2*m*\[CapitalDelta] - 
        12*h^3*m*\[CapitalDelta] + 2*h^4*m*\[CapitalDelta] + 
        56*j*m*\[CapitalDelta] - 72*h*j*m*\[CapitalDelta] + 
        16*h^2*j*m*\[CapitalDelta] - 12*j^2*m*\[CapitalDelta] - 
        24*h*j^2*m*\[CapitalDelta] + 16*h^2*j^2*m*\[CapitalDelta] - 
        16*j^3*m*\[CapitalDelta] + 16*h*j^3*m*\[CapitalDelta] + 
        4*j^4*m*\[CapitalDelta] + 12*\[CapitalDelta]12^2 + 
        14*h*\[CapitalDelta]12^2 - 6*h^2*\[CapitalDelta]12^2 - 
        6*h^3*\[CapitalDelta]12^2 + 2*h^4*\[CapitalDelta]12^2 + 
        32*j*\[CapitalDelta]12^2 - 12*h*j*\[CapitalDelta]12^2 - 
        32*h^2*j*\[CapitalDelta]12^2 + 12*h^3*j*\[CapitalDelta]12^2 - 
        42*h*j^2*\[CapitalDelta]12^2 + 22*h^2*j^2*\[CapitalDelta]12^2 - 
        16*j^3*\[CapitalDelta]12^2 + 16*h*j^3*\[CapitalDelta]12^2 + 
        4*j^4*\[CapitalDelta]12^2 + 12*\[CapitalDelta]34^2 + 
        14*h*\[CapitalDelta]34^2 - 6*h^2*\[CapitalDelta]34^2 - 
        6*h^3*\[CapitalDelta]34^2 + 2*h^4*\[CapitalDelta]34^2 + 
        32*j*\[CapitalDelta]34^2 - 12*h*j*\[CapitalDelta]34^2 - 
        32*h^2*j*\[CapitalDelta]34^2 + 12*h^3*j*\[CapitalDelta]34^2 - 
        42*h*j^2*\[CapitalDelta]34^2 + 22*h^2*j^2*\[CapitalDelta]34^2 - 
        16*j^3*\[CapitalDelta]34^2 + 16*h*j^3*\[CapitalDelta]34^2 + 
        4*j^4*\[CapitalDelta]34^2)*w[-4 + m, j])/((-3 + h + j)*(-2 + h + j)*
       (h + j)*(1 + h + j)) - (2*(1 + j)*(2 + j)*(-144 + 32*h + 72*h^2 - 
        26*h^3 - 8*j + 50*h*j - 5*h^2*j - 2*h^3*j + 22*j^2 + 3*h^2*j^2 + 
        j^3 + 4*h*j^3 + j^4 - 16*l + 28*h*l - 14*h^2*l + 2*h^3*l + 4*h*j*l - 
        4*h^2*j*l + 2*j^2*l - 2*h*j^2*l + 8*l^2 - 6*h*l^2 + h^2*l^2 - 
        2*h*j*l^2 - j^2*l^2 + 68*m - 36*h*m - 11*h^2*m + 6*h^3*m - 22*h*j*m + 
        4*h^2*j*m - 11*j^2*m + 2*h*j^2*m - 8*m^2 + 6*h*m^2 - h^2*m^2 + 
        2*h*j*m^2 + j^2*m^2 + 68*\[CapitalDelta] - 52*h*\[CapitalDelta] + 
        h^2*\[CapitalDelta] + 4*h^3*\[CapitalDelta] - 
        22*h*j*\[CapitalDelta] + 8*h^2*j*\[CapitalDelta] - 
        11*j^2*\[CapitalDelta] + 4*h*j^2*\[CapitalDelta] - 
        16*m*\[CapitalDelta] + 12*h*m*\[CapitalDelta] - 
        2*h^2*m*\[CapitalDelta] + 4*h*j*m*\[CapitalDelta] + 
        2*j^2*m*\[CapitalDelta] - 4*\[CapitalDelta]12^2 + 
        h^2*\[CapitalDelta]12^2 + 2*h*j*\[CapitalDelta]12^2 + 
        j^2*\[CapitalDelta]12^2 - 4*\[CapitalDelta]34^2 + 
        h^2*\[CapitalDelta]34^2 + 2*h*j*\[CapitalDelta]34^2 + 
        j^2*\[CapitalDelta]34^2)*w[-4 + m, 2 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)*(2 + h + j)) - ((1 + j)*(2 + j)*(3 + j)*(4 + j)*
       (12 + 12*h + 4*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 6*m - 2*h*m + 
        m^2 - 6*\[CapitalDelta] + 2*m*\[CapitalDelta])*w[-4 + m, 4 + j])/
      ((h + j)*(1 + h + j)*(2 + h + j)*(3 + h + j)) - 
     (2*(-5 + 2*h + j)*(-4 + 2*h + j)*(-3 + 2*h + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[-3 + m, -3 + j])/((-4 + h + j)*(-3 + h + j)*
       (-2 + h + j)) + (6*(-3 + 2*h + j)*(2 - 6*h + 2*h^2 - 3*j + 2*h*j + 
        j^2)*\[CapitalDelta]12*\[CapitalDelta]34*w[-3 + m, -1 + j])/
      ((-3 + h + j)*(-2 + h + j)*(h + j)) + 
     (6*(1 + j)*(-4*h + 2*h^2 - j + 2*h*j + j^2)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[-3 + m, 1 + j])/((-2 + h + j)*(h + j)*
       (1 + h + j)) - (2*(1 + j)*(2 + j)*(3 + j)*\[CapitalDelta]12*
       \[CapitalDelta]34*w[-3 + m, 3 + j])/((h + j)*(1 + h + j)*
       (2 + h + j)) + (2*(-4 + 2*h + j)*(-3 + 2*h + j)*
       (8 - 5*j + 2*h*j + j^2 + 2*l - 2*h*l - l^2 - 3*m - 2*h*m + m^2 - 
        3*\[CapitalDelta] + 2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + 
        \[CapitalDelta]34^2)*w[-2 + m, -2 + j])/((-3 + h + j)*(-2 + h + j)) - 
     ((16 + 32*h - 60*h^2 + 20*h^3 + 16*j - 12*h*j - 10*h^2*j + 6*h^3*j - 
        12*j^2 + 6*h*j^2 - h^2*j^2 + 4*j^3 - 4*h*j^3 - j^4 + 16*l - 36*h*l + 
        26*h^2*l - 6*h^3*l + 4*j*l - 8*h*j*l + 4*h^2*j*l - 2*j^2*l + 
        2*h*j^2*l - 8*l^2 + 10*h*l^2 - 3*h^2*l^2 - 2*j*l^2 + 2*h*j*l^2 + 
        j^2*l^2 - 24*m + 4*h*m + 24*h^2*m - 10*h^3*m - 16*j*m + 20*h*j*m - 
        4*h^2*j*m + 8*j^2*m - 2*h*j^2*m + 8*m^2 - 10*h*m^2 + 3*h^2*m^2 + 
        2*j*m^2 - 2*h*j*m^2 - j^2*m^2 - 24*\[CapitalDelta] + 
        20*h*\[CapitalDelta] + 4*h^2*\[CapitalDelta] - 
        4*h^3*\[CapitalDelta] - 16*j*\[CapitalDelta] + 
        24*h*j*\[CapitalDelta] - 8*h^2*j*\[CapitalDelta] + 
        8*j^2*\[CapitalDelta] - 4*h*j^2*\[CapitalDelta] + 
        16*m*\[CapitalDelta] - 20*h*m*\[CapitalDelta] + 
        6*h^2*m*\[CapitalDelta] + 4*j*m*\[CapitalDelta] - 
        4*h*j*m*\[CapitalDelta] - 2*j^2*m*\[CapitalDelta] + 
        8*\[CapitalDelta]12^2 - 12*h*\[CapitalDelta]12^2 + 
        4*h^2*\[CapitalDelta]12^2 + 8*\[CapitalDelta]34^2 - 
        12*h*\[CapitalDelta]34^2 + 4*h^2*\[CapitalDelta]34^2)*w[-2 + m, j])/
      ((-2 + h + j)*(h + j)) + (2*(1 + j)*(2 + j)*(2 + 6*h + j + 2*h*j + 
        j^2 + 2*l - 2*h*l - l^2 - 3*m - 2*h*m + m^2 - 3*\[CapitalDelta] + 
        2*m*\[CapitalDelta] + \[CapitalDelta]12^2 + \[CapitalDelta]34^2)*
       w[-2 + m, 2 + j])/((h + j)*(1 + h + j)) - 
     (2*(-3 + 2*h + j)*\[CapitalDelta]12*\[CapitalDelta]34*w[-1 + m, -1 + j])/
      (-2 + h + j) - (2*(1 + j)*\[CapitalDelta]12*\[CapitalDelta]34*
       w[-1 + m, 1 + j])/(h + j) + (2*j - 2*h*j - j^2 - 2*l + 2*h*l + l^2 + 
       2*h*m - m^2 - 2*m*\[CapitalDelta])*w[m, j]

